Sphaleron rate of $N_f=2+1$ QCD

We compute the sphaleron rate of $N_f=2+1$ QCD at the physical point for a range of temperatures $200$ MeV $\lesssim T \lesssim 600$ MeV. We adopt a strategy recently applied in the quenched case, based on the extraction of the rate via a modified version of the Backus-Gilbert method from finite-lattice-spacing and finite-smoothing-radius Euclidean topological charge density correlators. The physical sphaleron rate is finally computed by performing a continuum limit at fixed physical smoothing radius, followed by a zero-smoothing extrapolation. Dynamical fermions were discretized using the staggered formulation, which is known to yield large lattice artifacts for the topological susceptibility. However, we find them to be rather mild for the sphaleron rate.

==> anc/sphaleron_rate_2p1QCD_vs_T_ans_log.dat <==
#T [MeV]    Gamma_Sphal/T^4    Error[Gamma_Sphal/T^4]
155.00000    1.042236031594176  0.479963310561275
156.00000    1.019695745549484  0.463926337091044
157.00000    0.997876402007785  0.448550483660450
158.00000    0.976748202859444  0.433803042805596
159.00000    0.956282844413618  0.419653196049222
160.00000    0.936453429818374  0.406071889529473
161.00000    0.917234387328699  0.393031718801065
162.00000    0.898601393985567  0.380506822061471
163.00000    0.880531304305205  0.368472781121313
164.00000    0.863002083610508  0.356906529498270
165.00000    0.845992745666360  0.345786267068164
166.00000    0.829483294307827  0.335091380756149
167.00000    0.813454668775024  0.324802370795466
168.00000    0.797888692491090  0.314900782121668
169.00000    0.782768025040390  0.305369140506886
170.00000    0.768076117123008  0.296190893071987
171.00000    0.753797168278891  0.287350352844773
172.00000    0.739916087190839  0.278832647059840
173.00000    0.726418454390092  0.270623668920798
174.00000    0.713290487201524  0.262710032568348
175.00000    0.700519006777731  0.255079031018496
176.00000    0.688091407082459  0.247718596854172
177.00000    0.675995625694145  0.240617265470788
178.00000    0.664220116309815  0.233764140692136
179.00000    0.652753822838299  0.227148862587422
180.00000    0.641586154979707  0.220761577333479
181.00000    0.630706965195547  0.214592908978302
182.00000    0.620106526980639  0.208633932973107
183.00000    0.609775514354260  0.202876151350279
184.00000    0.599704982493754  0.197311469433902
185.00000    0.589886349439185  0.191932173978066
186.00000    0.580311378802555  0.186730912636038
187.00000    0.570972163419662  0.181700674670556
188.00000    0.561861109886916  0.176834772822153
189.00000    0.552970923929319  0.172126826258492
190.00000    0.544294596549441  0.167570744533326
191.00000    0.535825390910598  0.163160712488845
192.00000    0.527556829910481  0.158891176039924
193.00000    0.519482684404456  0.154756828783223
194.00000    0.511596962040341  0.150752599378055
195.00000    0.503893896669018  0.146873639649768
196.00000    0.496367938297481  0.143115313369759
197.00000    0.489013743553120  0.139473185669479
198.00000    0.481826166629994  0.135943013048701
199.00000    0.474800250689698  0.132520733941079
200.00000    0.467931219691191  0.129202459802521
201.00000    0.461214470625499  0.125984466690255
202.00000    0.454645566132759  0.122863187302619
203.00000    0.448220227480418  0.119835203451622
204.00000    0.441934327882729  0.116897238942163
205.00000    0.435783886142879  0.114046152833558
206.00000    0.429765060600232  0.111278933060576
207.00000    0.423874143366207  0.108592690392712
208.00000    0.418107554833308  0.105984652711791
209.00000    0.412461838442742  0.103452159589283
210.00000    0.406933655696931  0.100992657145894
211.00000    0.401519781403996  0.098603693177124
212.00000    0.396217099142100  0.096282912529514
213.00000    0.391022596932184  0.094028052713241
214.00000    0.385933363108331  0.091836939737670
215.00000    0.380946582375593  0.089707484157233
216.00000    0.376059532045702  0.087637677315872
217.00000    0.371269578441621  0.085625587778918
218.00000    0.366574173462418  0.083669357942035
219.00000    0.361970851300400  0.081767200807435
220.00000    0.357457225302915  0.079917396918198
221.00000    0.353030984971633  0.078118291442047
222.00000    0.348689893092531  0.076368291396490
223.00000    0.344431782990158  0.074665863007676
224.00000    0.340254555900123  0.073009529195788
225.00000    0.336156178454072  0.071397867180231
226.00000    0.332134680271717  0.069829506198225
227.00000    0.328188151654792  0.068303125330834
228.00000    0.324314741378074  0.066817451430768
229.00000    0.320512654572851  0.065371257146644
230.00000    0.316780150698487  0.063963359038682
231.00000    0.313115541597955  0.062592615781116
232.00000    0.309517189633397  0.061257926446834
233.00000    0.305983505898024  0.059958228870056
234.00000    0.302512948500816  0.058692498083064
235.00000    0.299104020920678  0.057459744823223
236.00000    0.295755270426886  0.056259014106751
237.00000    0.292465286562820  0.055089383865893
238.00000    0.289232699690096  0.053949963646320
239.00000    0.286056179590419  0.052839893361762
240.00000    0.282934434122545  0.051758342103049
241.00000    0.279866207931918  0.050704506998874
242.00000    0.276850281210648  0.049677612125756
243.00000    0.273885468505609  0.048676907464783
244.00000    0.270970617572551  0.047701667902893
245.00000    0.268104608274232  0.046751192276527
246.00000    0.265286351520645  0.045824802455619
247.00000    0.262514788249530  0.044921842466001
248.00000    0.259788888445455  0.044041677648403
249.00000    0.257107650195797  0.043183693852302
250.00000    0.254470098782075  0.042347296662996
251.00000    0.251875285805131  0.041531910660341
252.00000    0.249322288342731  0.040736978707680
253.00000    0.246810208138247  0.039961961269571
254.00000    0.244338170819100  0.039206335756986
255.00000    0.241905325143751  0.038469595898731
256.00000    0.239510842276057  0.037751251137886
257.00000    0.237153915085863  0.037050826052157
258.00000    0.234833757474761  0.036367859797041
259.00000    0.232549603726004  0.035701905570823
260.00000    0.230300707877573  0.035052530100413
261.00000    0.228086343117495  0.034419313147127
262.00000    0.225905801200493  0.033801847031540
263.00000    0.223758391885136  0.033199736176599
264.00000    0.221643442390670  0.032612596668212
265.00000    0.219560296872740  0.032040055832568
266.00000    0.217508315917284  0.031481751829512
267.00000    0.215486876051865  0.030937333261287
268.00000    0.213495369273777  0.030406458796042
269.00000    0.211533202594258  0.029888796805479
270.00000    0.209599797598216  0.029384025016116
271.00000    0.207694590018831  0.028891830173595
272.00000    0.205817029326508  0.028411907719556
273.00000    0.203966578331601  0.027943961480584
274.00000    0.202142712800397  0.027487703368786
275.00000    0.200344921083872  0.027042853093563
276.00000    0.198572703758712  0.026609137884166
277.00000    0.196825573280169  0.026186292222666
278.00000    0.195103053646288  0.025774057586958
279.00000    0.193404680073102  0.025372182203462
280.00000    0.191729998680370  0.024980420809186
281.00000    0.190078566187495  0.024598534422848
282.00000    0.188449949619224  0.024226290124751
283.00000    0.186843726020791  0.023863460845142
284.00000    0.185259482182159  0.023509825160772
285.00000    0.183696814371017  0.023165167099415
286.00000    0.182155328074240  0.022829275952090
287.00000    0.180634637747490  0.022501946092762
288.00000    0.179134366572678  0.022182976805294
289.00000    0.177654146223002  0.021872172117430
290.00000    0.176193616635297  0.021569340641607
291.00000    0.174752425789439  0.021274295422393
292.00000    0.173330229494554  0.020986853790355
293.00000    0.171926691181794  0.020706837222167
294.00000    0.170541481703454  0.020434071206776
295.00000    0.169174279138208  0.020168385117446
296.00000    0.167824768602253  0.019909612089488
297.00000    0.166492642066164  0.019657588903533
298.00000    0.165177598177253  0.019412155874131
299.00000    0.163879342087255  0.019173156743551
300.00000    0.162597585285154  0.018940438580579
301.00000    0.161332045434982  0.018713851684162
302.00000    0.160082446218410  0.018493249491721
303.00000    0.158848517181994  0.018278488491986
304.00000    0.157629993588891  0.018069428142151
305.00000    0.156426616274919  0.017865930789220
306.00000    0.155238131508809  0.017667861595355
307.00000    0.154064290856514  0.017475088467064
308.00000    0.152904851049428  0.017287481988065
309.00000    0.151759573856414  0.017104915355666
310.00000    0.150628225959483  0.016927264320486
311.00000    0.149510578833038  0.016754407129352
312.00000    0.148406408626544  0.016586224471225
313.00000    0.147315496050527  0.016422599425968
314.00000    0.146237626265782  0.016263417415818
315.00000    0.145172588775709  0.016108566159385
316.00000    0.144120177321652  0.015957935628033
317.00000    0.143080189781163  0.015811418004482
318.00000    0.142052428069095  0.015668907643481
319.00000    0.141036698041426  0.015530301034404
320.00000    0.140032809401744  0.015395496765626
321.00000    0.139040575610297  0.015264395490527
322.00000    0.138059813795530  0.015136899895008
323.00000    0.137090344668038  0.015012914666365
324.00000    0.136131992436855  0.014892346463408
325.00000    0.135184584728009  0.014775103887695
326.00000    0.134247952505271  0.014661097455771
327.00000    0.133321929993037  0.014550239572299
328.00000    0.132406354601266  0.014442444503970
329.00000    0.131501066852430  0.014337628354106
330.00000    0.130605910310398  0.014235709037855
331.00000    0.129720731511199  0.014136606257895
332.00000    0.128845379895624  0.014040241480559
333.00000    0.127979707743582  0.013946537912320
334.00000    0.127123570110187  0.013855420476552
335.00000    0.126276824763510  0.013766815790525
336.00000    0.125439332123944  0.013680652142556
337.00000    0.124610955205144  0.013596859469282
338.00000    0.123791559556490  0.013515369333009
339.00000    0.122981013207030  0.013436114899090
340.00000    0.122179186610856  0.013359030913308
341.00000    0.121385952593881  0.013284053679234
342.00000    0.120601186301965  0.013211121035535
343.00000    0.119824765150356  0.013140172333209
344.00000    0.119056568774411  0.013071148412750
345.00000    0.118296478981558  0.013003991581212
346.00000    0.117544379704460  0.012938645589181
347.00000    0.116800156955352  0.012875055607643
348.00000    0.116063698781515  0.012813168204760
349.00000    0.115334895221856  0.012752931322546
350.00000    0.114613638264562  0.012694294253450
351.00000    0.113899821805799  0.012637207616869
352.00000    0.113193341609424  0.012581623335585
353.00000    0.112494095267682  0.012527494612143
354.00000    0.111801982162872  0.012474775905193
355.00000    0.111116903429932  0.012423422905798
356.00000    0.110438761919941  0.012373392513736
357.00000    0.109767462164496  0.012324642813808
358.00000    0.109102910340953  0.012277133052166
359.00000    0.108445014238497  0.012230823612690
360.00000    0.107793683225027  0.012185675993423
361.00000    0.107148828214828  0.012141652783091
362.00000    0.106510361637013  0.012098717637719
363.00000    0.105878197404711  0.012056835257366
364.00000    0.105252250884983  0.012015971362996
365.00000    0.104632438869443  0.011976092673511
366.00000    0.104018679545578  0.011937166882943
367.00000    0.103410892468720  0.011899162637852
368.00000    0.102808998534690  0.011862049514910
369.00000    0.102212919953066  0.011825797998726
370.00000    0.101622580221073  0.011790379459893
371.00000    0.101037904098073  0.011755766133288
372.00000    0.100458817580648  0.011721931096640
373.00000    0.099885247878244  0.011688848249366
374.00000    0.099317123389383  0.011656492291696
375.00000    0.098754373678410  0.011624838704100
376.00000    0.098196929452764  0.011593863727013
377.00000    0.097644722540777  0.011563544340881
378.00000    0.097097685869957  0.011533858246527
379.00000    0.096555753445775  0.011504783845852
380.00000    0.096018860330916  0.011476300222864
381.00000    0.095486942624999  0.011448387125055
382.00000    0.094959937444750  0.011421024945122
383.00000    0.094437782904611  0.011394194703035
384.00000    0.093920418097782  0.011367878028462
385.00000    0.093407783077679  0.011342057143543
386.00000    0.092899818839803  0.011316714846027
387.00000    0.092396467304004  0.011291834492758
388.00000    0.091897671297133  0.011267399983525
389.00000    0.091403374536074  0.011243395745268
390.00000    0.090913521611145  0.011219806716634
391.00000    0.090428057969856  0.011196618332896
392.00000    0.089946929901018  0.011173816511221
393.00000    0.089470084519199  0.011151387636286
394.00000    0.088997469749509  0.011129318546248
395.00000    0.088529034312713  0.011107596519052
396.00000    0.088064727710659  0.011086209259085
397.00000    0.087604500212021  0.011065144884163
398.00000    0.087148302838341  0.011044391912857
399.00000    0.086696087350363  0.011023939252142
400.00000    0.086247806234667  0.011003776185373
401.00000    0.085803412690568  0.010983892360581
402.00000    0.085362860617305  0.010964277779080
403.00000    0.084926104601485  0.010944922784390
404.00000    0.084493099904799  0.010925818051451
405.00000    0.084063802451986  0.010906954576153
406.00000    0.083638168819052  0.010888323665140
407.00000    0.083216156221725  0.010869916925918
408.00000    0.082797722504158  0.010851726257230
409.00000    0.082382826127856  0.010833743839717
410.00000    0.081971426160831  0.010815962126841
411.00000    0.081563482266985  0.010798373836078
412.00000    0.081158954695697  0.010780971940365
413.00000    0.080757804271635  0.010763749659801
414.00000    0.080359992384765  0.010746700453591
415.00000    0.079965480980563  0.010729818012235
416.00000    0.079574232550431  0.010713096249950
417.00000    0.079186210122294  0.010696529297316
418.00000    0.078801377251398  0.010680111494153
419.00000    0.078419698011279  0.010663837382611
420.00000    0.078041136984922  0.010647701700469
421.00000    0.077665659256088  0.010631699374648
422.00000    0.077293230400822  0.010615825514920
423.00000    0.076923816479116  0.010600075407810
424.00000    0.076557384026748  0.010584444510692
425.00000    0.076193900047272  0.010568928446073
426.00000    0.075833332004174  0.010553522996048
427.00000    0.075475647813171  0.010538224096938
428.00000    0.075120815834670  0.010523027834093
429.00000    0.074768804866363  0.010507930436866
430.00000    0.074419584135976  0.010492928273736
431.00000    0.074073123294150  0.010478017847602
432.00000    0.073729392407463  0.010463195791214
433.00000    0.073388361951585  0.010448458862762
434.00000    0.073050002804563  0.010433803941596
435.00000    0.072714286240238  0.010419228024099
436.00000    0.072381183921780  0.010404728219679
437.00000    0.072050667895357  0.010390301746899
438.00000    0.071722710583913  0.010375945929733
439.00000    0.071397284781069  0.010361658193943
440.00000    0.071074363645139  0.010347436063574
441.00000    0.070753920693258  0.010333277157563
442.00000    0.070435929795617  0.010319179186462
443.00000    0.070120365169811  0.010305139949267
444.00000    0.069807201375290  0.010291157330353
445.00000    0.069496413307912  0.010277229296507
446.00000    0.069187976194597  0.010263353894062
447.00000    0.068881865588083  0.010249529246126
448.00000    0.068578057361777  0.010235753549901
449.00000    0.068276527704697  0.010222025074094
450.00000    0.067977253116515  0.010208342156408
451.00000    0.067680210402683  0.010194703201125
452.00000    0.067385376669653  0.010181106676764
453.00000    0.067092729320179  0.010167551113818
454.00000    0.066802246048713  0.010154035102568
455.00000    0.066513904836873  0.010140557290969
456.00000    0.066227683949002  0.010127116382607
457.00000    0.065943561927804  0.010113711134727
458.00000    0.065661517590058  0.010100340356322
459.00000    0.065381530022408  0.010087002906291
460.00000    0.065103578577231  0.010073697691658
461.00000    0.064827642868577  0.010060423665850
462.00000    0.064553702768182  0.010047179827032
463.00000    0.064281738401548  0.010033965216501
464.00000    0.064011730144101  0.010020778917135
465.00000    0.063743658617409  0.010007620051887
466.00000    0.063477504685468  0.009994487782340
467.00000    0.063213249451056  0.009981381307307
468.00000    0.062950874252149  0.009968299861474
469.00000    0.062690360658402  0.009955242714093
470.00000    0.062431690467685  0.009942209167726
471.00000    0.062174845702690  0.009929198557017
472.00000    0.061919808607584  0.009916210247516
473.00000    0.061666561644731  0.009903243634546
474.00000    0.061415087491466  0.009890298142095
475.00000    0.061165369036925  0.009877373221763
476.00000    0.060917389378924  0.009864468351729
477.00000    0.060671131820907  0.009851583035764
478.00000    0.060426579868925  0.009838716802277
479.00000    0.060183717228686  0.009825869203384
480.00000    0.059942527802643  0.009813039814023
481.00000    0.059702995687135  0.009800228231088
482.00000    0.059465105169578  0.009787434072598
483.00000    0.059228840725702  0.009774656976894
484.00000    0.058994187016835  0.009761896601865
485.00000    0.058761128887230  0.009749152624193
486.00000    0.058529651361442  0.009736424738638
487.00000    0.058299739641746  0.009723712657331
488.00000    0.058071379105597  0.009711016109108
489.00000    0.057844555303132  0.009698334838852
490.00000    0.057619253954721  0.009685668606869
491.00000    0.057395460948545  0.009673017188280
492.00000    0.057173162338227  0.009660380372435
493.00000    0.056952344340496  0.009647757962348
494.00000    0.056732993332889  0.009635149774153
495.00000    0.056515095851491  0.009622555636574
496.00000    0.056298638588717  0.009609975390420
497.00000    0.056083608391122  0.009597408888091
498.00000    0.055869992257254  0.009584855993107
499.00000    0.055657777335537  0.009572316579653
500.00000    0.055446950922192  0.009559790532133
501.00000    0.055237500459188  0.009547277744748
502.00000    0.055029413532230  0.009534778121086
503.00000    0.054822677868775  0.009522291573722
504.00000    0.054617281336087  0.009509818023841
505.00000    0.054413211939312  0.009497357400867
506.00000    0.054210457819596  0.009484909642105
507.00000    0.054009007252225  0.009472474692404
508.00000    0.053808848644798  0.009460052503820
509.00000    0.053609970535427  0.009447643035300
510.00000    0.053412361590968  0.009435246252374
511.00000    0.053216010605279  0.009422862126858
512.00000    0.053020906497502  0.009410490636567
513.00000    0.052827038310380  0.009398131765042
514.00000    0.052634395208592  0.009385785501279
515.00000    0.052442966477121  0.009373451839479
516.00000    0.052252741519640  0.009361130778794
517.00000    0.052063709856933  0.009348822323093
518.00000    0.051875861125330  0.009336526480733
519.00000    0.051689185075177  0.009324243264334
520.00000    0.051503671569319  0.009311972690568
521.00000    0.051319310581614  0.009299714779954
522.00000    0.051136092195468  0.009287469556660
523.00000    0.050954006602393  0.009275237048310
524.00000    0.050773044100584  0.009263017285802
525.00000    0.050593195093522  0.009250810303134
526.00000    0.050414450088596  0.009238616137227
527.00000    0.050236799695747  0.009226434827767
528.00000    0.050060234626132  0.009214266417043
529.00000    0.049884745690808  0.009202110949799
530.00000    0.049710323799440  0.009189968473084
531.00000    0.049536959959019  0.009177839036113
532.00000    0.049364645272613  0.009165722690131
533.00000    0.049193370938121  0.009153619488284
534.00000    0.049023128247062  0.009141529485491
535.00000    0.048853908583369  0.009129452738325
536.00000    0.048685703422210  0.009117389304900
537.00000    0.048518504328818  0.009105339244753
538.00000    0.048352302957350  0.009093302618741
539.00000    0.048187091049749  0.009081279488939
540.00000    0.048022860434638  0.009069269918540
541.00000    0.047859603026216  0.009057273971757
542.00000    0.047697310823181  0.009045291713735
543.00000    0.047535975907663  0.009033323210465
544.00000    0.047375590444174  0.009021368528695
545.00000    0.047216146678578  0.009009427735852
546.00000    0.047057636937067  0.008997500899965
547.00000    0.046900053625160  0.008985588089590
548.00000    0.046743389226712  0.008973689373737
549.00000    0.046587636302943  0.008961804821805
550.00000    0.046432787491470  0.008949934503515
551.00000    0.046278835505368  0.008938078488845
552.00000    0.046125773132231  0.008926236847973
553.00000    0.045973593233258  0.008914409651220
554.00000    0.045822288742341  0.008902596968991
555.00000    0.045671852665174  0.008890798871725
556.00000    0.045522278078375  0.008879015429844
557.00000    0.045373558128614  0.008867246713707
558.00000    0.045225686031759  0.008855492793558
559.00000    0.045078655072035  0.008843753739490
560.00000    0.044932458601189  0.008832029621396
561.00000    0.044787090037675  0.008820320508934
562.00000    0.044642542865840  0.008808626471483
563.00000    0.044498810635133  0.008796947578114
564.00000    0.044355886959320  0.008785283897550
565.00000    0.044213765515705  0.008773635498134
566.00000    0.044072440044372  0.008762002447798
567.00000    0.043931904347427  0.008750384814033
568.00000    0.043792152288264  0.008738782663860
569.00000    0.043653177790826  0.008727196063806
570.00000    0.043514974838886  0.008715625079873
571.00000    0.043377537475337  0.008704069777518
572.00000    0.043240859801490  0.008692530221629
573.00000    0.043104935976382  0.008681006476504
574.00000    0.042969760216093  0.008669498605827
575.00000    0.042835326793074  0.008658006672654
576.00000    0.042701630035485  0.008646530739390
577.00000    0.042568664326538  0.008635070867774
578.00000    0.042436424103854  0.008623627118864
579.00000    0.042304903858825  0.008612199553018
580.00000    0.042174098135986  0.008600788229885
581.00000    0.042044001532397  0.008589393208386
582.00000    0.041914608697033  0.008578014546707
583.00000    0.041785914330179  0.008566652302284
584.00000    0.041657913182836  0.008555306531792
585.00000    0.041530600056137  0.008543977291138
586.00000    0.041403969800768  0.008532664635449
587.00000    0.041278017316395  0.008521368619065
588.00000    0.041152737551104  0.008510089295532
589.00000    0.041028125500844  0.008498826717591
590.00000    0.040904176208880  0.008487580937176
591.00000    0.040780884765252  0.008476352005408
592.00000    0.040658246306243  0.008465139972586
593.00000    0.040536256013850  0.008453944888184
594.00000    0.040414909115268  0.008442766800852
595.00000    0.040294200882376  0.008431605758403
596.00000    0.040174126631232  0.008420461807818
597.00000    0.040054681721573  0.008409334995240
598.00000    0.039935861556323  0.008398225365971
599.00000    0.039817661581112  0.008387132964474
600.00000    0.039700077283787  0.008376057834369
601.00000    0.039583104193949  0.008365000018431
602.00000    0.039466737882480  0.008353959558593
603.00000    0.039350973961084  0.008342936495945
604.00000    0.039235808081832  0.008331930870731
605.00000    0.039121235936714  0.008320942722357
606.00000    0.039007253257195  0.008309972089383
607.00000    0.038893855813777  0.008299019009531
608.00000    0.038781039415572  0.008288083519684
609.00000    0.038668799909869  0.008277165655889
610.00000    0.038557133181719  0.008266265453359
611.00000    0.038446035153518  0.008255382946474
612.00000    0.038335501784596  0.008244518168785
613.00000    0.038225529070816  0.008233671153019
614.00000    0.038116113044171  0.008222841931077
615.00000    0.038007249772392  0.008212030534043
616.00000    0.037898935358558  0.008201236992185
617.00000    0.037791165940712  0.008190461334957
618.00000    0.037683937691482  0.008179703591008
619.00000    0.037577246817706  0.008168963788181
620.00000    0.037471089560062  0.008158241953522
621.00000    0.037365462192705  0.008147538113279
622.00000    0.037260361022903  0.008136852292914
623.00000    0.037155782390684  0.008126184517100
624.00000    0.037051722668484  0.008115534809733
625.00000    0.036948178260798  0.008104903193931
626.00000    0.036845145603841  0.008094289692044
627.00000    0.036742621165204  0.008083694325656
628.00000    0.036640601443527  0.008073117115594
629.00000    0.036539082968164  0.008062558081930
630.00000    0.036438062298857  0.008052017243988
631.00000    0.036337536025416  0.008041494620350
632.00000    0.036237500767401  0.008030990228862
633.00000    0.036137953173809  0.008020504086639
634.00000    0.036038889922759  0.008010036210072
635.00000    0.035940307721193  0.007999586614833
636.00000    0.035842203304569  0.007989155315882
637.00000    0.035744573436560  0.007978742327474
638.00000    0.035647414908767  0.007968347663160
639.00000    0.035550724540419  0.007957971335802
640.00000    0.035454499178089  0.007947613357572
641.00000    0.035358735695411  0.007937273739961
642.00000    0.035263430992795  0.007926952493785
643.00000    0.035168581997154  0.007916649629192
644.00000    0.035074185661626  0.007906365155668
645.00000    0.034980238965305  0.007896099082045
646.00000    0.034886738912974  0.007885851416502
647.00000    0.034793682534838  0.007875622166579
648.00000    0.034701066886267  0.007865411339179
649.00000    0.034608889047534  0.007855218940574
650.00000    0.034517146123563  0.007845044976415
651.00000    0.034425835243674  0.007834889451735
652.00000    0.034334953561338  0.007824752370957
653.00000    0.034244498253928  0.007814633737901
654.00000    0.034154466522478  0.007804533555791
655.00000    0.034064855591441  0.007794451827257
656.00000    0.033975662708454  0.007784388554349
657.00000    0.033886885144103  0.007774343738538
658.00000    0.033798520191689  0.007764317380723
659.00000    0.033710565167002  0.007754309481240
660.00000    0.033623017408096  0.007744320039866
661.00000    0.033535874275060  0.007734349055826
662.00000    0.033449133149803  0.007724396527801
663.00000    0.033362791435831  0.007714462453932
664.00000    0.033276846558036  0.007704546831829
665.00000    0.033191295962478  0.007694649658575
666.00000    0.033106137116178  0.007684770930732
667.00000    0.033021367506907  0.007674910644350
668.00000    0.032936984642983  0.007665068794972
669.00000    0.032852986053065  0.007655245377640
670.00000    0.032769369285952  0.007645440386901
671.00000    0.032686131910387  0.007635653816812
672.00000    0.032603271514859  0.007625885660950
673.00000    0.032520785707405  0.007616135912414
674.00000    0.032438672115425  0.007606404563834
675.00000    0.032356928385487  0.007596691607376
676.00000    0.032275552183141  0.007586997034746
677.00000    0.032194541192736  0.007577320837199
678.00000    0.032113893117232  0.007567663005545
679.00000    0.032033605678021  0.007558023530151
680.00000    0.031953676614751  0.007548402400953
681.00000    0.031874103685143  0.007538799607455
682.00000    0.031794884664820  0.007529215138740
683.00000    0.031716017347133  0.007519648983473
684.00000    0.031637499542990  0.007510101129909
685.00000    0.031559329080684  0.007500571565896
686.00000    0.031481503805732  0.007491060278883
687.00000    0.031404021580703  0.007481567255922
688.00000    0.031326880285057  0.007472092483679
689.00000    0.031250077814986  0.007462635948436
690.00000    0.031173612083249  0.007453197636094
691.00000    0.031097481019017  0.007443777532185
692.00000    0.031021682567718  0.007434375621871
693.00000    0.030946214690878  0.007424991889955
694.00000    0.030871075365972  0.007415626320880
695.00000    0.030796262586271  0.007406278898739
696.00000    0.030721774360694  0.007396949607279
697.00000    0.030647608713658  0.007387638429905
698.00000    0.030573763684933  0.007378345349687
699.00000    0.030500237329499  0.007369070349364
700.00000    0.030427027717399  0.007359813411347
701.00000    0.030354132933601  0.007350574517728
702.00000    0.030281551077859  0.007341353650282
703.00000    0.030209280264570  0.007332150790472
704.00000    0.030137318622641  0.007322965919457
705.00000    0.030065664295354  0.007313799018091
706.00000    0.029994315440228  0.007304650066934
707.00000    0.029923270228894  0.007295519046251
708.00000    0.029852526846955  0.007286405936022
709.00000    0.029782083493864  0.007277310715943
710.00000    0.029711938382792  0.007268233365430
711.00000    0.029642089740502  0.007259173863628
712.00000    0.029572535807225  0.007250132189409
713.00000    0.029503274836533  0.007241108321383
714.00000    0.029434305095222  0.007232102237897
715.00000    0.029365624863184  0.007223113917043
716.00000    0.029297232433291  0.007214143336661
717.00000    0.029229126111274  0.007205190474343
718.00000    0.029161304215609  0.007196255307436
719.00000    0.029093765077399  0.007187337813048
720.00000    0.029026507040255  0.007178437968053
721.00000    0.028959528460190  0.007169555749094
722.00000    0.028892827705501  0.007160691132583
723.00000    0.028826403156659  0.007151844094713
724.00000    0.028760253206198  0.007143014611454
725.00000    0.028694376258610  0.007134202658565
726.00000    0.028628770730231  0.007125408211588
727.00000    0.028563435049140  0.007116631245862
728.00000    0.028498367655049  0.007107871736519
729.00000    0.028433566999203  0.007099129658491
730.00000    0.028369031544272  0.007090404986515
731.00000    0.028304759764253  0.007081697695133
732.00000    0.028240750144365  0.007073007758699
733.00000    0.028177001180952  0.007064335151382
734.00000    0.028113511381382  0.007055679847166
735.00000    0.028050279263950  0.007047041819859
736.00000    0.027987303357781  0.007038421043092
737.00000    0.027924582202732  0.007029817490325
738.00000    0.027862114349300  0.007021231134849
739.00000    0.027799898358528  0.007012661949790
740.00000    0.027737932801907  0.007004109908112
741.00000    0.027676216261290  0.006995574982620
742.00000    0.027614747328798  0.006987057145964
743.00000    0.027553524606729  0.006978556370642
744.00000    0.027492546707473  0.006970072629003
745.00000    0.027431812253416  0.006961605893249
746.00000    0.027371319876861  0.006953156135439
747.00000    0.027311068219935  0.006944723327495
748.00000    0.027251055934508  0.006936307441198
749.00000    0.027191281682104  0.006927908448198
750.00000    0.027131744133822  0.006919526320012
751.00000    0.027072441970247  0.006911161028031
752.00000    0.027013373881374  0.006902812543519
753.00000    0.026954538566522  0.006894480837618
754.00000    0.026895934734254  0.006886165881351
755.00000    0.026837561102301  0.006877867645624
756.00000    0.026779416397479  0.006869586101227
757.00000    0.026721499355612  0.006861321218842
758.00000    0.026663808721455  0.006853072969039
759.00000    0.026606343248617  0.006844841322284
760.00000    0.026549101699488  0.006836626248937
761.00000    0.026492082845158  0.006828427719259
762.00000    0.026435285465349  0.006820245703413
763.00000    0.026378708348338  0.006812080171463
764.00000    0.026322350290883  0.006803931093382
765.00000    0.026266210098157  0.006795798439051
766.00000    0.026210286583668  0.006787682178262
767.00000    0.026154578569196  0.006779582280722
768.00000    0.026099084884718  0.006771498716053
769.00000    0.026043804368342  0.006763431453793
770.00000    0.025988735866237  0.006755380463406
771.00000    0.025933878232564  0.006747345714273
772.00000    0.025879230329412  0.006739327175705
773.00000    0.025824791026727  0.006731324816936
774.00000    0.025770559202251  0.006723338607132
775.00000    0.025716533741453  0.006715368515389
776.00000    0.025662713537466  0.006707414510740
777.00000    0.025609097491022  0.006699476562149
778.00000    0.025555684510390  0.006691554638520
779.00000    0.025502473511314  0.006683648708699
780.00000    0.025449463416948  0.006675758741469
781.00000    0.025396653157796  0.006667884705562
782.00000    0.025344041671652  0.006660026569651
783.00000    0.025291627903538  0.006652184302361
784.00000    0.025239410805646  0.006644357872263
785.00000    0.025187389337277  0.006636547247881
786.00000    0.025135562464784  0.006628752397693
787.00000    0.025083929161514  0.006620973290131
788.00000    0.025032488407748  0.006613209893585
789.00000    0.024981239190648  0.006605462176402
790.00000    0.024930180504197  0.006597730106890
791.00000    0.024879311349147  0.006590013653321
792.00000    0.024828630732959  0.006582312783928
793.00000    0.024778137669754  0.006574627466913
794.00000    0.024727831180252  0.006566957670441
795.00000    0.024677710291724  0.006559303362649
796.00000    0.024627774037938  0.006551664511644
797.00000    0.024578021459102  0.006544041085504
798.00000    0.024528451601817  0.006536433052281
799.00000    0.024479063519023  0.006528840380003
800.00000    0.024429856269947  0.006521263036673
801.00000    0.024380828920054  0.006513700990275
802.00000    0.024331980540998  0.006506154208769
803.00000    0.024283310210566  0.006498622660098
804.00000    0.024234817012636  0.006491106312189
805.00000    0.024186500037126  0.006483605132951
806.00000    0.024138358379942  0.006476119090279
807.00000    0.024090391142936  0.006468648152054
808.00000    0.024042597433853  0.006461192286147
809.00000    0.023994976366288  0.006453751460417
810.00000    0.023947527059638  0.006446325642713
811.00000    0.023900248639054  0.006438914800879
812.00000    0.023853140235399  0.006431518902749
813.00000    0.023806200985202  0.006424137916155
814.00000    0.023759430030608  0.006416771808922
815.00000    0.023712826519340  0.006409420548874
816.00000    0.023666389604653  0.006402084103832
817.00000    0.023620118445290  0.006394762441617
818.00000    0.023574012205436  0.006387455530052
819.00000    0.023528070054681  0.006380163336960
820.00000    0.023482291167972  0.006372885830168
821.00000    0.023436674725576  0.006365622977506
822.00000    0.023391219913034  0.006358374746812
823.00000    0.023345925921121  0.006351141105927
824.00000    0.023300791945808  0.006343922022701
825.00000    0.023255817188216  0.006336717464993
826.00000    0.023211000854582  0.006329527400671
827.00000    0.023166342156214  0.006322351797612
828.00000    0.023121840309455  0.006315190623708
829.00000    0.023077494535643  0.006308043846860
830.00000    0.023033304061071  0.006300911434985
831.00000    0.022989268116951  0.006293793356012
832.00000    0.022945385939373  0.006286689577889
833.00000    0.022901656769272  0.006279600068576
834.00000    0.022858079852385  0.006272524796055
835.00000    0.022814654439219  0.006265463728323
836.00000    0.022771379785010  0.006258416833397
837.00000    0.022728255149691  0.006251384079313
838.00000    0.022685279797853  0.006244365434131
839.00000    0.022642452998711  0.006237360865928
840.00000    0.022599774026067  0.006230370342808
841.00000    0.022557242158276  0.006223393832895
842.00000    0.022514856678212  0.006216431304339
843.00000    0.022472616873233  0.006209482725316
844.00000    0.022430522035147  0.006202548064024
845.00000    0.022388571460177  0.006195627288692
846.00000    0.022346764448928  0.006188720367572
847.00000    0.022305100306357  0.006181827268949
848.00000    0.022263578341735  0.006174947961131
849.00000    0.022222197868619  0.006168082412461
850.00000    0.022180958204815  0.006161230591308
851.00000    0.022139858672351  0.006154392466074
852.00000    0.022098898597441  0.006147568005193
853.00000    0.022058077310458  0.006140757177131
854.00000    0.022017394145898  0.006133959950384
855.00000    0.021976848442351  0.006127176293487
856.00000    0.021936439542473  0.006120406175005
857.00000    0.021896166792952  0.006113649563539
858.00000    0.021856029544478  0.006106906427726
859.00000    0.021816027151718  0.006100176736239
860.00000    0.021776158973278  0.006093460457787
861.00000    0.021736424371684  0.006086757561118
862.00000    0.021696822713342  0.006080068015016
863.00000    0.021657353368520  0.006073391788304
864.00000    0.021618015711311  0.006066728849845
865.00000    0.021578809119607  0.006060079168541
866.00000    0.021539732975075  0.006053442713332
867.00000    0.021500786663124  0.006046819453203
868.00000    0.021461969572880  0.006040209357176
869.00000    0.021423281097158  0.006033612394318
870.00000    0.021384720632434  0.006027028533735
871.00000    0.021346287578820  0.006020457744578
872.00000    0.021307981340039  0.006013899996040
873.00000    0.021269801323391  0.006007355257359
874.00000    0.021231746939736  0.006000823497815
875.00000    0.021193817603463  0.005994304686734
876.00000    0.021156012732465  0.005987798793486
877.00000    0.021118331748112  0.005981305787489
878.00000    0.021080774075232  0.005974825638203
879.00000    0.021043339142076  0.005968358315137
880.00000    0.021006026380303  0.005961903787846
881.00000    0.020968835224949  0.005955462025933
882.00000    0.020931765114404  0.005949032999046
883.00000    0.020894815490390  0.005942616676883
884.00000    0.020857985797932  0.005936213029191
885.00000    0.020821275485341  0.005929822025763
886.00000    0.020784684004185  0.005923443636443
887.00000    0.020748210809268  0.005917077831124
888.00000    0.020711855358605  0.005910724579749
889.00000    0.020675617113402  0.005904383852311
890.00000    0.020639495538029  0.005898055618852
891.00000    0.020603490100002  0.005891739849468
892.00000    0.020567600269956  0.005885436514302
893.00000    0.020531825521627  0.005879145583552
894.00000    0.020496165331826  0.005872867027466
895.00000    0.020460619180421  0.005866600816344
896.00000    0.020425186550312  0.005860346920539
897.00000    0.020389866927410  0.005854105310455
898.00000    0.020354659800619  0.005847875956552
899.00000    0.020319564661809  0.005841658829341
900.00000    0.020284581005800  0.005835453899386
901.00000    0.020249708330341  0.005829261137306
902.00000    0.020214946136085  0.005823080513774
903.00000    0.020180293926572  0.005816911999517
904.00000    0.020145751208209  0.005810755565315
905.00000    0.020111317490249  0.005804611182005
906.00000    0.020076992284770  0.005798478820478
907.00000    0.020042775106656  0.005792358451680
908.00000    0.020008665473579  0.005786250046613
909.00000    0.019974662905975  0.005780153576334
910.00000    0.019940766927032  0.005774069011956
911.00000    0.019906977062663  0.005767996324649
912.00000    0.019873292841491  0.005761935485638
913.00000    0.019839713794831  0.005755886466206
914.00000    0.019806239456670  0.005749849237690
915.00000    0.019772869363648  0.005743823771487
916.00000    0.019739603055038  0.005737810039049
917.00000    0.019706440072733  0.005731808011886
918.00000    0.019673379961223  0.005725817661565
919.00000    0.019640422267579  0.005719838959710
920.00000    0.019607566541436  0.005713871878006
921.00000    0.019574812334973  0.005707916388191
922.00000    0.019542159202897  0.005701972462064
923.00000    0.019509606702425  0.005696040071482
924.00000    0.019477154393270  0.005690119188361
925.00000    0.019444801837617  0.005684209784672
926.00000    0.019412548600114  0.005678311832449
927.00000    0.019380394247848  0.005672425303782
928.00000    0.019348338350335  0.005666550170821
929.00000    0.019316380479496  0.005660686405774
930.00000    0.019284520209650  0.005654833980909
931.00000    0.019252757117487  0.005648992868554
932.00000    0.019221090782062  0.005643163041094
933.00000    0.019189520784770  0.005637344470975
934.00000    0.019158046709338  0.005631537130703
935.00000    0.019126668141804  0.005625740992843
936.00000    0.019095384670503  0.005619956030019
937.00000    0.019064195886050  0.005614182214916
938.00000    0.019033101381329  0.005608419520278
939.00000    0.019002100751474  0.005602667918910
940.00000    0.018971193593852  0.005596927383676
941.00000    0.018940379508053  0.005591197887502
942.00000    0.018909658095873  0.005585479403372
943.00000    0.018879028961297  0.005579771904330
944.00000    0.018848491710488  0.005574075363484
945.00000    0.018818045951770  0.005568389753999
946.00000    0.018787691295613  0.005562715049102
947.00000    0.018757427354622  0.005557051222079
948.00000    0.018727253743519  0.005551398246279
949.00000    0.018697170079131  0.005545756095110
950.00000    0.018667175980376  0.005540124742040
951.00000    0.018637271068248  0.005534504160601
952.00000    0.018607454965804  0.005528894324382
953.00000    0.018577727298151  0.005523295207035
954.00000    0.018548087692429  0.005517706782272
955.00000    0.018518535777804  0.005512129023867
956.00000    0.018489071185448  0.005506561905653
957.00000    0.018459693548529  0.005501005401526
958.00000    0.018430402502198  0.005495459485442
959.00000    0.018401197683575  0.005489924131417
960.00000    0.018372078731737  0.005484399313530
961.00000    0.018343045287703  0.005478885005921
962.00000    0.018314096994425  0.005473381182788
963.00000    0.018285233496771  0.005467887818393
964.00000    0.018256454441515  0.005462404887059
965.00000    0.018227759477326  0.005456932363169
966.00000    0.018199148254752  0.005451470221167
967.00000    0.018170620426209  0.005446018435558
968.00000    0.018142175645971  0.005440576980910
969.00000    0.018113813570156  0.005435145831849
970.00000    0.018085533856714  0.005429724963064
971.00000    0.018057336165414  0.005424314349305
972.00000    0.018029220157835  0.005418913965383
973.00000    0.018001185497354  0.005413523786169
974.00000    0.017973231849130  0.005408143786596
975.00000    0.017945358880099  0.005402773941658
976.00000    0.017917566258957  0.005397414226408
977.00000    0.017889853656153  0.005392064615964
978.00000    0.017862220743873  0.005386725085501
979.00000    0.017834667196034  0.005381395610257
980.00000    0.017807192688268  0.005376076165531
981.00000    0.017779796897916  0.005370766726680
982.00000    0.017752479504012  0.005365467269126
983.00000    0.017725240187275  0.005360177768348
984.00000    0.017698078630099  0.005354898199889
985.00000    0.017670994516540  0.005349628539350
986.00000    0.017643987532307  0.005344368762394
987.00000    0.017617057364750  0.005339118844744
988.00000    0.017590203702851  0.005333878762186
989.00000    0.017563426237213  0.005328648490562
990.00000    0.017536724660051  0.005323428005778
991.00000    0.017510098665179  0.005318217283799
992.00000    0.017483547948002  0.005313016300652
993.00000    0.017457072205505  0.005307825032422
994.00000    0.017430671136243  0.005302643455256
995.00000    0.017404344440334  0.005297471545359
996.00000    0.017378091819444  0.005292309279001
997.00000    0.017351912976780  0.005287156632506
998.00000    0.017325807617082  0.005282013582262
999.00000    0.017299775446609  0.005276880104716
1000.00000    0.017273816173133  0.005271756176375
1001.00000    0.017247929505930  0.005266641773805
1002.00000    0.017222115155767  0.005261536873634
1003.00000    0.017196372834895  0.005256441452548
1004.00000    0.017170702257041  0.005251355487292
1005.00000    0.017145103137395  0.005246278954672
1006.00000    0.017119575192605  0.005241211831553
1007.00000    0.017094118140765  0.005236154094860
1008.00000    0.017068731701407  0.005231105721577
1009.00000    0.017043415595493  0.005226066688746
1010.00000    0.017018169545402  0.005221036973472
1011.00000    0.016992993274930  0.005216016552915
1012.00000    0.016967886509271  0.005211005404296
1013.00000    0.016942848975014  0.005206003504894
1014.00000    0.016917880400134  0.005201010832050
1015.00000    0.016892980513982  0.005196027363159
1016.00000    0.016868149047279  0.005191053075679
1017.00000    0.016843385732104  0.005186087947125
1018.00000    0.016818690301888  0.005181131955070
1019.00000    0.016794062491404  0.005176185077146
1020.00000    0.016769502036764  0.005171247291044
1021.00000    0.016745008675401  0.005166318574513
1022.00000    0.016720582146070  0.005161398905360
1023.00000    0.016696222188838  0.005156488261451
1024.00000    0.016671928545070  0.005151586620709
1025.00000    0.016647700957428  0.005146693961115
1026.00000    0.016623539169863  0.005141810260709
1027.00000    0.016599442927599  0.005136935497587
1028.00000    0.016575411977137  0.005132069649906
1029.00000    0.016551446066238  0.005127212695876
1030.00000    0.016527544943919  0.005122364613769
1031.00000    0.016503708360445  0.005117525381912
1032.00000    0.016479936067322  0.005112694978689
1033.00000    0.016456227817289  0.005107873382542
1034.00000    0.016432583364309  0.005103060571971
1035.00000    0.016409002463564  0.005098256525532
1036.00000    0.016385484871448  0.005093461221838
1037.00000    0.016362030345556  0.005088674639559
1038.00000    0.016338638644680  0.005083896757422
1039.00000    0.016315309528802  0.005079127554210
1040.00000    0.016292042759084  0.005074367008762
1041.00000    0.016268838097864  0.005069615099976
1042.00000    0.016245695308647  0.005064871806804
1043.00000    0.016222614156100  0.005060137108255
1044.00000    0.016199594406042  0.005055410983393
1045.00000    0.016176635825438  0.005050693411341
1046.00000    0.016153738182396  0.005045984371275
1047.00000    0.016130901246155  0.005041283842427
1048.00000    0.016108124787081  0.005036591804086
1049.00000    0.016085408576659  0.005031908235597
1050.00000    0.016062752387489  0.005027233116358
1051.00000    0.016040155993274  0.005022566425825
1052.00000    0.016017619168821  0.005017908143508
1053.00000    0.015995141690027  0.005013258248972
1054.00000    0.015972723333877  0.005008616721837
1055.00000    0.015950363878436  0.005003983541780
1056.00000    0.015928063102846  0.004999358688529
1057.00000    0.015905820787311  0.004994742141871
1058.00000    0.015883636713103  0.004990133881644
1059.00000    0.015861510662543  0.004985533887743
1060.00000    0.015839442419005  0.004980942140115
1061.00000    0.015817431766904  0.004976358618764
1062.00000    0.015795478491694  0.004971783303746
1063.00000    0.015773582379855  0.004967216175171
1064.00000    0.015751743218897  0.004962657213206
1065.00000    0.015729960797344  0.004958106398068
1066.00000    0.015708234904735  0.004953563710029
1067.00000    0.015686565331615  0.004949029129416
1068.00000    0.015664951869530  0.004944502636607
1069.00000    0.015643394311022  0.004939984212036
1070.00000    0.015621892449619  0.004935473836187
1071.00000    0.015600446079836  0.004930971489601
1072.00000    0.015579054997163  0.004926477152869
1073.00000    0.015557718998064  0.004921990806636
1074.00000    0.015536437879969  0.004917512431599
1075.00000    0.015515211441267  0.004913042008510
1076.00000    0.015494039481304  0.004908579518170
1077.00000    0.015472921800376  0.004904124941435
1078.00000    0.015451858199722  0.004899678259212
1079.00000    0.015430848481520  0.004895239452461
1080.00000    0.015409892448882  0.004890808502195
1081.00000    0.015388989905848  0.004886385389476
1082.00000    0.015368140657379  0.004881970095419
1083.00000    0.015347344509356  0.004877562601194
1084.00000    0.015326601268570  0.004873162888017
1085.00000    0.015305910742719  0.004868770937159
1086.00000    0.015285272740405  0.004864386729942
1087.00000    0.015264687071123  0.004860010247739
1088.00000    0.015244153545261  0.004855641471973
1089.00000    0.015223671974095  0.004851280384120
1090.00000    0.015203242169780  0.004846926965705
1091.00000    0.015182863945347  0.004842581198304
1092.00000    0.015162537114700  0.004838243063545
1093.00000    0.015142261492608  0.004833912543105
1094.00000    0.015122036894702  0.004829589618713
1095.00000    0.015101863137469  0.004825274272146
1096.00000    0.015081740038247  0.004820966485232
1097.00000    0.015061667415222  0.004816666239850
1098.00000    0.015041645087422  0.004812373517929
1099.00000    0.015021672874711  0.004808088301446
1100.00000    0.015001750597787  0.004803810572429
1101.00000    0.014981878078175  0.004799540312954
1102.00000    0.014962055138222  0.004795277505150
1103.00000    0.014942281601096  0.004791022131191
1104.00000    0.014922557290778  0.004786774173302
1105.00000    0.014902882032056  0.004782533613757
1106.00000    0.014883255650527  0.004778300434880
1107.00000    0.014863677972584  0.004774074619043
1108.00000    0.014844148825419  0.004769856148664
1109.00000    0.014824668037014  0.004765645006214
1110.00000    0.014805235436138  0.004761441174210
1111.00000    0.014785850852343  0.004757244635218
1112.00000    0.014766514115958  0.004753055371851
1113.00000    0.014747225058087  0.004748873366771
1114.00000    0.014727983510603  0.004744698602688
1115.00000    0.014708789306145  0.004740531062360
1116.00000    0.014689642278111  0.004736370728592
1117.00000    0.014670542260658  0.004732217584238
1118.00000    0.014651489088695  0.004728071612196
1119.00000    0.014632482597878  0.004723932795416
1120.00000    0.014613522624609  0.004719801116892
1121.00000    0.014594609006029  0.004715676559666
1122.00000    0.014575741580016  0.004711559106826
1123.00000    0.014556920185179  0.004707448741510
1124.00000    0.014538144660855  0.004703345446898
1125.00000    0.014519414847107  0.004699249206221
1126.00000    0.014500730584714  0.004695160002753
1127.00000    0.014482091715176  0.004691077819817
1128.00000    0.014463498080700  0.004687002640781
1129.00000    0.014444949524205  0.004682934449059
1130.00000    0.014426445889312  0.004678873228111
1131.00000    0.014407987020344  0.004674818961443
1132.00000    0.014389572762320  0.004670771632608
1133.00000    0.014371202960950  0.004666731225202
1134.00000    0.014352877462637  0.004662697722868
1135.00000    0.014334596114466  0.004658671109295
1136.00000    0.014316358764203  0.004654651368216
1137.00000    0.014298165260296  0.004650638483411
1138.00000    0.014280015451862  0.004646632438702
1139.00000    0.014261909188692  0.004642633217958
1140.00000    0.014243846321243  0.004638640805093
1141.00000    0.014225826700634  0.004634655184065
1142.00000    0.014207850178646  0.004630676338876
1143.00000    0.014189916607712  0.004626704253573
1144.00000    0.014172025840923  0.004622738912248
1145.00000    0.014154177732014  0.004618780299035
1146.00000    0.014136372135368  0.004614828398115
1147.00000    0.014118608906011  0.004610883193711
1148.00000    0.014100887899604  0.004606944670089
1149.00000    0.014083208972446  0.004603012811562
1150.00000    0.014065571981467  0.004599087602483
1151.00000    0.014047976784226  0.004595169027250
1152.00000    0.014030423238904  0.004591257070305
1153.00000    0.014012911204308  0.004587351716131
1154.00000    0.013995440539860  0.004583452949258
1155.00000    0.013978011105598  0.004579560754254
1156.00000    0.013960622762172  0.004575675115734
1157.00000    0.013943275370839  0.004571796018354
1158.00000    0.013925968793464  0.004567923446812
1159.00000    0.013908702892510  0.004564057385850
1160.00000    0.013891477531041  0.004560197820252
1161.00000    0.013874292572718  0.004556344734843
1162.00000    0.013857147881792  0.004552498114491
1163.00000    0.013840043323104  0.004548657944107
1164.00000    0.013822978762081  0.004544824208642
1165.00000    0.013805954064733  0.004540996893091
1166.00000    0.013788969097650  0.004537175982488
1167.00000    0.013772023727999  0.004533361461912
1168.00000    0.013755117823521  0.004529553316479
1169.00000    0.013738251252528  0.004525751531352
1170.00000    0.013721423883898  0.004521956091729
1171.00000    0.013704635587075  0.004518166982854
1172.00000    0.013687886232067  0.004514384190009
1173.00000    0.013671175689436  0.004510607698519
1174.00000    0.013654503830304  0.004506837493749
1175.00000    0.013637870526345  0.004503073561103
1176.00000    0.013621275649782  0.004499315886028
1177.00000    0.013604719073387  0.004495564454010
1178.00000    0.013588200670474  0.004491819250576
1179.00000    0.013571720314901  0.004488080261292
1180.00000    0.013555277881063  0.004484347471765
1181.00000    0.013538873243891  0.004480620867643
1182.00000    0.013522506278850  0.004476900434611
1183.00000    0.013506176861935  0.004473186158396
1184.00000    0.013489884869669  0.004469478024765
1185.00000    0.013473630179098  0.004465776019522
1186.00000    0.013457412667791  0.004462080128512
1187.00000    0.013441232213838  0.004458390337620
1188.00000    0.013425088695844  0.004454706632768
1189.00000    0.013408981992928  0.004451028999920
1190.00000    0.013392911984720  0.004447357425076
1191.00000    0.013376878551360  0.004443691894276
1192.00000    0.013360881573494  0.004440032393600
1193.00000    0.013344920932271  0.004436378909164
1194.00000    0.013328996509339  0.004432731427125
1195.00000    0.013313108186848  0.004429089933677
1196.00000    0.013297255847441  0.004425454415051
1197.00000    0.013281439374255  0.004421824857520
1198.00000    0.013265658650918  0.004418201247391
1199.00000    0.013249913561545  0.004414583571011
1200.00000    0.013234203990738  0.004410971814765
1201.00000    0.013218529823582  0.004407365965075
1202.00000    0.013202890945641  0.004403766008400
1203.00000    0.013187287242959  0.004400171931239
1204.00000    0.013171718602055  0.004396583720124
1205.00000    0.013156184909922  0.004393001361630
1206.00000    0.013140686054023  0.004389424842363
1207.00000    0.013125221922290  0.004385854148972
1208.00000    0.013109792403122  0.004382289268138
1209.00000    0.013094397385379  0.004378730186582
1210.00000    0.013079036758386  0.004375176891061
1211.00000    0.013063710411925  0.004371629368367
1212.00000    0.013048418236234  0.004368087605331
1213.00000    0.013033160122009  0.004364551588819
1214.00000    0.013017935960393  0.004361021305733
1215.00000    0.013002745642983  0.004357496743013
1216.00000    0.012987589061822  0.004353977887632
1217.00000    0.012972466109399  0.004350464726602
1218.00000    0.012957376678645  0.004346957246971
1219.00000    0.012942320662932  0.004343455435819
1220.00000    0.012927297956071  0.004339959280265
1221.00000    0.012912308452310  0.004336468767464
1222.00000    0.012897352046331  0.004332983884604
1223.00000    0.012882428633247  0.004329504618910
1224.00000    0.012867538108602  0.004326030957642
1225.00000    0.012852680368367  0.004322562888095
1226.00000    0.012837855308938  0.004319100397598
1227.00000    0.012823062827138  0.004315643473517
1228.00000    0.012808302820206  0.004312192103251
1229.00000    0.012793575185804  0.004308746274236
1230.00000    0.012778879822011  0.004305305973940
1231.00000    0.012764216627319  0.004301871189867
1232.00000    0.012749585500634  0.004298441909555
1233.00000    0.012734986341274  0.004295018120577
1234.00000    0.012720419048965  0.004291599810540
1235.00000    0.012705883523839  0.004288186967083
1236.00000    0.012691379666434  0.004284779577883
1237.00000    0.012676907377691  0.004281377630647
1238.00000    0.012662466558951  0.004277981113119
1239.00000    0.012648057111956  0.004274590013075
1240.00000    0.012633678938841  0.004271204318324
1241.00000    0.012619331942139  0.004267824016711
1242.00000    0.012605016024775  0.004264449096112
1243.00000    0.012590731090066  0.004261079544437
1244.00000    0.012576477041716  0.004257715349630
1245.00000    0.012562253783819  0.004254356499667
1246.00000    0.012548061220852  0.004251002982558
1247.00000    0.012533899257677  0.004247654786345
1248.00000    0.012519767799536  0.004244311899104
1249.00000    0.012505666752052  0.004240974308943
1250.00000    0.012491596021225  0.004237642004002
1251.00000    0.012477555513432  0.004234314972456
1252.00000    0.012463545135422  0.004230993202508
1253.00000    0.012449564794319  0.004227676682398
1254.00000    0.012435614397616  0.004224365400396
1255.00000    0.012421693853174  0.004221059344804
1256.00000    0.012407803069221  0.004217758503956
1257.00000    0.012393941954353  0.004214462866220
1258.00000    0.012380110417526  0.004211172419993
1259.00000    0.012366308368058  0.004207887153705
1260.00000    0.012352535715627  0.004204607055818
1261.00000    0.012338792370271  0.004201332114826
1262.00000    0.012325078242382  0.004198062319252
1263.00000    0.012311393242708  0.004194797657654
1264.00000    0.012297737282347  0.004191538118619
1265.00000    0.012284110272752  0.004188283690765
1266.00000    0.012270512125724  0.004185034362742
1267.00000    0.012256942753411  0.004181790123231
1268.00000    0.012243402068307  0.004178550960944
1269.00000    0.012229889983252  0.004175316864623
1270.00000    0.012216406411427  0.004172087823041
1271.00000    0.012202951266356  0.004168863825002
1272.00000    0.012189524461901  0.004165644859341
1273.00000    0.012176125912262  0.004162430914923
1274.00000    0.012162755531976  0.004159221980642
1275.00000    0.012149413235913  0.004156018045425
1276.00000    0.012136098939278  0.004152819098226
1277.00000    0.012122812557607  0.004149625128032
1278.00000    0.012109554006765  0.004146436123859
1279.00000    0.012096323202946  0.004143252074752
1280.00000    0.012083120062669  0.004140072969787
1281.00000    0.012069944502781  0.004136898798069
1282.00000    0.012056796440450  0.004133729548733
1283.00000    0.012043675793168  0.004130565210943
1284.00000    0.012030582478747  0.004127405773894
1285.00000    0.012017516415316  0.004124251226808
1286.00000    0.012004477521325  0.004121101558938
1287.00000    0.011991465715537  0.004117956759567
1288.00000    0.011978480917031  0.004114816818004
1289.00000    0.011965523045198  0.004111681723589
1290.00000    0.011952592019742  0.004108551465692
1291.00000    0.011939687760675  0.004105426033710
1292.00000    0.011926810188320  0.004102305417070
1293.00000    0.011913959223305  0.004099189605227
1294.00000    0.011901134786565  0.004096078587664
1295.00000    0.011888336799337  0.004092972353893
1296.00000    0.011875565183165  0.004089870893455
1297.00000    0.011862819859890  0.004086774195920
1298.00000    0.011850100751656  0.004083682250884
1299.00000    0.011837407780904  0.004080595047972
1300.00000    0.011824740870371  0.004077512576838
1301.00000    0.011812099943094  0.004074434827163
1302.00000    0.011799484922399  0.004071361788657
1303.00000    0.011786895731910  0.004068293451057
1304.00000    0.011774332295538  0.004065229804127
1305.00000    0.011761794537488  0.004062170837660
1306.00000    0.011749282382251  0.004059116541475
1307.00000    0.011736795754609  0.004056066905422
1308.00000    0.011724334579626  0.004053021919373
1309.00000    0.011711898782654  0.004049981573233
1310.00000    0.011699488289328  0.004046945856929
1311.00000    0.011687103025564  0.004043914760419
1312.00000    0.011674742917560  0.004040888273687
1313.00000    0.011662407891794  0.004037866386742
1314.00000    0.011650097875021  0.004034849089623
1315.00000    0.011637812794274  0.004031836372394
1316.00000    0.011625552576862  0.004028828225146
1317.00000    0.011613317150366  0.004025824637998
1318.00000    0.011601106442645  0.004022825601092
1319.00000    0.011588920381825  0.004019831104601
1320.00000    0.011576758896306  0.004016841138721
1321.00000    0.011564621914756  0.004013855693676
1322.00000    0.011552509366112  0.004010874759716
1323.00000    0.011540421179576  0.004007898327117
1324.00000    0.011528357284618  0.004004926386182
1325.00000    0.011516317610973  0.004001958927238
1326.00000    0.011504302088636  0.003998995940639
1327.00000    0.011492310647868  0.003996037416767
1328.00000    0.011480343219188  0.003993083346025
1329.00000    0.011468399733376  0.003990133718847
1330.00000    0.011456480121471  0.003987188525688
1331.00000    0.011444584314767  0.003984247757032
1332.00000    0.011432712244818  0.003981311403387
1333.00000    0.011420863843429  0.003978379455287
1334.00000    0.011409039042661  0.003975451903289
1335.00000    0.011397237774828  0.003972528737979
1336.00000    0.011385459972495  0.003969609949966
1337.00000    0.011373705568476  0.003966695529884
1338.00000    0.011361974495837  0.003963785468392
1339.00000    0.011350266687890  0.003960879756175
1340.00000    0.011338582078194  0.003957978383941
1341.00000    0.011326920600554  0.003955081342426
1342.00000    0.011315282189022  0.003952188622388
1343.00000    0.011303666777891  0.003949300214609
1344.00000    0.011292074301698  0.003946416109898
1345.00000    0.011280504695219  0.003943536299088
1346.00000    0.011268957893474  0.003940660773034
1347.00000    0.011257433831720  0.003937789522619
1348.00000    0.011245932445452  0.003934922538747
1349.00000    0.011234453670404  0.003932059812349
1350.00000    0.011222997442544  0.003929201334377
1351.00000    0.011211563698077  0.003926347095810
1352.00000    0.011200152373439  0.003923497087650
1353.00000    0.011188763405302  0.003920651300921
1354.00000    0.011177396730567  0.003917809726675
1355.00000    0.011166052286370  0.003914972355983
1356.00000    0.011154730010072  0.003912139179942
1357.00000    0.011143429839265  0.003909310189674
1358.00000    0.011132151711770  0.003906485376323
1359.00000    0.011120895565632  0.003903664731055
1360.00000    0.011109661339123  0.003900848245062
1361.00000    0.011098448970740  0.003898035909559
1362.00000    0.011087258399203  0.003895227715782
1363.00000    0.011076089563456  0.003892423654992
1364.00000    0.011064942402663  0.003889623718474
1365.00000    0.011053816856209  0.003886827897533
1366.00000    0.011042712863700  0.003884036183501
1367.00000    0.011031630364960  0.003881248567730
1368.00000    0.011020569300030  0.003878465041595
1369.00000    0.011009529609170  0.003875685596494
1370.00000    0.010998511232852  0.003872910223850
1371.00000    0.010987514111767  0.003870138915105
1372.00000    0.010976538186819  0.003867371661727
1373.00000    0.010965583399122  0.003864608455203
1374.00000    0.010954649690007  0.003861849287044
1375.00000    0.010943737001011  0.003859094148786
1376.00000    0.010932845273885  0.003856343031982
1377.00000    0.010921974450588  0.003853595928213
1378.00000    0.010911124473288  0.003850852829076
1379.00000    0.010900295284358  0.003848113726196
1380.00000    0.010889486826381  0.003845378611217
1381.00000    0.010878699042143  0.003842647475804
1382.00000    0.010867931874636  0.003839920311646
1383.00000    0.010857185267055  0.003837197110453
1384.00000    0.010846459162800  0.003834477863956
1385.00000    0.010835753505470  0.003831762563910
1386.00000    0.010825068238867  0.003829051202090
1387.00000    0.010814403306993  0.003826343770292
1388.00000    0.010803758654050  0.003823640260333
1389.00000    0.010793134224437  0.003820940664055
1390.00000    0.010782529962752  0.003818244973318
1391.00000    0.010771945813790  0.003815553180004
1392.00000    0.010761381722540  0.003812865276016
1393.00000    0.010750837634189  0.003810181253280
1394.00000    0.010740313494115  0.003807501103742
1395.00000    0.010729809247893  0.003804824819367
1396.00000    0.010719324841288  0.003802152392145
1397.00000    0.010708860220257  0.003799483814083
1398.00000    0.010698415330949  0.003796819077211
1399.00000    0.010687990119702  0.003794158173580
1400.00000    0.010677584533044  0.003791501095262
1401.00000    0.010667198517692  0.003788847834346
1402.00000    0.010656832020549  0.003786198382948
1403.00000    0.010646484988705  0.003783552733198
1404.00000    0.010636157369438  0.003780910877251
1405.00000    0.010625849110210  0.003778272807281
1406.00000    0.010615560158666  0.003775638515481
1407.00000    0.010605290462638  0.003773007994067
1408.00000    0.010595039970136  0.003770381235272
1409.00000    0.010584808629358  0.003767758231353
1410.00000    0.010574596388678  0.003765138974585
1411.00000    0.010564403196653  0.003762523457261
1412.00000    0.010554229002020  0.003759911671698
1413.00000    0.010544073753694  0.003757303610230
1414.00000    0.010533937400769  0.003754699265213
1415.00000    0.010523819892515  0.003752098629021
1416.00000    0.010513721178381  0.003749501694049
1417.00000    0.010503641207989  0.003746908452711
1418.00000    0.010493579931139  0.003744318897440
1419.00000    0.010483537297804  0.003741733020691
1420.00000    0.010473513258130  0.003739150814936
1421.00000    0.010463507762437  0.003736572272668
1422.00000    0.010453520761218  0.003733997386398
1423.00000    0.010443552205136  0.003731426148657
1424.00000    0.010433602045025  0.003728858551997
1425.00000    0.010423670231889  0.003726294588987
1426.00000    0.010413756716902  0.003723734252214
1427.00000    0.010403861451406  0.003721177534289
1428.00000    0.010393984386911  0.003718624427837
1429.00000    0.010384125475095  0.003716074925505
1430.00000    0.010374284667800  0.003713529019957
1431.00000    0.010364461917036  0.003710986703877
1432.00000    0.010354657174979  0.003708447969969
1433.00000    0.010344870393966  0.003705912810953
1434.00000    0.010335101526500  0.003703381219570
1435.00000    0.010325350525247  0.003700853188578
1436.00000    0.010315617343034  0.003698328710756
1437.00000    0.010305901932851  0.003695807778898
1438.00000    0.010296204247848  0.003693290385819
1439.00000    0.010286524241336  0.003690776524353
1440.00000    0.010276861866786  0.003688266187351
1441.00000    0.010267217077825  0.003685759367682
1442.00000    0.010257589828241  0.003683256058233
1443.00000    0.010247980071980  0.003680756251913
1444.00000    0.010238387763144  0.003678259941643
1445.00000    0.010228812855990  0.003675767120368
1446.00000    0.010219255304933  0.003673277781047
1447.00000    0.010209715064540  0.003670791916658
1448.00000    0.010200192089537  0.003668309520199
1449.00000    0.010190686334798  0.003665830584684
1450.00000    0.010181197755354  0.003663355103144
1451.00000    0.010171726306388  0.003660883068629
1452.00000    0.010162271943234  0.003658414474208
1453.00000    0.010152834621376  0.003655949312966
1454.00000    0.010143414296451  0.003653487578005
1455.00000    0.010134010924244  0.003651029262445
1456.00000    0.010124624460691  0.003648574359426
1457.00000    0.010115254861874  0.003646122862103
1458.00000    0.010105902084026  0.003643674763649
1459.00000    0.010096566083526  0.003641230057253
1460.00000    0.010087246816899  0.003638788736124
1461.00000    0.010077944240818  0.003636350793486
1462.00000    0.010068658312101  0.003633916222582
1463.00000    0.010059388987711  0.003631485016671
1464.00000    0.010050136224754  0.003629057169029
1465.00000    0.010040899980483  0.003626632672950
1466.00000    0.010031680212290  0.003624211521744
1467.00000    0.010022476877714  0.003621793708739
1468.00000    0.010013289934434  0.003619379227279
1469.00000    0.010004119340269  0.003616968070725
1470.00000    0.009994965053182  0.003614560232456
1471.00000    0.009985827031274  0.003612155705865
1472.00000    0.009976705232787  0.003609754484365
1473.00000    0.009967599616101  0.003607356561383
1474.00000    0.009958510139736  0.003604961930365
1475.00000    0.009949436762349  0.003602570584771
1476.00000    0.009940379442736  0.003600182518080
1477.00000    0.009931338139827  0.003597797723786
1478.00000    0.009922312812692  0.003595416195399
1479.00000    0.009913303420533  0.003593037926446
1480.00000    0.009904309922692  0.003590662910471
1481.00000    0.009895332278640  0.003588291141034
1482.00000    0.009886370447987  0.003585922611710
1483.00000    0.009877424390475  0.003583557316091
1484.00000    0.009868494065977  0.003581195247786
1485.00000    0.009859579434502  0.003578836400419
1486.00000    0.009850680456189  0.003576480767630
1487.00000    0.009841797091309  0.003574128343075
1488.00000    0.009832929300263  0.003571779120427
1489.00000    0.009824077043584  0.003569433093373
1490.00000    0.009815240281934  0.003567090255618
1491.00000    0.009806418976104  0.003564750600881
1492.00000    0.009797613087014  0.003562414122897
1493.00000    0.009788822575714  0.003560080815419
1494.00000    0.009780047403380  0.003557750672212
1495.00000    0.009771287531314  0.003555423687059
1496.00000    0.009762542920949  0.003553099853758
1497.00000    0.009753813533839  0.003550779166122
1498.00000    0.009745099331669  0.003548461617981
1499.00000    0.009736400276246  0.003546147203179
1500.00000    0.009727716329501  0.003543835915576
1501.00000    0.009719047453493  0.003541527749046
1502.00000    0.009710393610401  0.003539222697480
1503.00000    0.009701754762529  0.003536920754785
1504.00000    0.009693130872304  0.003534621914880
1505.00000    0.009684521902275  0.003532326171701
1506.00000    0.009675927815112  0.003530033519200
1507.00000    0.009667348573607  0.003527743951344
1508.00000    0.009658784140673  0.003525457462112
1509.00000    0.009650234479343  0.003523174045502
1510.00000    0.009641699552770  0.003520893695524
1511.00000    0.009633179324227  0.003518616406205
1512.00000    0.009624673757104  0.003516342171584
1513.00000    0.009616182814912  0.003514070985719
1514.00000    0.009607706461277  0.003511802842679
1515.00000    0.009599244659946  0.003509537736550
1516.00000    0.009590797374780  0.003507275661431
1517.00000    0.009582364569758  0.003505016611436
1518.00000    0.009573946208975  0.003502760580695
1519.00000    0.009565542256642  0.003500507563351
1520.00000    0.009557152677084  0.003498257553563
1521.00000    0.009548777434743  0.003496010545503
1522.00000    0.009540416494172  0.003493766533357
1523.00000    0.009532069820040  0.003491525511327
1524.00000    0.009523737377130  0.003489287473629
1525.00000    0.009515419130336  0.003487052414493
1526.00000    0.009507115044666  0.003484820328162
1527.00000    0.009498825085240  0.003482591208896
1528.00000    0.009490549217288  0.003480365050966
1529.00000    0.009482287406153  0.003478141848660
1530.00000    0.009474039617287  0.003475921596279
1531.00000    0.009465805816256  0.003473704288136
1532.00000    0.009457585968731  0.003471489918561
1533.00000    0.009449380040495  0.003469278481897
1534.00000    0.009441187997441  0.003467069972500
1535.00000    0.009433009805569  0.003464864384741
1536.00000    0.009424845430986  0.003462661713004
1537.00000    0.009416694839910  0.003460461951688
1538.00000    0.009408557998663  0.003458265095204
1539.00000    0.009400434873678  0.003456071137978
1540.00000    0.009392325431490  0.003453880074450
1541.00000    0.009384229638742  0.003451691899073
1542.00000    0.009376147462184  0.003449506606312
1543.00000    0.009368078868670  0.003447324190649
1544.00000    0.009360023825157  0.003445144646577
1545.00000    0.009351982298711  0.003442967968603
1546.00000    0.009343954256497  0.003440794151248
1547.00000    0.009335939665788  0.003438623189046
1548.00000    0.009327938493957  0.003436455076543
1549.00000    0.009319950708481  0.003434289808302
1550.00000    0.009311976276941  0.003432127378895
1551.00000    0.009304015167016  0.003429967782911
1552.00000    0.009296067346492  0.003427811014949
1553.00000    0.009288132783251  0.003425657069623
1554.00000    0.009280211445280  0.003423505941560
1555.00000    0.009272303300665  0.003421357625399
1556.00000    0.009264408317591  0.003419212115795
1557.00000    0.009256526464343  0.003417069407412
1558.00000    0.009248657709307  0.003414929494929
1559.00000    0.009240802020967  0.003412792373038
1560.00000    0.009232959367905  0.003410658036445
1561.00000    0.009225129718802  0.003408526479866
1562.00000    0.009217313042436  0.003406397698033
1563.00000    0.009209509307682  0.003404271685688
1564.00000    0.009201718483515  0.003402148437587
1565.00000    0.009193940539003  0.003400027948500
1566.00000    0.009186175443313  0.003397910213207
1567.00000    0.009178423165706  0.003395795226502
1568.00000    0.009170683675540  0.003393682983193
1569.00000    0.009162956942267  0.003391573478099
1570.00000    0.009155242935435  0.003389466706051
1571.00000    0.009147541624687  0.003387362661893
1572.00000    0.009139852979757  0.003385261340483
1573.00000    0.009132176970477  0.003383162736690
1574.00000    0.009124513566769  0.003381066845395
1575.00000    0.009116862738651  0.003378973661492
1576.00000    0.009109224456231  0.003376883179888
1577.00000    0.009101598689710  0.003374795395501
1578.00000    0.009093985409383  0.003372710303262
1579.00000    0.009086384585634  0.003370627898113
1580.00000    0.009078796188940  0.003368548175011
1581.00000    0.009071220189868  0.003366471128922
1582.00000    0.009063656559077  0.003364396754827
1583.00000    0.009056105267316  0.003362325047716
1584.00000    0.009048566285421  0.003360256002593
1585.00000    0.009041039584322  0.003358189614474
1586.00000    0.009033525135035  0.003356125878387
1587.00000    0.009026022908667  0.003354064789371
1588.00000    0.009018532876412  0.003352006342477
1589.00000    0.009011055009554  0.003349950532769
1590.00000    0.009003589279463  0.003347897355321
1591.00000    0.008996135657598  0.003345846805222
1592.00000    0.008988694115504  0.003343798877570
1593.00000    0.008981264624816  0.003341753567475
1594.00000    0.008973847157251  0.003339710870059
1595.00000    0.008966441684615  0.003337670780456
1596.00000    0.008959048178801  0.003335633293812
1597.00000    0.008951666611785  0.003333598405284
1598.00000    0.008944296955631  0.003331566110040
1599.00000    0.008936939182485  0.003329536403261
1600.00000    0.008929593264580  0.003327509280139
1601.00000    0.008922259174233  0.003325484735876
1602.00000    0.008914936883844  0.003323462765687
1603.00000    0.008907626365899  0.003321443364799
1604.00000    0.008900327592965  0.003319426528449
1605.00000    0.008893040537693  0.003317412251885
1606.00000    0.008885765172817  0.003315400530367
1607.00000    0.008878501471153  0.003313391359167
1608.00000    0.008871249405601  0.003311384733568
1609.00000    0.008864008949140  0.003309380648863
1610.00000    0.008856780074833  0.003307379100358
1611.00000    0.008849562755823  0.003305380083368
1612.00000    0.008842356965335  0.003303383593221
1613.00000    0.008835162676674  0.003301389625254
1614.00000    0.008827979863224  0.003299398174818
1615.00000    0.008820808498453  0.003297409237274
1616.00000    0.008813648555904  0.003295422807991
1617.00000    0.008806500009204  0.003293438882353
1618.00000    0.008799362832056  0.003291457455754
1619.00000    0.008792236998243  0.003289478523596
1620.00000    0.008785122481627  0.003287502081296
1621.00000    0.008778019256149  0.003285528124279
1622.00000    0.008770927295825  0.003283556647983
1623.00000    0.008763846574752  0.003281587647854
1624.00000    0.008756777067103  0.003279621119350
1625.00000    0.008749718747128  0.003277657057942
1626.00000    0.008742671589156  0.003275695459108
1627.00000    0.008735635567590  0.003273736318339
1628.00000    0.008728610656911  0.003271779631136
1629.00000    0.008721596831674  0.003269825393010
1630.00000    0.008714594066514  0.003267873599484
1631.00000    0.008707602336136  0.003265924246090
1632.00000    0.008700621615324  0.003263977328371
1633.00000    0.008693651878937  0.003262032841881
1634.00000    0.008686693101906  0.003260090782184
1635.00000    0.008679745259239  0.003258151144855
1636.00000    0.008672808326018  0.003256213925478
1637.00000    0.008665882277397  0.003254279119649
1638.00000    0.008658967088605  0.003252346722973
1639.00000    0.008652062734945  0.003250416731066
1640.00000    0.008645169191791  0.003248489139555
1641.00000    0.008638286434591  0.003246563944076
1642.00000    0.008631414438866  0.003244641140275
1643.00000    0.008624553180209  0.003242720723809
1644.00000    0.008617702634285  0.003240802690346
1645.00000    0.008610862776830  0.003238887035562
1646.00000    0.008604033583652  0.003236973755144
1647.00000    0.008597215030631  0.003235062844791
1648.00000    0.008590407093717  0.003233154300209
1649.00000    0.008583609748931  0.003231248117115
1650.00000    0.008576822972364  0.003229344291237
1651.00000    0.008570046740179  0.003227442818312
1652.00000    0.008563281028607  0.003225543694088
1653.00000    0.008556525813949  0.003223646914321
1654.00000    0.008549781072576  0.003221752474779
1655.00000    0.008543046780929  0.003219860371238
1656.00000    0.008536322915517  0.003217970599485
1657.00000    0.008529609452917  0.003216083155317
1658.00000    0.008522906369775  0.003214198034540
1659.00000    0.008516213642807  0.003212315232970
1660.00000    0.008509531248794  0.003210434746432
1661.00000    0.008502859164587  0.003208556570763
1662.00000    0.008496197367103  0.003206680701806
1663.00000    0.008489545833328  0.003204807135417
1664.00000    0.008482904540312  0.003202935867460
1665.00000    0.008476273465176  0.003201066893809
1666.00000    0.008469652585105  0.003199200210347
1667.00000    0.008463041877349  0.003197335812968
1668.00000    0.008456441319226  0.003195473697574
1669.00000    0.008449850888120  0.003193613860076
1670.00000    0.008443270561481  0.003191756296396
1671.00000    0.008436700316821  0.003189901002465
1672.00000    0.008430140131722  0.003188047974223
1673.00000    0.008423589983827  0.003186197207620
1674.00000    0.008417049850845  0.003184348698614
1675.00000    0.008410519710549  0.003182502443174
1676.00000    0.008403999540779  0.003180658437277
1677.00000    0.008397489319434  0.003178816676910
1678.00000    0.008390989024481  0.003176977158070
1679.00000    0.008384498633949  0.003175139876761
1680.00000    0.008378018125929  0.003173304828997
1681.00000    0.008371547478577  0.003171472010803
1682.00000    0.008365086670112  0.003169641418210
1683.00000    0.008358635678813  0.003167813047262
1684.00000    0.008352194483025  0.003165986894008
1685.00000    0.008345763061153  0.003164162954510
1686.00000    0.008339341391664  0.003162341224835
1687.00000    0.008332929453086  0.003160521701062
1688.00000    0.008326527224012  0.003158704379277
1689.00000    0.008320134683092  0.003156889255578
1690.00000    0.008313751809040  0.003155076326068
1691.00000    0.008307378580630  0.003153265586862
1692.00000    0.008301014976697  0.003151457034083
1693.00000    0.008294660976134  0.003149650663861
1694.00000    0.008288316557899  0.003147846472338
1695.00000    0.008281981701006  0.003146044455663
1696.00000    0.008275656384530  0.003144244609993
1697.00000    0.008269340587606  0.003142446931495
1698.00000    0.008263034289429  0.003140651416346
1699.00000    0.008256737469252  0.003138858060729
1700.00000    0.008250450106387  0.003137066860838
1701.00000    0.008244172180206  0.003135277812873
1702.00000    0.008237903670137  0.003133490913046
1703.00000    0.008231644555671  0.003131706157575
1704.00000    0.008225394816352  0.003129923542687
1705.00000    0.008219154431785  0.003128143064620
1706.00000    0.008212923381632  0.003126364719616
1707.00000    0.008206701645613  0.003124588503931
1708.00000    0.008200489203505  0.003122814413824
1709.00000    0.008194286035142  0.003121042445567
1710.00000    0.008188092120415  0.003119272595439
1711.00000    0.008181907439273  0.003117504859725
1712.00000    0.008175731971719  0.003115739234722
1713.00000    0.008169565697815  0.003113975716734
1714.00000    0.008163408597677  0.003112214302072
1715.00000    0.008157260651479  0.003110454987058
1716.00000    0.008151121839450  0.003108697768020
1717.00000    0.008144992141874  0.003106942641296
1718.00000    0.008138871539091  0.003105189603230
1719.00000    0.008132760011496  0.003103438650177
1720.00000    0.008126657539540  0.003101689778499
1721.00000    0.008120564103726  0.003099942984566
1722.00000    0.008114479684616  0.003098198264756
1723.00000    0.008108404262823  0.003096455615456
1724.00000    0.008102337819015  0.003094715033060
1725.00000    0.008096280333915  0.003092976513972
1726.00000    0.008090231788300  0.003091240054602
1727.00000    0.008084192162998  0.003089505651369
1728.00000    0.008078161438895  0.003087773300700
1729.00000    0.008072139596927  0.003086042999031
1730.00000    0.008066126618085  0.003084314742804
1731.00000    0.008060122483410  0.003082588528470
1732.00000    0.008054127174000  0.003080864352489
1733.00000    0.008048140671003  0.003079142211328
1734.00000    0.008042162955620  0.003077422101461
1735.00000    0.008036194009104  0.003075704019371
1736.00000    0.008030233812761  0.003073987961549
1737.00000    0.008024282347947  0.003072273924494
1738.00000    0.008018339596073  0.003070561904711
1739.00000    0.008012405538598  0.003068851898716
1740.00000    0.008006480157034  0.003067143903029
1741.00000    0.008000563432946  0.003065437914182
1742.00000    0.007994655347946  0.003063733928711
1743.00000    0.007988755883699  0.003062031943162
1744.00000    0.007982865021923  0.003060331954088
1745.00000    0.007976982744382  0.003058633958049
1746.00000    0.007971109032894  0.003056937951614
1747.00000    0.007965243869326  0.003055243931359
1748.00000    0.007959387235593  0.003053551893867
1749.00000    0.007953539113663  0.003051861835731
1750.00000    0.007947699485552  0.003050173753547
1751.00000    0.007941868333325  0.003048487643924
1752.00000    0.007936045639098  0.003046803503475
1753.00000    0.007930231385036  0.003045121328822
1754.00000    0.007924425553350  0.003043441116593
1755.00000    0.007918628126304  0.003041762863424
1756.00000    0.007912839086208  0.003040086565961
1757.00000    0.007907058415421  0.003038412220855
1758.00000    0.007901286096351  0.003036739824763
1759.00000    0.007895522111454  0.003035069374353
1760.00000    0.007889766443233  0.003033400866298
1761.00000    0.007884019074241  0.003031734297280
1762.00000    0.007878279987075  0.003030069663985
1763.00000    0.007872549164384  0.003028406963111
1764.00000    0.007866826588862  0.003026746191360
1765.00000    0.007861112243249  0.003025087345443
1766.00000    0.007855406110334  0.003023430422076
1767.00000    0.007849708172954  0.003021775417986
1768.00000    0.007844018413989  0.003020122329903
1769.00000    0.007838336816368  0.003018471154568
1770.00000    0.007832663363068  0.003016821888726
1771.00000    0.007826998037108  0.003015174529131
1772.00000    0.007821340821557  0.003013529072544
1773.00000    0.007815691699529  0.003011885515733
1774.00000    0.007810050654181  0.003010243855473
1775.00000    0.007804417668720  0.003008604088546
1776.00000    0.007798792726396  0.003006966211741
1777.00000    0.007793175810504  0.003005330221855
1778.00000    0.007787566904386  0.003003696115691
1779.00000    0.007781965991428  0.003002063890059
1780.00000    0.007776373055061  0.003000433541777
1781.00000    0.007770788078760  0.002998805067668
1782.00000    0.007765211046046  0.002997178464565
1783.00000    0.007759641940483  0.002995553729305
1784.00000    0.007754080745681  0.002993930858733
1785.00000    0.007748527445293  0.002992309849702
1786.00000    0.007742982023017  0.002990690699071
1787.00000    0.007737444462593  0.002989073403705
1788.00000    0.007731914747806  0.002987457960478
1789.00000    0.007726392862485  0.002985844366268
1790.00000    0.007720878790502  0.002984232617963
1791.00000    0.007715372515772  0.002982622712454
1792.00000    0.007709874022253  0.002981014646643
1793.00000    0.007704383293947  0.002979408417436
1794.00000    0.007698900314898  0.002977804021747
1795.00000    0.007693425069192  0.002976201456495
1796.00000    0.007687957540961  0.002974600718608
1797.00000    0.007682497714374  0.002973001805019
1798.00000    0.007677045573648  0.002971404712668
1799.00000    0.007671601103038  0.002969809438503
1800.00000    0.007666164286842  0.002968215979477
1801.00000    0.007660735109402  0.002966624332551
1802.00000    0.007655313555100  0.002965034494690
1803.00000    0.007649899608358  0.002963446462869
1804.00000    0.007644493253643  0.002961860234067
1805.00000    0.007639094475461  0.002960275805272
1806.00000    0.007633703258360  0.002958693173476
1807.00000    0.007628319586929  0.002957112335678
1808.00000    0.007622943445797  0.002955533288886
1809.00000    0.007617574819635  0.002953956030111
1810.00000    0.007612213693156  0.002952380556372
1811.00000    0.007606860051109  0.002950806864696
1812.00000    0.007601513878288  0.002949234952113
1813.00000    0.007596175159526  0.002947664815664
1814.00000    0.007590843879695  0.002946096452391
1815.00000    0.007585520023707  0.002944529859347
1816.00000    0.007580203576516  0.002942965033589
1817.00000    0.007574894523113  0.002941401972180
1818.00000    0.007569592848532  0.002939840672192
1819.00000    0.007564298537842  0.002938281130700
1820.00000    0.007559011576156  0.002936723344788
1821.00000    0.007553731948622  0.002935167311544
1822.00000    0.007548459640432  0.002933613028065
1823.00000    0.007543194636811  0.002932060491451
1824.00000    0.007537936923029  0.002930509698810
1825.00000    0.007532686484390  0.002928960647258
1826.00000    0.007527443306240  0.002927413333913
1827.00000    0.007522207373960  0.002925867755903
1828.00000    0.007516978672972  0.002924323910360
1829.00000    0.007511757188737  0.002922781794423
1830.00000    0.007506542906750  0.002921241405237
1831.00000    0.007501335812549  0.002919702739953
1832.00000    0.007496135891707  0.002918165795729
1833.00000    0.007490943129834  0.002916630569727
1834.00000    0.007485757512580  0.002915097059118
1835.00000    0.007480579025632  0.002913565261076
1836.00000    0.007475407654712  0.002912035172782
1837.00000    0.007470243385583  0.002910506791426
1838.00000    0.007465086204042  0.002908980114199
1839.00000    0.007459936095924  0.002907455138302
1840.00000    0.007454793047103  0.002905931860940
1841.00000    0.007449657043486  0.002904410279324
1842.00000    0.007444528071019  0.002902890390673
1843.00000    0.007439406115684  0.002901372192209
1844.00000    0.007434291163501  0.002899855681161
1845.00000    0.007429183200524  0.002898340854766
1846.00000    0.007424082212844  0.002896827710263
1847.00000    0.007418988186589  0.002895316244900
1848.00000    0.007413901107921  0.002893806455930
1849.00000    0.007408820963040  0.002892298340611
1850.00000    0.007403747738181  0.002890791896208
1851.00000    0.007398681419613  0.002889287119991
1852.00000    0.007393621993644  0.002887784009237
1853.00000    0.007388569446614  0.002886282561226
1854.00000    0.007383523764901  0.002884782773248
1855.00000    0.007378484934915  0.002883284642594
1856.00000    0.007373452943105  0.002881788166565
1857.00000    0.007368427775952  0.002880293342466
1858.00000    0.007363409419972  0.002878800167606
1859.00000    0.007358397861717  0.002877308639302
1860.00000    0.007353393087774  0.002875818754877
1861.00000    0.007348395084763  0.002874330511657
1862.00000    0.007343403839339  0.002872843906976
1863.00000    0.007338419338191  0.002871358938174
1864.00000    0.007333441568043  0.002869875602593
1865.00000    0.007328470515653  0.002868393897586
1866.00000    0.007323506167812  0.002866913820507
1867.00000    0.007318548511346  0.002865435368718
1868.00000    0.007313597533114  0.002863958539585
1869.00000    0.007308653220009  0.002862483330481
1870.00000    0.007303715558957  0.002861009738785
1871.00000    0.007298784536919  0.002859537761879
1872.00000    0.007293860140887  0.002858067397153
1873.00000    0.007288942357889  0.002856598642001
1874.00000    0.007284031174983  0.002855131493823
1875.00000    0.007279126579262  0.002853665950024
1876.00000    0.007274228557852  0.002852202008016
1877.00000    0.007269337097912  0.002850739665215
1878.00000    0.007264452186632  0.002849278919043
1879.00000    0.007259573811236  0.002847819766926
1880.00000    0.007254701958981  0.002846362206298
1881.00000    0.007249836617154  0.002844906234595
1882.00000    0.007244977773078  0.002843451849263
1883.00000    0.007240125414105  0.002841999047749
1884.00000    0.007235279527620  0.002840547827507
1885.00000    0.007230440101042  0.002839098185998
1886.00000    0.007225607121818  0.002837650120684
1887.00000    0.007220780577430  0.002836203629037
1888.00000    0.007215960455391  0.002834758708532
1889.00000    0.007211146743245  0.002833315356649
1890.00000    0.007206339428568  0.002831873570874
1891.00000    0.007201538498967  0.002830433348697
1892.00000    0.007196743942081  0.002828994687617
1893.00000    0.007191955745580  0.002827557585133
1894.00000    0.007187173897163  0.002826122038753
1895.00000    0.007182398384565  0.002824688045988
1896.00000    0.007177629195547  0.002823255604355
1897.00000    0.007172866317902  0.002821824711378
1898.00000    0.007168109739456  0.002820395364583
1899.00000    0.007163359448064  0.002818967561502
1900.00000    0.007158615431611  0.002817541299674
1901.00000    0.007153877678014  0.002816116576642
1902.00000    0.007149146175218  0.002814693389952
1903.00000    0.007144420911200  0.002813271737159
1904.00000    0.007139701873968  0.002811851615820
1905.00000    0.007134989051559  0.002810433023498
1906.00000    0.007130282432039  0.002809015957762
1907.00000    0.007125582003505  0.002807600416185
1908.00000    0.007120887754084  0.002806186396345
1909.00000    0.007116199671932  0.002804773895825
1910.00000    0.007111517745235  0.002803362912214
1911.00000    0.007106841962210  0.002801953443105
1912.00000    0.007102172311100  0.002800545486096
1913.00000    0.007097508780180  0.002799139038790
1914.00000    0.007092851357754  0.002797734098796
1915.00000    0.007088200032154  0.002796330663726
1916.00000    0.007083554791742  0.002794928731199
1917.00000    0.007078915624910  0.002793528298837
1918.00000    0.007074282520076  0.002792129364269
1919.00000    0.007069655465689  0.002790731925127
1920.00000    0.007065034450227  0.002789335979048
1921.00000    0.007060419462195  0.002787941523676
1922.00000    0.007055810490128  0.002786548556657
1923.00000    0.007051207522588  0.002785157075644
1924.00000    0.007046610548167  0.002783767078293
1925.00000    0.007042019555485  0.002782378562267
1926.00000    0.007037434533189  0.002780991525231
1927.00000    0.007032855469955  0.002779605964859
1928.00000    0.007028282354487  0.002778221878824
1929.00000    0.007023715175516  0.002776839264810
1930.00000    0.007019153921804  0.002775458120500
1931.00000    0.007014598582136  0.002774078443586
1932.00000    0.007010049145328  0.002772700231763
1933.00000    0.007005505600223  0.002771323482731
1934.00000    0.007000967935691  0.002769948194195
1935.00000    0.006996436140630  0.002768574363863
1936.00000    0.006991910203965  0.002767201989449
1937.00000    0.006987390114648  0.002765831068673
1938.00000    0.006982875861660  0.002764461599258
1939.00000    0.006978367434005  0.002763093578931
1940.00000    0.006973864820719  0.002761727005426
1941.00000    0.006969368010862  0.002760361876479
1942.00000    0.006964876993521  0.002758998189832
1943.00000    0.006960391757811  0.002757635943233
1944.00000    0.006955912292872  0.002756275134431
1945.00000    0.006951438587873  0.002754915761183
1946.00000    0.006946970632006  0.002753557821249
1947.00000    0.006942508414494  0.002752201312393
1948.00000    0.006938051924583  0.002750846232385
1949.00000    0.006933601151545  0.002749492578998
1950.00000    0.006929156084681  0.002748140350012
1951.00000    0.006924716713317  0.002746789543209
1952.00000    0.006920283026803  0.002745440156376
1953.00000    0.006915855014519  0.002744092187306
1954.00000    0.006911432665866  0.002742745633794
1955.00000    0.006907015970275  0.002741400493641
1956.00000    0.006902604917201  0.002740056764654
1957.00000    0.006898199496125  0.002738714444640
1958.00000    0.006893799696553  0.002737373531416
1959.00000    0.006889405508017  0.002736034022799
1960.00000    0.006885016920074  0.002734695916612
1961.00000    0.006880633922308  0.002733359210683
1962.00000    0.006876256504327  0.002732023902843
1963.00000    0.006871884655763  0.002730689990929
1964.00000    0.006867518366276  0.002729357472782
1965.00000    0.006863157625548  0.002728026346246
1966.00000    0.006858802423288  0.002726696609170
1967.00000    0.006854452749231  0.002725368259408
1968.00000    0.006850108593133  0.002724041294819
1969.00000    0.006845769944778  0.002722715713264
1970.00000    0.006841436793974  0.002721391512610
1971.00000    0.006837109130553  0.002720068690727
1972.00000    0.006832786944373  0.002718747245492
1973.00000    0.006828470225313  0.002717427174782
1974.00000    0.006824158963281  0.002716108476483
1975.00000    0.006819853148207  0.002714791148482
1976.00000    0.006815552770044  0.002713475188671
1977.00000    0.006811257818772  0.002712160594947
1978.00000    0.006806968284392  0.002710847365210
1979.00000    0.006802684156933  0.002709535497365
1980.00000    0.006798405426444  0.002708224989321
1981.00000    0.006794132083000  0.002706915838992
1982.00000    0.006789864116700  0.002705608044295
1983.00000    0.006785601517666  0.002704301603151
1984.00000    0.006781344276044  0.002702996513486
1985.00000    0.006777092382002  0.002701692773230
1986.00000    0.006772845825736  0.002700390380318
1987.00000    0.006768604597460  0.002699089332687
1988.00000    0.006764368687415  0.002697789628280
1989.00000    0.006760138085865  0.002696491265043
1990.00000    0.006755912783095  0.002695194240926
1991.00000    0.006751692769417  0.002693898553885
1992.00000    0.006747478035162  0.002692604201878
1993.00000    0.006743268570686  0.002691311182868
1994.00000    0.006739064366370  0.002690019494821
1995.00000    0.006734865412614  0.002688729135709
1996.00000    0.006730671699843  0.002687440103506
1997.00000    0.006726483218506  0.002686152396191
1998.00000    0.006722299959073  0.002684866011748
1999.00000    0.006718121912036  0.002683580948162
2000.00000    0.006713949067911  0.002682297203427
2001.00000    0.006709781417237  0.002681014775535
2002.00000    0.006705618950574  0.002679733662487
2003.00000    0.006701461658505  0.002678453862284
2004.00000    0.006697309531636  0.002677175372935
2005.00000    0.006693162560594  0.002675898192450
2006.00000    0.006689020736029  0.002674622318843
2007.00000    0.006684884048613  0.002673347750134
2008.00000    0.006680752489041  0.002672074484345
2009.00000    0.006676626048028  0.002670802519503
2010.00000    0.006672504716312  0.002669531853637
2011.00000    0.006668388484654  0.002668262484784
2012.00000    0.006664277343835  0.002666994410979
2013.00000    0.006660171284659  0.002665727630267
2014.00000    0.006656070297951  0.002664462140693
2015.00000    0.006651974374558  0.002663197940307
2016.00000    0.006647883505348  0.002661935027162
2017.00000    0.006643797681212  0.002660673399316
2018.00000    0.006639716893060  0.002659413054831
2019.00000    0.006635641131826  0.002658153991771
2020.00000    0.006631570388463  0.002656896208206
2021.00000    0.006627504653948  0.002655639702208
2022.00000    0.006623443919276  0.002654384471855
2023.00000    0.006619388175466  0.002653130515226
2024.00000    0.006615337413555  0.002651877830406
2025.00000    0.006611291624605  0.002650626415483
2026.00000    0.006607250799696  0.002649376268548
2027.00000    0.006603214929928  0.002648127387697
2028.00000    0.006599184006426  0.002646879771029
2029.00000    0.006595158020332  0.002645633416647
2030.00000    0.006591136962810  0.002644388322658
2031.00000    0.006587120825045  0.002643144487171
2032.00000    0.006583109598241  0.002641901908302
2033.00000    0.006579103273626  0.002640660584168
2034.00000    0.006575101842445  0.002639420512890
2035.00000    0.006571105295964  0.002638181692593
2036.00000    0.006567113625471  0.002636944121407
2037.00000    0.006563126822274  0.002635707797464
2038.00000    0.006559144877699  0.002634472718899
2039.00000    0.006555167783094  0.002633238883853
2040.00000    0.006551195529828  0.002632006290468
2041.00000    0.006547228109289  0.002630774936893
2042.00000    0.006543265512883  0.002629544821278
2043.00000    0.006539307732040  0.002628315941776
2044.00000    0.006535354758207  0.002627088296546
2045.00000    0.006531406582852  0.002625861883749
2046.00000    0.006527463197462  0.002624636701551
2047.00000    0.006523524593544  0.002623412748119
2048.00000    0.006519590762626  0.002622190021626
2049.00000    0.006515661696254  0.002620968520247
2050.00000    0.006511737385993  0.002619748242163
2051.00000    0.006507817823430  0.002618529185555
2052.00000    0.006503903000169  0.002617311348610
2053.00000    0.006499992907835  0.002616094729518
2054.00000    0.006496087538072  0.002614879326473
2055.00000    0.006492186882542  0.002613665137670
2056.00000    0.006488290932928  0.002612452161311
2057.00000    0.006484399680931  0.002611240395599
2058.00000    0.006480513118271  0.002610029838742
2059.00000    0.006476631236689  0.002608820488950
2060.00000    0.006472754027943  0.002607612344438
2061.00000    0.006468881483811  0.002606405403424
2062.00000    0.006465013596088  0.002605199664128
2063.00000    0.006461150356591  0.002603995124776
2064.00000    0.006457291757154  0.002602791783595
2065.00000    0.006453437789629  0.002601589638817
2066.00000    0.006449588445887  0.002600388688676
2067.00000    0.006445743717820  0.002599188931412
2068.00000    0.006441903597336  0.002597990365266
2069.00000    0.006438068076362  0.002596792988482
2070.00000    0.006434237146844  0.002595596799310
2071.00000    0.006430410800746  0.002594401796002
2072.00000    0.006426589030051  0.002593207976811
2073.00000    0.006422771826760  0.002592015339998
2074.00000    0.006418959182893  0.002590823883824
2075.00000    0.006415151090485  0.002589633606554
2076.00000    0.006411347541594  0.002588444506457
2077.00000    0.006407548528293  0.002587256581805
2078.00000    0.006403754042673  0.002586069830873
2079.00000    0.006399964076844  0.002584884251940
2080.00000    0.006396178622935  0.002583699843287
2081.00000    0.006392397673091  0.002582516603200
2082.00000    0.006388621219476  0.002581334529968
2083.00000    0.006384849254270  0.002580153621881
2084.00000    0.006381081769674  0.002578973877236
2085.00000    0.006377318757903  0.002577795294330
2086.00000    0.006373560211193  0.002576617871465
2087.00000    0.006369806121796  0.002575441606946
2088.00000    0.006366056481981  0.002574266499080
2089.00000    0.006362311284036  0.002573092546180
2090.00000    0.006358570520265  0.002571919746559
2091.00000    0.006354834182991  0.002570748098536
2092.00000    0.006351102264552  0.002569577600431
2093.00000    0.006347374757307  0.002568408250568
2094.00000    0.006343651653629  0.002567240047275
2095.00000    0.006339932945909  0.002566072988883
2096.00000    0.006336218626557  0.002564907073725
2097.00000    0.006332508687997  0.002563742300138
2098.00000    0.006328803122673  0.002562578666461
2099.00000    0.006325101923043  0.002561416171040
2100.00000    0.006321405081586  0.002560254812218
2101.00000    0.006317712590795  0.002559094588348
2102.00000    0.006314024443180  0.002557935497780
2103.00000    0.006310340631270  0.002556777538870
2104.00000    0.006306661147607  0.002555620709979
2105.00000    0.006302985984754  0.002554465009467
2106.00000    0.006299315135288  0.002553310435700
2107.00000    0.006295648591803  0.002552156987046
2108.00000    0.006291986346911  0.002551004661877
2109.00000    0.006288328393240  0.002549853458567
2110.00000    0.006284674723433  0.002548703375493
2111.00000    0.006281025330150  0.002547554411036
2112.00000    0.006277380206070  0.002546406563580
2113.00000    0.006273739343886  0.002545259831511
2114.00000    0.006270102736307  0.002544114213220
2115.00000    0.006266470376059  0.002542969707098
2116.00000    0.006262842255886  0.002541826311543
2117.00000    0.006259218368545  0.002540684024952
2118.00000    0.006255598706811  0.002539542845729
2119.00000    0.006251983263475  0.002538402772277
2120.00000    0.006248372031344  0.002537263803004
2121.00000    0.006244765003242  0.002536125936322
2122.00000    0.006241162172006  0.002534989170645
2123.00000    0.006237563530492  0.002533853504389
2124.00000    0.006233969071572  0.002532718935975
2125.00000    0.006230378788130  0.002531585463825
2126.00000    0.006226792673071  0.002530453086365
2127.00000    0.006223210719312  0.002529321802024
2128.00000    0.006219632919787  0.002528191609233
2129.00000    0.006216059267446  0.002527062506429
2130.00000    0.006212489755254  0.002525934492047
2131.00000    0.006208924376193  0.002524807564530
2132.00000    0.006205363123259  0.002523681722319
2133.00000    0.006201805989463  0.002522556963863
2134.00000    0.006198252967833  0.002521433287609
2135.00000    0.006194704051412  0.002520310692011
2136.00000    0.006191159233259  0.002519189175524
2137.00000    0.006187618506447  0.002518068736605
2138.00000    0.006184081864065  0.002516949373716
2139.00000    0.006180549299217  0.002515831085321
2140.00000    0.006177020805023  0.002514713869886
2141.00000    0.006173496374617  0.002513597725880
2142.00000    0.006169976001149  0.002512482651777
2143.00000    0.006166459677785  0.002511368646052
2144.00000    0.006162947397703  0.002510255707182
2145.00000    0.006159439154098  0.002509143833649
2146.00000    0.006155934940182  0.002508033023936
2147.00000    0.006152434749178  0.002506923276531
2148.00000    0.006148938574326  0.002505814589923
2149.00000    0.006145446408881  0.002504706962603
2150.00000    0.006141958246112  0.002503600393068
2151.00000    0.006138474079304  0.002502494879814
2152.00000    0.006134993901755  0.002501390421344
2153.00000    0.006131517706779  0.002500287016159
2154.00000    0.006128045487705  0.002499184662768
2155.00000    0.006124577237874  0.002498083359677
2156.00000    0.006121112950645  0.002496983105401
2157.00000    0.006117652619390  0.002495883898452
2158.00000    0.006114196237495  0.002494785737348
2159.00000    0.006110743798360  0.002493688620610
2160.00000    0.006107295295402  0.002492592546761
2161.00000    0.006103850722051  0.002491497514325
2162.00000    0.006100410071749  0.002490403521832
2163.00000    0.006096973337956  0.002489310567812
2164.00000    0.006093540514144  0.002488218650799
2165.00000    0.006090111593801  0.002487127769330
2166.00000    0.006086686570426  0.002486037921943
2167.00000    0.006083265437537  0.002484949107181
2168.00000    0.006079848188661  0.002483861323589
2169.00000    0.006076434817342  0.002482774569713
2170.00000    0.006073025317138  0.002481688844104
2171.00000    0.006069619681620  0.002480604145314
2172.00000    0.006066217904373  0.002479520471898
2173.00000    0.006062819978998  0.002478437822415
2174.00000    0.006059425899106  0.002477356195426
2175.00000    0.006056035658326  0.002476275589492
2176.00000    0.006052649250297  0.002475196003182
2177.00000    0.006049266668676  0.002474117435062
2178.00000    0.006045887907129  0.002473039883705
2179.00000    0.006042512959340  0.002471963347684
2180.00000    0.006039141819004  0.002470887825575
2181.00000    0.006035774479830  0.002469813315958
2182.00000    0.006032410935541  0.002468739817415
2183.00000    0.006029051179875  0.002467667328530
2184.00000    0.006025695206580  0.002466595847889
2185.00000    0.006022343009421  0.002465525374083
2186.00000    0.006018994582175  0.002464455905703
2187.00000    0.006015649918632  0.002463387441344
2188.00000    0.006012309012595  0.002462319979603
2189.00000    0.006008971857883  0.002461253519081
2190.00000    0.006005638448325  0.002460188058379
2191.00000    0.006002308777765  0.002459123596103
2192.00000    0.005998982840060  0.002458060130859
2193.00000    0.005995660629081  0.002456997661259
2194.00000    0.005992342138710  0.002455936185915
2195.00000    0.005989027362845  0.002454875703442
2196.00000    0.005985716295393  0.002453816212457
2197.00000    0.005982408930280  0.002452757711581
2198.00000    0.005979105261439  0.002451700199437
2199.00000    0.005975805282820  0.002450643674650
2200.00000    0.005972508988384  0.002449588135847
2201.00000    0.005969216372105  0.002448533581659
2202.00000    0.005965927427972  0.002447480010718
2203.00000    0.005962642149984  0.002446427421660
2204.00000    0.005959360532155  0.002445375813123
2205.00000    0.005956082568510  0.002444325183747
2206.00000    0.005952808253089  0.002443275532174
2207.00000    0.005949537579942  0.002442226857049
2208.00000    0.005946270543133  0.002441179157021
2209.00000    0.005943007136740  0.002440132430739
2210.00000    0.005939747354851  0.002439086676856
2211.00000    0.005936491191569  0.002438041894027
2212.00000    0.005933238641007  0.002436998080909
2213.00000    0.005929989697294  0.002435955236162
2214.00000    0.005926744354569  0.002434913358448
2215.00000    0.005923502606982  0.002433872446432
2216.00000    0.005920264448700  0.002432832498782
2217.00000    0.005917029873899  0.002431793514167
2218.00000    0.005913798876767  0.002430755491258
2219.00000    0.005910571451506  0.002429718428731
2220.00000    0.005907347592331  0.002428682325261
2221.00000    0.005904127293466  0.002427647179528
2222.00000    0.005900910549151  0.002426612990214
2223.00000    0.005897697353636  0.002425579756003
2224.00000    0.005894487701183  0.002424547475580
2225.00000    0.005891281586068  0.002423516147635
2226.00000    0.005888079002576  0.002422485770858
2227.00000    0.005884879945008  0.002421456343944
2228.00000    0.005881684407673  0.002420427865587
2229.00000    0.005878492384896  0.002419400334486
2230.00000    0.005875303871010  0.002418373749342
2231.00000    0.005872118860363  0.002417348108856
2232.00000    0.005868937347314  0.002416323411735
2233.00000    0.005865759326234  0.002415299656686
2234.00000    0.005862584791504  0.002414276842418
2235.00000    0.005859413737520  0.002413254967644
2236.00000    0.005856246158688  0.002412234031078
2237.00000    0.005853082049425  0.002411214031437
2238.00000    0.005849921404161  0.002410194967440
2239.00000    0.005846764217338  0.002409176837808
2240.00000    0.005843610483409  0.002408159641265
2241.00000    0.005840460196838  0.002407143376537
2242.00000    0.005837313352103  0.002406128042352
2243.00000    0.005834169943689  0.002405113637441
2244.00000    0.005831029966098  0.002404100160536
2245.00000    0.005827893413841  0.002403087610372
2246.00000    0.005824760281438  0.002402075985688
2247.00000    0.005821630563426  0.002401065285221
2248.00000    0.005818504254348  0.002400055507715
2249.00000    0.005815381348762  0.002399046651913
2250.00000    0.005812261841236  0.002398038716561
2251.00000    0.005809145726349  0.002397031700409
2252.00000    0.005806032998692  0.002396025602206
2253.00000    0.005802923652867  0.002395020420707
2254.00000    0.005799817683488  0.002394016154665
2255.00000    0.005796715085179  0.002393012802840
2256.00000    0.005793615852576  0.002392010363989
2257.00000    0.005790519980326  0.002391008836876
2258.00000    0.005787427463087  0.002390008220264
2259.00000    0.005784338295528  0.002389008512920
2260.00000    0.005781252472330  0.002388009713612
2261.00000    0.005778169988183  0.002387011821111
2262.00000    0.005775090837791  0.002386014834190
2263.00000    0.005772015015866  0.002385018751624
2264.00000    0.005768942517133  0.002384023572189
2265.00000    0.005765873336327  0.002383029294666
2266.00000    0.005762807468195  0.002382035917836
2267.00000    0.005759744907494  0.002381043440483
2268.00000    0.005756685648990  0.002380051861393
2269.00000    0.005753629687465  0.002379061179353
2270.00000    0.005750577017706  0.002378071393154
2271.00000    0.005747527634514  0.002377082501589
2272.00000    0.005744481532701  0.002376094503452
2273.00000    0.005741438707088  0.002375107397538
2274.00000    0.005738399152507  0.002374121182649
2275.00000    0.005735362863803  0.002373135857583
2276.00000    0.005732329835829  0.002372151421144
2277.00000    0.005729300063449  0.002371167872137
2278.00000    0.005726273541538  0.002370185209370
2279.00000    0.005723250264983  0.002369203431652
2280.00000    0.005720230228678  0.002368222537793
2281.00000    0.005717213427532  0.002367242526609
2282.00000    0.005714199856460  0.002366263396914
2283.00000    0.005711189510391  0.002365285147525
2284.00000    0.005708182384263  0.002364307777264
2285.00000    0.005705178473023  0.002363331284952
2286.00000    0.005702177771632  0.002362355669412
2287.00000    0.005699180275057  0.002361380929471
2288.00000    0.005696185978279  0.002360407063957
2289.00000    0.005693194876287  0.002359434071699
2290.00000    0.005690206964081  0.002358461951531
2291.00000    0.005687222236671  0.002357490702287
2292.00000    0.005684240689078  0.002356520322802
2293.00000    0.005681262316334  0.002355550811916
2294.00000    0.005678287113477  0.002354582168468
2295.00000    0.005675315075560  0.002353614391301
2296.00000    0.005672346197644  0.002352647479259
2297.00000    0.005669380474799  0.002351681431189
2298.00000    0.005666417902107  0.002350716245940
2299.00000    0.005663458474660  0.002349751922362
2300.00000    0.005660502187559  0.002348788459307
2301.00000    0.005657549035914  0.002347825855631
2302.00000    0.005654599014848  0.002346864110189
2303.00000    0.005651652119491  0.002345903221840
2304.00000    0.005648708344984  0.002344943189446
2305.00000    0.005645767686479  0.002343984011867
2306.00000    0.005642830139137  0.002343025687969
2307.00000    0.005639895698127  0.002342068216619
2308.00000    0.005636964358632  0.002341111596685
2309.00000    0.005634036115840  0.002340155827036
2310.00000    0.005631110964952  0.002339200906547
2311.00000    0.005628188901178  0.002338246834091
2312.00000    0.005625269919738  0.002337293608545
2313.00000    0.005622354015860  0.002336341228786
2314.00000    0.005619441184784  0.002335389693695
2315.00000    0.005616531421757  0.002334439002155
2316.00000    0.005613624722039  0.002333489153050
2317.00000    0.005610721080897  0.002332540145265
2318.00000    0.005607820493609  0.002331591977689
2319.00000    0.005604922955460  0.002330644649212
2320.00000    0.005602028461748  0.002329698158726
2321.00000    0.005599137007779  0.002328752505124
2322.00000    0.005596248588867  0.002327807687302
2323.00000    0.005593363200339  0.002326863704158
2324.00000    0.005590480837527  0.002325920554592
2325.00000    0.005587601495776  0.002324978237505
2326.00000    0.005584725170438  0.002324036751800
2327.00000    0.005581851856877  0.002323096096384
2328.00000    0.005578981550463  0.002322156270162
2329.00000    0.005576114246579  0.002321217272044
2330.00000    0.005573249940614  0.002320279100941
2331.00000    0.005570388627967  0.002319341755766
2332.00000    0.005567530304049  0.002318405235434
2333.00000    0.005564674964276  0.002317469538861
2334.00000    0.005561822604076  0.002316534664966
2335.00000    0.005558973218886  0.002315600612669
2336.00000    0.005556126804151  0.002314667380892
2337.00000    0.005553283355327  0.002313734968560
2338.00000    0.005550442867875  0.002312803374598
2339.00000    0.005547605337271  0.002311872597934
2340.00000    0.005544770758996  0.002310942637498
2341.00000    0.005541939128540  0.002310013492221
2342.00000    0.005539110441404  0.002309085161037
2343.00000    0.005536284693097  0.002308157642881
2344.00000    0.005533461879137  0.002307230936689
2345.00000    0.005530641995050  0.002306305041401
2346.00000    0.005527825036374  0.002305379955958
2347.00000    0.005525010998652  0.002304455679301
2348.00000    0.005522199877439  0.002303532210375
2349.00000    0.005519391668296  0.002302609548126
2350.00000    0.005516586366796  0.002301687691502
2351.00000    0.005513783968518  0.002300766639453
2352.00000    0.005510984469052  0.002299846390930
2353.00000    0.005508187863995  0.002298926944886
2354.00000    0.005505394148954  0.002298008300278
2355.00000    0.005502603319545  0.002297090456060
2356.00000    0.005499815371391  0.002296173411193
2357.00000    0.005497030300124  0.002295257164637
2358.00000    0.005494248101387  0.002294341715354
2359.00000    0.005491468770830  0.002293427062308
2360.00000    0.005488692304110  0.002292513204464
2361.00000    0.005485918696896  0.002291600140791
2362.00000    0.005483147944862  0.002290687870257
2363.00000    0.005480380043694  0.002289776391835
2364.00000    0.005477614989085  0.002288865704495
2365.00000    0.005474852776736  0.002287955807214
2366.00000    0.005472093402356  0.002287046698968
2367.00000    0.005469336861665  0.002286138378734
2368.00000    0.005466583150389  0.002285230845493
2369.00000    0.005463832264264  0.002284324098226
2370.00000    0.005461084199034  0.002283418135916
2371.00000    0.005458338950449  0.002282512957548
2372.00000    0.005455596514272  0.002281608562109
2373.00000    0.005452856886272  0.002280704948589
2374.00000    0.005450120062224  0.002279802115976
2375.00000    0.005447386037915  0.002278900063262
2376.00000    0.005444654809139  0.002277998789443
2377.00000    0.005441926371698  0.002277098293512
2378.00000    0.005439200721403  0.002276198574466
2379.00000    0.005436477854071  0.002275299631306
2380.00000    0.005433757765530  0.002274401463030
2381.00000    0.005431040451615  0.002273504068642
2382.00000    0.005428325908169  0.002272607447144
2383.00000    0.005425614131044  0.002271711597543
2384.00000    0.005422905116098  0.002270816518846
2385.00000    0.005420198859201  0.002269922210062
2386.00000    0.005417495356226  0.002269028670201
2387.00000    0.005414794603059  0.002268135898275
2388.00000    0.005412096595592  0.002267243893299
2389.00000    0.005409401329723  0.002266352654287
2390.00000    0.005406708801361  0.002265462180258
2391.00000    0.005404019006422  0.002264572470230
2392.00000    0.005401331940830  0.002263683523224
2393.00000    0.005398647600517  0.002262795338262
2394.00000    0.005395965981423  0.002261907914368
2395.00000    0.005393287079494  0.002261021250566
2396.00000    0.005390610890688  0.002260135345886
2397.00000    0.005387937410968  0.002259250199354
2398.00000    0.005385266636304  0.002258365810003
2399.00000    0.005382598562677  0.002257482176863
2400.00000    0.005379933186074  0.002256599298969
2401.00000    0.005377270502488  0.002255717175355
2402.00000    0.005374610507924  0.002254835805059
2403.00000    0.005371953198391  0.002253955187120
2404.00000    0.005369298569908  0.002253075320577
2405.00000    0.005366646618500  0.002252196204472
2406.00000    0.005363997340202  0.002251317837849
2407.00000    0.005361350731055  0.002250440219753
2408.00000    0.005358706787108  0.002249563349230
2409.00000    0.005356065504417  0.002248687225328
2410.00000    0.005353426879047  0.002247811847098
2411.00000    0.005350790907071  0.002246937213591
2412.00000    0.005348157584566  0.002246063323859
2413.00000    0.005345526907622  0.002245190176958
2414.00000    0.005342898872332  0.002244317771943
2415.00000    0.005340273474799  0.002243446107873
2416.00000    0.005337650711132  0.002242575183805
2417.00000    0.005335030577450  0.002241704998803
2418.00000    0.005332413069877  0.002240835551927
2419.00000    0.005329798184545  0.002239966842242
2420.00000    0.005327185917594  0.002239098868813
2421.00000    0.005324576265172  0.002238231630708
2422.00000    0.005321969223433  0.002237365126995
2423.00000    0.005319364788539  0.002236499356745
2424.00000    0.005316762956660  0.002235634319030
2425.00000    0.005314163723972  0.002234770012922
2426.00000    0.005311567086661  0.002233906437496
2427.00000    0.005308973040916  0.002233043591830
2428.00000    0.005306381582938  0.002232181475001
2429.00000    0.005303792708933  0.002231320086088
2430.00000    0.005301206415114  0.002230459424173
2431.00000    0.005298622697701  0.002229599488339
2432.00000    0.005296041552923  0.002228740277668
2433.00000    0.005293462977016  0.002227881791247
2434.00000    0.005290886966221  0.002227024028164
2435.00000    0.005288313516788  0.002226166987506
2436.00000    0.005285742624974  0.002225310668364
2437.00000    0.005283174287043  0.002224455069830
2438.00000    0.005280608499267  0.002223600190996
2439.00000    0.005278045257923  0.002222746030957
2440.00000    0.005275484559297  0.002221892588811
2441.00000    0.005272926399682  0.002221039863653
2442.00000    0.005270370775377  0.002220187854585
2443.00000    0.005267817682690  0.002219336560705
2444.00000    0.005265267117932  0.002218485981116
2445.00000    0.005262719077426  0.002217636114923
2446.00000    0.005260173557500  0.002216786961229
2447.00000    0.005257630554487  0.002215938519143
2448.00000    0.005255090064730  0.002215090787771
2449.00000    0.005252552084578  0.002214243766223
2450.00000    0.005250016610386  0.002213397453611
2451.00000    0.005247483638517  0.002212551849047
2452.00000    0.005244953165340  0.002211706951644
2453.00000    0.005242425187233  0.002210862760519
2454.00000    0.005239899700577  0.002210019274787
2455.00000    0.005237376701764  0.002209176493569
2456.00000    0.005234856187191  0.002208334415982
2457.00000    0.005232338153261  0.002207493041149
2458.00000    0.005229822596385  0.002206652368192
2459.00000    0.005227309512982  0.002205812396235
2460.00000    0.005224798899474  0.002204973124404
2461.00000    0.005222290752293  0.002204134551826
2462.00000    0.005219785067878  0.002203296677629
2463.00000    0.005217281842672  0.002202459500944
2464.00000    0.005214781073127  0.002201623020900
2465.00000    0.005212282755701  0.002200787236632
2466.00000    0.005209786886859  0.002199952147273
2467.00000    0.005207293463073  0.002199117751959
2468.00000    0.005204802480819  0.002198284049827
2469.00000    0.005202313936584  0.002197451040016
2470.00000    0.005199827826858  0.002196618721664
2471.00000    0.005197344148140  0.002195787093913
2472.00000    0.005194862896934  0.002194956155907
2473.00000    0.005192384069751  0.002194125906788
2474.00000    0.005189907663109  0.002193296345703
2475.00000    0.005187433673533  0.002192467471798
2476.00000    0.005184962097553  0.002191639284221
2477.00000    0.005182492931706  0.002190811782122
2478.00000    0.005180026172537  0.002189984964653
2479.00000    0.005177561816596  0.002189158830965
2480.00000    0.005175099860439  0.002188333380212
2481.00000    0.005172640300631  0.002187508611549
2482.00000    0.005170183133741  0.002186684524133
2483.00000    0.005167728356345  0.002185861117122
2484.00000    0.005165275965025  0.002185038389675
2485.00000    0.005162825956372  0.002184216340953
2486.00000    0.005160378326980  0.002183394970117
2487.00000    0.005157933073451  0.002182574276332
2488.00000    0.005155490192393  0.002181754258761
2489.00000    0.005153049680422  0.002180934916572
2490.00000    0.005150611534157  0.002180116248930
2491.00000    0.005148175750226  0.002179298255006
2492.00000    0.005145742325263  0.002178480933969
2493.00000    0.005143311255907  0.002177664284991
2494.00000    0.005140882538804  0.002176848307245
2495.00000    0.005138456170607  0.002176032999905
2496.00000    0.005136032147975  0.002175218362146
2497.00000    0.005133610467571  0.002174404393145
2498.00000    0.005131191126068  0.002173591092081
2499.00000    0.005128774120141  0.002172778458133
2500.00000    0.005126359446476  0.002171966490482
2501.00000    0.005123947101761  0.002171155188310
2502.00000    0.005121537082692  0.002170344550800
2503.00000    0.005119129385971  0.002169534577138
2504.00000    0.005116724008306  0.002168725266510
2505.00000    0.005114320946411  0.002167916618103
2506.00000    0.005111920197006  0.002167108631105
2507.00000    0.005109521756819  0.002166301304708
2508.00000    0.005107125622580  0.002165494638101
2509.00000    0.005104731791029  0.002164688630479
2510.00000    0.005102340258910  0.002163883281035
2511.00000    0.005099951022974  0.002163078588964
2512.00000    0.005097564079978  0.002162274553464
2513.00000    0.005095179426683  0.002161471173731
2514.00000    0.005092797059858  0.002160668448965
2515.00000    0.005090416976279  0.002159866378367
2516.00000    0.005088039172726  0.002159064961138
2517.00000    0.005085663645984  0.002158264196481
2518.00000    0.005083290392847  0.002157464083601
2519.00000    0.005080919410113  0.002156664621704
2520.00000    0.005078550694586  0.002155865809995
2521.00000    0.005076184243076  0.002155067647685
2522.00000    0.005073820052400  0.002154270133981
2523.00000    0.005071458119379  0.002153473268094
2524.00000    0.005069098440840  0.002152677049237
2525.00000    0.005066741013619  0.002151881476623
2526.00000    0.005064385834554  0.002151086549466
2527.00000    0.005062032900489  0.002150292266982
2528.00000    0.005059682208278  0.002149498628388
2529.00000    0.005057333754775  0.002148705632903
2530.00000    0.005054987536845  0.002147913279745
2531.00000    0.005052643551355  0.002147121568136
2532.00000    0.005050301795180  0.002146330497298
2533.00000    0.005047962265198  0.002145540066454
2534.00000    0.005045624958297  0.002144750274828
2535.00000    0.005043289871368  0.002143961121646
2536.00000    0.005040957001306  0.002143172606136
2537.00000    0.005038626345016  0.002142384727524
2538.00000    0.005036297899406  0.002141597485042
2539.00000    0.005033971661389  0.002140810877919
2540.00000    0.005031647627886  0.002140024905388
2541.00000    0.005029325795821  0.002139239566681
2542.00000    0.005027006162126  0.002138454861034
2543.00000    0.005024688723737  0.002137670787680
2544.00000    0.005022373477597  0.002136887345858
2545.00000    0.005020060420653  0.002136104534806
2546.00000    0.005017749549858  0.002135322353762
2547.00000    0.005015440862172  0.002134540801967
2548.00000    0.005013134354560  0.002133759878662
2549.00000    0.005010830023990  0.002132979583091
2550.00000    0.005008527867438  0.002132199914498
2551.00000    0.005006227881886  0.002131420872127
2552.00000    0.005003930064320  0.002130642455226
2553.00000    0.005001634411732  0.002129864663042
2554.00000    0.004999340921120  0.002129087494823
2555.00000    0.004997049589486  0.002128310949820
2556.00000    0.004994760413839  0.002127535027284
2557.00000    0.004992473391193  0.002126759726468
2558.00000    0.004990188518566  0.002125985046625
2559.00000    0.004987905792984  0.002125210987009
2560.00000    0.004985625211477  0.002124437546877
2561.00000    0.004983346771081  0.002123664725486
2562.00000    0.004981070468835  0.002122892522095
2563.00000    0.004978796301786  0.002122120935962
2564.00000    0.004976524266986  0.002121349966348
2565.00000    0.004974254361492  0.002120579612516
2566.00000    0.004971986582365  0.002119809873728
2567.00000    0.004969720926674  0.002119040749248
2568.00000    0.004967457391492  0.002118272238342
2569.00000    0.004965195973895  0.002117504340276
2570.00000    0.004962936670969  0.002116737054318
2571.00000    0.004960679479801  0.002115970379736
2572.00000    0.004958424397485  0.002115204315801
2573.00000    0.004956171421121  0.002114438861783
2574.00000    0.004953920547813  0.002113674016956
2575.00000    0.004951671774671  0.002112909780591
2576.00000    0.004949425098809  0.002112146151965
2577.00000    0.004947180517348  0.002111383130352
2578.00000    0.004944938027413  0.002110620715029
2579.00000    0.004942697626134  0.002109858905275
2580.00000    0.004940459310647  0.002109097700367
2581.00000    0.004938223078092  0.002108337099588
2582.00000    0.004935988925616  0.002107577102217
2583.00000    0.004933756850370  0.002106817707537
2584.00000    0.004931526849509  0.002106058914833
2585.00000    0.004929298920195  0.002105300723388
2586.00000    0.004927073059594  0.002104543132489
2587.00000    0.004924849264877  0.002103786141423
2588.00000    0.004922627533222  0.002103029749477
2589.00000    0.004920407861810  0.002102273955940
2590.00000    0.004918190247826  0.002101518760104
2591.00000    0.004915974688464  0.002100764161260
2592.00000    0.004913761180919  0.002100010158700
2593.00000    0.004911549722393  0.002099256751717
2594.00000    0.004909340310094  0.002098503939607
2595.00000    0.004907132941232  0.002097751721665
2596.00000    0.004904927613024  0.002097000097189
2597.00000    0.004902724322693  0.002096249065476
2598.00000    0.004900523067464  0.002095498625826
2599.00000    0.004898323844569  0.002094748777538
2600.00000    0.004896126651245  0.002093999519914
2601.00000    0.004893931484733  0.002093250852257
2602.00000    0.004891738342280  0.002092502773870
2603.00000    0.004889547221136  0.002091755284057
2604.00000    0.004887358118558  0.002091008382125
2605.00000    0.004885171031807  0.002090262067380
2606.00000    0.004882985958149  0.002089516339130
2607.00000    0.004880802894855  0.002088771196683
2608.00000    0.004878621839200  0.002088026639351
2609.00000    0.004876442788465  0.002087282666443
2610.00000    0.004874265739935  0.002086539277272
2611.00000    0.004872090690901  0.002085796471152
2612.00000    0.004869917638657  0.002085054247396
2613.00000    0.004867746580502  0.002084312605320
2614.00000    0.004865577513743  0.002083571544240
2615.00000    0.004863410435687  0.002082831063473
2616.00000    0.004861245343649  0.002082091162339
2617.00000    0.004859082234948  0.002081351840157
2618.00000    0.004856921106908  0.002080613096247
2619.00000    0.004854761956856  0.002079874929931
2620.00000    0.004852604782127  0.002079137340532
2621.00000    0.004850449580057  0.002078400327374
2622.00000    0.004848296347989  0.002077663889781
2623.00000    0.004846145083271  0.002076928027080
2624.00000    0.004843995783254  0.002076192738597
2625.00000    0.004841848445295  0.002075458023660
2626.00000    0.004839703066755  0.002074723881598
2627.00000    0.004837559645000  0.002073990311741
2628.00000    0.004835418177401  0.002073257313421
2629.00000    0.004833278661333  0.002072524885969
2630.00000    0.004831141094175  0.002071793028719
2631.00000    0.004829005473312  0.002071061741004
2632.00000    0.004826871796132  0.002070331022161
2633.00000    0.004824740060031  0.002069600871524
2634.00000    0.004822610262405  0.002068871288432
2635.00000    0.004820482400658  0.002068142272223
2636.00000    0.004818356472197  0.002067413822235
2637.00000    0.004816232474434  0.002066685937809
2638.00000    0.004814110404785  0.002065958618287
2639.00000    0.004811990260671  0.002065231863011
2640.00000    0.004809872039519  0.002064505671324
2641.00000    0.004807755738757  0.002063780042571
2642.00000    0.004805641355820  0.002063054976096
2643.00000    0.004803528888148  0.002062330471247
2644.00000    0.004801418333184  0.002061606527370
2645.00000    0.004799309688376  0.002060883143814
2646.00000    0.004797202951176  0.002060160319928
2647.00000    0.004795098119042  0.002059438055063
2648.00000    0.004792995189434  0.002058716348570
2649.00000    0.004790894159819  0.002057995199802
2650.00000    0.004788795027667  0.002057274608111
2651.00000    0.004786697790453  0.002056554572852
2652.00000    0.004784602445655  0.002055835093381
2653.00000    0.004782508990757  0.002055116169053
2654.00000    0.004780417423247  0.002054397799226
2655.00000    0.004778327740617  0.002053679983258
2656.00000    0.004776239940364  0.002052962720509
2657.00000    0.004774154019989  0.002052246010339
2658.00000    0.004772069976998  0.002051529852108
2659.00000    0.004769987808899  0.002050814245180
2660.00000    0.004767907513207  0.002050099188917
2661.00000    0.004765829087440  0.002049384682684
2662.00000    0.004763752529121  0.002048670725845
2663.00000    0.004761677835778  0.002047957317766
2664.00000    0.004759605004940  0.002047244457816
2665.00000    0.004757534034145  0.002046532145361
2666.00000    0.004755464920931  0.002045820379770
2667.00000    0.004753397662843  0.002045109160415
2668.00000    0.004751332257429  0.002044398486664
2669.00000    0.004749268702241  0.002043688357891
2670.00000    0.004747206994838  0.002042978773468
2671.00000    0.004745147132779  0.002042269732769
2672.00000    0.004743089113631  0.002041561235169
2673.00000    0.004741032934962  0.002040853280043
2674.00000    0.004738978594346  0.002040145866767
2675.00000    0.004736926089362  0.002039438994720
2676.00000    0.004734875417592  0.002038732663280
2677.00000    0.004732826576621  0.002038026871826
2678.00000    0.004730779564041  0.002037321619739
2679.00000    0.004728734377446  0.002036616906400
2680.00000    0.004726691014435  0.002035912731191
2681.00000    0.004724649472610  0.002035209093496
2682.00000    0.004722609749580  0.002034505992698
2683.00000    0.004720571842955  0.002033803428183
2684.00000    0.004718535750350  0.002033101399337
2685.00000    0.004716501469385  0.002032399905546
2686.00000    0.004714468997684  0.002031698946199
2687.00000    0.004712438332874  0.002030998520684
2688.00000    0.004710409472587  0.002030298628390
2689.00000    0.004708382414458  0.002029599268710
2690.00000    0.004706357156129  0.002028900441033
2691.00000    0.004704333695241  0.002028202144753
2692.00000    0.004702312029444  0.002027504379263
2693.00000    0.004700292156390  0.002026807143957
2694.00000    0.004698274073734  0.002026110438230
2695.00000    0.004696257779137  0.002025414261479
2696.00000    0.004694243270263  0.002024718613100
2697.00000    0.004692230544779  0.002024023492492
2698.00000    0.004690219600359  0.002023328899053
2699.00000    0.004688210434677  0.002022634832184
2700.00000    0.004686203045415  0.002021941291284
2701.00000    0.004684197430255  0.002021248275755
2702.00000    0.004682193586887  0.002020555785000
2703.00000    0.004680191513001  0.002019863818422
2704.00000    0.004678191206295  0.002019172375426
2705.00000    0.004676192664467  0.002018481455415
2706.00000    0.004674195885222  0.002017791057798
2707.00000    0.004672200866268  0.002017101181980
2708.00000    0.004670207605315  0.002016411827369
2709.00000    0.004668216100079  0.002015722993374
2710.00000    0.004666226348280  0.002015034679404
2711.00000    0.004664238347642  0.002014346884871
2712.00000    0.004662252095890  0.002013659609185
2713.00000    0.004660267590757  0.002012972851758
2714.00000    0.004658284829977  0.002012286612005
2715.00000    0.004656303811289  0.002011600889338
2716.00000    0.004654324532436  0.002010915683172
2717.00000    0.004652346991164  0.002010230992925
2718.00000    0.004650371185223  0.002009546818011
2719.00000    0.004648397112368  0.002008863157848
2720.00000    0.004646424770357  0.002008180011856
2721.00000    0.004644454156950  0.002007497379452
2722.00000    0.004642485269914  0.002006815260058
2723.00000    0.004640518107019  0.002006133653094
2724.00000    0.004638552666036  0.002005452557982
2725.00000    0.004636588944744  0.002004771974145
2726.00000    0.004634626940922  0.002004091901006
2727.00000    0.004632666652356  0.002003412337990
2728.00000    0.004630708076833  0.002002733284522
2729.00000    0.004628751212146  0.002002054740027
2730.00000    0.004626796056089  0.002001376703934
2731.00000    0.004624842606463  0.002000699175670
2732.00000    0.004622890861070  0.002000022154664
2733.00000    0.004620940817718  0.001999345640345
2734.00000    0.004618992474216  0.001998669632143
2735.00000    0.004617045828380  0.001997994129490
2736.00000    0.004615100878026  0.001997319131818
2737.00000    0.004613157620978  0.001996644638559
2738.00000    0.004611216055059  0.001995970649149
2739.00000    0.004609276178099  0.001995297163020
2740.00000    0.004607337987930  0.001994624179609
2741.00000    0.004605401482390  0.001993951698352
2742.00000    0.004603466659317  0.001993279718686
2743.00000    0.004601533516555  0.001992608240049
2744.00000    0.004599602051951  0.001991937261880
2745.00000    0.004597672263357  0.001991266783618
2746.00000    0.004595744148626  0.001990596804704
2747.00000    0.004593817705617  0.001989927324579
2748.00000    0.004591892932191  0.001989258342685
2749.00000    0.004589969826213  0.001988589858465
2750.00000    0.004588048385553  0.001987921871363
2751.00000    0.004586128608082  0.001987254380824
2752.00000    0.004584210491677  0.001986587386293
2753.00000    0.004582294034216  0.001985920887215
2754.00000    0.004580379233584  0.001985254883039
2755.00000    0.004578466087667  0.001984589373211
2756.00000    0.004576554594354  0.001983924357181
2757.00000    0.004574644751540  0.001983259834398
2758.00000    0.004572736557121  0.001982595804313
2759.00000    0.004570830008999  0.001981932266376
2760.00000    0.004568925105078  0.001981269220039
2761.00000    0.004567021843265  0.001980606664756
2762.00000    0.004565120221472  0.001979944599979
2763.00000    0.004563220237613  0.001979283025163
2764.00000    0.004561321889607  0.001978621939763
2765.00000    0.004559425175375  0.001977961343234
2766.00000    0.004557530092843  0.001977301235035
2767.00000    0.004555636639938  0.001976641614622
2768.00000    0.004553744814594  0.001975982481453
2769.00000    0.004551854614745  0.001975323834988
2770.00000    0.004549966038330  0.001974665674687
2771.00000    0.004548079083293  0.001974008000009
2772.00000    0.004546193747578  0.001973350810418
2773.00000    0.004544310029136  0.001972694105374
2774.00000    0.004542427925918  0.001972037884342
2775.00000    0.004540547435880  0.001971382146785
2776.00000    0.004538668556983  0.001970726892167
2777.00000    0.004536791287189  0.001970072119955
2778.00000    0.004534915624463  0.001969417829613
2779.00000    0.004533041566777  0.001968764020610
2780.00000    0.004531169112102  0.001968110692413
2781.00000    0.004529298258415  0.001967457844491
2782.00000    0.004527429003696  0.001966805476312
2783.00000    0.004525561345927  0.001966153587348
2784.00000    0.004523695283095  0.001965502177068
2785.00000    0.004521830813191  0.001964851244946
2786.00000    0.004519967934206  0.001964200790452
2787.00000    0.004518106644137  0.001963550813060
2788.00000    0.004516246940984  0.001962901312244
2789.00000    0.004514388822750  0.001962252287480
2790.00000    0.004512532287440  0.001961603738241
2791.00000    0.004510677333066  0.001960955664006
2792.00000    0.004508823957639  0.001960308064250
2793.00000    0.004506972159175  0.001959660938451
2794.00000    0.004505121935695  0.001959014286088
2795.00000    0.004503273285220  0.001958368106641
2796.00000    0.004501426205777  0.001957722399589
2797.00000    0.004499580695394  0.001957077164413
2798.00000    0.004497736752105  0.001956432400596
2799.00000    0.004495894373945  0.001955788107618
2800.00000    0.004494053558953  0.001955144284963
2801.00000    0.004492214305171  0.001954500932115
2802.00000    0.004490376610644  0.001953858048559
2803.00000    0.004488540473422  0.001953215633780
2804.00000    0.004486705891555  0.001952573687264
2805.00000    0.004484872863098  0.001951932208497
2806.00000    0.004483041386111  0.001951291196968
2807.00000    0.004481211458654  0.001950650652165
2808.00000    0.004479383078792  0.001950010573576
2809.00000    0.004477556244592  0.001949370960692
2810.00000    0.004475730954127  0.001948731813003
2811.00000    0.004473907205468  0.001948093130000
2812.00000    0.004472084996695  0.001947454911176
2813.00000    0.004470264325886  0.001946817156022
2814.00000    0.004468445191126  0.001946179864033
2815.00000    0.004466627590502  0.001945543034703
2816.00000    0.004464811522103  0.001944906667527
2817.00000    0.004462996984022  0.001944270761999
2818.00000    0.004461183974355  0.001943635317618
2819.00000    0.004459372491201  0.001943000333879
2820.00000    0.004457562532662  0.001942365810281
2821.00000    0.004455754096845  0.001941731746322
2822.00000    0.004453947181856  0.001941098141502
2823.00000    0.004452141785809  0.001940464995320
2824.00000    0.004450337906817  0.001939832307278
2825.00000    0.004448535542997  0.001939200076876
2826.00000    0.004446734692472  0.001938568303617
2827.00000    0.004444935353364  0.001937936987004
2828.00000    0.004443137523801  0.001937306126541
2829.00000    0.004441341201912  0.001936675721731
2830.00000    0.004439546385831  0.001936045772079
2831.00000    0.004437753073693  0.001935416277093
2832.00000    0.004435961263637  0.001934787236277
2833.00000    0.004434170953806  0.001934158649139
2834.00000    0.004432382142345  0.001933530515187
2835.00000    0.004430594827401  0.001932902833930
2836.00000    0.004428809007125  0.001932275604877
2837.00000    0.004427024679673  0.001931648827537
2838.00000    0.004425241843201  0.001931022501422
2839.00000    0.004423460495868  0.001930396626043
2840.00000    0.004421680635839  0.001929771200911
2841.00000    0.004419902261278  0.001929146225541
2842.00000    0.004418125370356  0.001928521699444
2843.00000    0.004416349961244  0.001927897622136
2844.00000    0.004414576032117  0.001927273993132
2845.00000    0.004412803581153  0.001926650811946
2846.00000    0.004411032606533  0.001926028078095
2847.00000    0.004409263106441  0.001925405791097
2848.00000    0.004407495079062  0.001924783950468
2849.00000    0.004405728522588  0.001924162555727
2850.00000    0.004403963435210  0.001923541606394
2851.00000    0.004402199815125  0.001922921101987
2852.00000    0.004400437660529  0.001922301042027
2853.00000    0.004398676969626  0.001921681426036
2854.00000    0.004396917740618  0.001921062253535
2855.00000    0.004395159971714  0.001920443524046
2856.00000    0.004393403661122  0.001919825237093
2857.00000    0.004391648807056  0.001919207392199
2858.00000    0.004389895407733  0.001918589988889
2859.00000    0.004388143461369  0.001917973026689
2860.00000    0.004386392966187  0.001917356505123
2861.00000    0.004384643920412  0.001916740423718
2862.00000    0.004382896322270  0.001916124782002
2863.00000    0.004381150169991  0.001915509579503
2864.00000    0.004379405461809  0.001914894815749
2865.00000    0.004377662195959  0.001914280490269
2866.00000    0.004375920370679  0.001913666602592
2867.00000    0.004374179984212  0.001913053152251
2868.00000    0.004372441034801  0.001912440138775
2869.00000    0.004370703520693  0.001911827561697
2870.00000    0.004368967440139  0.001911215420549
2871.00000    0.004367232791390  0.001910603714865
2872.00000    0.004365499572703  0.001909992444177
2873.00000    0.004363767782335  0.001909381608022
2874.00000    0.004362037418548  0.001908771205933
2875.00000    0.004360308479606  0.001908161237448
2876.00000    0.004358580963774  0.001907551702101
2877.00000    0.004356854869323  0.001906942599431
2878.00000    0.004355130194524  0.001906333928975
2879.00000    0.004353406937653  0.001905725690272
2880.00000    0.004351685096987  0.001905117882860
2881.00000    0.004349964670806  0.001904510506280
2882.00000    0.004348245657394  0.001903903560072
2883.00000    0.004346528055037  0.001903297043777
2884.00000    0.004344811862022  0.001902690956937
2885.00000    0.004343097076642  0.001902085299094
2886.00000    0.004341383697191  0.001901480069791
2887.00000    0.004339671721964  0.001900875268572
2888.00000    0.004337961149263  0.001900270894980
2889.00000    0.004336251977389  0.001899666948562
2890.00000    0.004334544204646  0.001899063428862
2891.00000    0.004332837829343  0.001898460335426
2892.00000    0.004331132849790  0.001897857667803
2893.00000    0.004329429264299  0.001897255425538
2894.00000    0.004327727071187  0.001896653608181
2895.00000    0.004326026268772  0.001896052215279
2896.00000    0.004324326855374  0.001895451246383
2897.00000    0.004322628829318  0.001894850701042
2898.00000    0.004320932188930  0.001894250578808
2899.00000    0.004319236932538  0.001893650879230
2900.00000    0.004317543058475  0.001893051601862
2901.00000    0.004315850565074  0.001892452746256
2902.00000    0.004314159450672  0.001891854311964
2903.00000    0.004312469713610  0.001891256298542
2904.00000    0.004310781352229  0.001890658705542
2905.00000    0.004309094364874  0.001890061532521
2906.00000    0.004307408749892  0.001889464779034
2907.00000    0.004305724505634  0.001888868444637
2908.00000    0.004304041630452  0.001888272528887
2909.00000    0.004302360122701  0.001887677031342
2910.00000    0.004300679980739  0.001887081951560
2911.00000    0.004299001202927  0.001886487289100
2912.00000    0.004297323787627  0.001885893043521
2913.00000    0.004295647733205  0.001885299214382
2914.00000    0.004293973038030  0.001884705801246
2915.00000    0.004292299700472  0.001884112803672
2916.00000    0.004290627718904  0.001883520221224
2917.00000    0.004288957091702  0.001882928053462
2918.00000    0.004287287817245  0.001882336299951
2919.00000    0.004285619893914  0.001881744960254
2920.00000    0.004283953320091  0.001881154033936
2921.00000    0.004282288094164  0.001880563520560
2922.00000    0.004280624214521  0.001879973419694
2923.00000    0.004278961679553  0.001879383730902
2924.00000    0.004277300487653  0.001878794453752
2925.00000    0.004275640637218  0.001878205587811
2926.00000    0.004273982126647  0.001877617132647
2927.00000    0.004272324954340  0.001877029087828
2928.00000    0.004270669118702  0.001876441452924
2929.00000    0.004269014618139  0.001875854227504
2930.00000    0.004267361451059  0.001875267411139
2931.00000    0.004265709615873  0.001874681003399
2932.00000    0.004264059110996  0.001874095003856
2933.00000    0.004262409934844  0.001873509412083
2934.00000    0.004260762085834  0.001872924227651
2935.00000    0.004259115562389  0.001872339450135
2936.00000    0.004257470362932  0.001871755079107
2937.00000    0.004255826485889  0.001871171114143
2938.00000    0.004254183929689  0.001870587554818
2939.00000    0.004252542692762  0.001870004400707
2940.00000    0.004250902773542  0.001869421651387
2941.00000    0.004249264170466  0.001868839306434
2942.00000    0.004247626881970  0.001868257365426
2943.00000    0.004245990906496  0.001867675827941
2944.00000    0.004244356242488  0.001867094693557
2945.00000    0.004242722888391  0.001866513961854
2946.00000    0.004241090842652  0.001865933632411
2947.00000    0.004239460103723  0.001865353704809
2948.00000    0.004237830670056  0.001864774178628
2949.00000    0.004236202540106  0.001864195053451
2950.00000    0.004234575712332  0.001863616328859
2951.00000    0.004232950185193  0.001863038004435
2952.00000    0.004231325957152  0.001862460079762
2953.00000    0.004229703026673  0.001861882554424
2954.00000    0.004228081392225  0.001861305428005
2955.00000    0.004226461052276  0.001860728700090
2956.00000    0.004224842005298  0.001860152370265
2957.00000    0.004223224249767  0.001859576438116
2958.00000    0.004221607784158  0.001859000903230
2959.00000    0.004219992606951  0.001858425765193
2960.00000    0.004218378716627  0.001857851023594
2961.00000    0.004216766111671  0.001857276678021
2962.00000    0.004215154790567  0.001856702728063
2963.00000    0.004213544751806  0.001856129173309
2964.00000    0.004211935993877  0.001855556013350
2965.00000    0.004210328515274  0.001854983247776
2966.00000    0.004208722314493  0.001854410876178
2967.00000    0.004207117390030  0.001853838898148
2968.00000    0.004205513740388  0.001853267313279
2969.00000    0.004203911364067  0.001852696121162
2970.00000    0.004202310259572  0.001852125321393
2971.00000    0.004200710425412  0.001851554913564
2972.00000    0.004199111860095  0.001850984897270
2973.00000    0.004197514562133  0.001850415272107
2974.00000    0.004195918530040  0.001849846037670
2975.00000    0.004194323762332  0.001849277193555
2976.00000    0.004192730257528  0.001848708739358
2977.00000    0.004191138014148  0.001848140674679
2978.00000    0.004189547030717  0.001847572999113
2979.00000    0.004187957305759  0.001847005712260
2980.00000    0.004186368837802  0.001846438813718
2981.00000    0.004184781625376  0.001845872303087
2982.00000    0.004183195667013  0.001845306179968
2983.00000    0.004181610961248  0.001844740443960
2984.00000    0.004180027506617  0.001844175094666
2985.00000    0.004178445301659  0.001843610131685
2986.00000    0.004176864344917  0.001843045554622
2987.00000    0.004175284634932  0.001842481363078
2988.00000    0.004173706170251  0.001841917556657
2989.00000    0.004172128949421  0.001841354134963
2990.00000    0.004170552970994  0.001840791097601
2991.00000    0.004168978233520  0.001840228444174
2992.00000    0.004167404735556  0.001839666174289
2993.00000    0.004165832475657  0.001839104287552
2994.00000    0.004164261452382  0.001838542783569
2995.00000    0.004162691664294  0.001837981661947
2996.00000    0.004161123109954  0.001837420922294
2997.00000    0.004159555787930  0.001836860564219
2998.00000    0.004157989696788  0.001836300587329
2999.00000    0.004156424835099  0.001835740991235
3000.00000    0.004154861201435  0.001835181775545
3001.00000    0.004153298794370  0.001834622939870
3002.00000    0.004151737612480  0.001834064483821
3003.00000    0.004150177654346  0.001833506407010
3004.00000    0.004148618918547  0.001832948709048
3005.00000    0.004147061403666  0.001832391389547
3006.00000    0.004145505108289  0.001831834448120
3007.00000    0.004143950031002  0.001831277884382
3008.00000    0.004142396170397  0.001830721697946
3009.00000    0.004140843525063  0.001830165888426
3010.00000    0.004139292093596  0.001829610455437
3011.00000    0.004137741874591  0.001829055398595
3012.00000    0.004136192866645  0.001828500717517
3013.00000    0.004134645068360  0.001827946411818
3014.00000    0.004133098478338  0.001827392481115
3015.00000    0.004131553095182  0.001826838925027
3016.00000    0.004130008917501  0.001826285743172
3017.00000    0.004128465943901  0.001825732935168
3018.00000    0.004126924172995  0.001825180500633
3019.00000    0.004125383603395  0.001824628439189
3020.00000    0.004123844233716  0.001824076750455
3021.00000    0.004122306062576  0.001823525434052
3022.00000    0.004120769088593  0.001822974489601
3023.00000    0.004119233310389  0.001822423916724
3024.00000    0.004117698726587  0.001821873715042
3025.00000    0.004116165335813  0.001821323884180
3026.00000    0.004114633136694  0.001820774423760
3027.00000    0.004113102127860  0.001820225333405
3028.00000    0.004111572307943  0.001819676612740
3029.00000    0.004110043675576  0.001819128261391
3030.00000    0.004108516229396  0.001818580278981
3031.00000    0.004106989968040  0.001818032665137
3032.00000    0.004105464890148  0.001817485419486
3033.00000    0.004103940994362  0.001816938541653
3034.00000    0.004102418279327  0.001816392031267
3035.00000    0.004100896743688  0.001815845887955
3036.00000    0.004099376386094  0.001815300111345
3037.00000    0.004097857205194  0.001814754701067
3038.00000    0.004096339199642  0.001814209656748
3039.00000    0.004094822368091  0.001813664978020
3040.00000    0.004093306709198  0.001813120664513
3041.00000    0.004091792221620  0.001812576715857
3042.00000    0.004090278904019  0.001812033131683
3043.00000    0.004088766755057  0.001811489911624
3044.00000    0.004087255773397  0.001810947055311
3045.00000    0.004085745957707  0.001810404562378
3046.00000    0.004084237306655  0.001809862432457
3047.00000    0.004082729818910  0.001809320665182
3048.00000    0.004081223493147  0.001808779260188
3049.00000    0.004079718328038  0.001808238217110
3050.00000    0.004078214322260  0.001807697535581
3051.00000    0.004076711474492  0.001807157215239
3052.00000    0.004075209783414  0.001806617255720
3053.00000    0.004073709247708  0.001806077656659
3054.00000    0.004072209866058  0.001805538417694
3055.00000    0.004070711637152  0.001804999538463
3056.00000    0.004069214559676  0.001804461018604
3057.00000    0.004067718632321  0.001803922857756
3058.00000    0.004066223853780  0.001803385055557
3059.00000    0.004064730222746  0.001802847611647
3060.00000    0.004063237737915  0.001802310525666
3061.00000    0.004061746397986  0.001801773797255
3062.00000    0.004060256201658  0.001801237426055
3063.00000    0.004058767147634  0.001800701411707
3064.00000    0.004057279234616  0.001800165753853
3065.00000    0.004055792461312  0.001799630452135
3066.00000    0.004054306826428  0.001799095506197
3067.00000    0.004052822328674  0.001798560915682
3068.00000    0.004051338966762  0.001798026680234
3069.00000    0.004049856739405  0.001797492799496
3070.00000    0.004048375645318  0.001796959273115
3071.00000    0.004046895683219  0.001796426100734
3072.00000    0.004045416851828  0.001795893282000
3073.00000    0.004043939149864  0.001795360816560
3074.00000    0.004042462576052  0.001794828704059
3075.00000    0.004040987129116  0.001794296944145
3076.00000    0.004039512807783  0.001793765536465
3077.00000    0.004038039610781  0.001793234480668
3078.00000    0.004036567536842  0.001792703776403
3079.00000    0.004035096584697  0.001792173423317
3080.00000    0.004033626753081  0.001791643421061
3081.00000    0.004032158040731  0.001791113769285
3082.00000    0.004030690446384  0.001790584467638
3083.00000    0.004029223968781  0.001790055515773
3084.00000    0.004027758606662  0.001789526913340
3085.00000    0.004026294358773  0.001788998659991
3086.00000    0.004024831223858  0.001788470755378
3087.00000    0.004023369200665  0.001787943199154
3088.00000    0.004021908287944  0.001787415990972
3089.00000    0.004020448484445  0.001786889130486
3090.00000    0.004018989788921  0.001786362617350
3091.00000    0.004017532200128  0.001785836451218
3092.00000    0.004016075716821  0.001785310631746
3093.00000    0.004014620337760  0.001784785158588
3094.00000    0.004013166061705  0.001784260031402
3095.00000    0.004011712887418  0.001783735249842
3096.00000    0.004010260813663  0.001783210813567
3097.00000    0.004008809839206  0.001782686722233
3098.00000    0.004007359962814  0.001782162975497
3099.00000    0.004005911183257  0.001781639573019
3100.00000    0.004004463499307  0.001781116514457
3101.00000    0.004003016909736  0.001780593799469
3102.00000    0.004001571413319  0.001780071427716
3103.00000    0.004000127008833  0.001779549398857
3104.00000    0.003998683695057  0.001779027712553
3105.00000    0.003997241470770  0.001778506368464
3106.00000    0.003995800334756  0.001777985366252
3107.00000    0.003994360285797  0.001777464705579
3108.00000    0.003992921322680  0.001776944386106
3109.00000    0.003991483444192  0.001776424407498
3110.00000    0.003990046649122  0.001775904769415
3111.00000    0.003988610936261  0.001775385471523
3112.00000    0.003987176304403  0.001774866513484
3113.00000    0.003985742752341  0.001774347894964
3114.00000    0.003984310278872  0.001773829615628
3115.00000    0.003982878882794  0.001773311675139
3116.00000    0.003981448562908  0.001772794073165
3117.00000    0.003980019318014  0.001772276809372
3118.00000    0.003978591146915  0.001771759883425
3119.00000    0.003977164048419  0.001771243294992
3120.00000    0.003975738021330  0.001770727043741
3121.00000    0.003974313064458  0.001770211129340
3122.00000    0.003972889176613  0.001769695551455
3123.00000    0.003971466356607  0.001769180309758
3124.00000    0.003970044603255  0.001768665403916
3125.00000    0.003968623915371  0.001768150833599
3126.00000    0.003967204291773  0.001767636598478
3127.00000    0.003965785731280  0.001767122698222
3128.00000    0.003964368232713  0.001766609132504
3129.00000    0.003962951794895  0.001766095900993
3130.00000    0.003961536416649  0.001765583003362
3131.00000    0.003960122096801  0.001765070439284
3132.00000    0.003958708834180  0.001764558208430
3133.00000    0.003957296627614  0.001764046310473
3134.00000    0.003955885475934  0.001763534745089
3135.00000    0.003954475377974  0.001763023511949
3136.00000    0.003953066332568  0.001762512610729
3137.00000    0.003951658338552  0.001762002041103
3138.00000    0.003950251394763  0.001761491802746
3139.00000    0.003948845500042  0.001760981895335
3140.00000    0.003947440653230  0.001760472318544
3141.00000    0.003946036853169  0.001759963072051
3142.00000    0.003944634098704  0.001759454155533
3143.00000    0.003943232388681  0.001758945568666
3144.00000    0.003941831721949  0.001758437311128
3145.00000    0.003940432097357  0.001757929382598
3146.00000    0.003939033513756  0.001757421782754
3147.00000    0.003937635969999  0.001756914511275
3148.00000    0.003936239464941  0.001756407567840
3149.00000    0.003934843997438  0.001755900952129
3150.00000    0.003933449566348  0.001755394663823
3151.00000    0.003932056170531  0.001754888702602
3152.00000    0.003930663808848  0.001754383068146
3153.00000    0.003929272480161  0.001753877760138
3154.00000    0.003927882183336  0.001753372778260
3155.00000    0.003926492917239  0.001752868122192
3156.00000    0.003925104680736  0.001752363791619
3157.00000    0.003923717472699  0.001751859786223
3158.00000    0.003922331291998  0.001751356105688
3159.00000    0.003920946137505  0.001750852749698
3160.00000    0.003919562008095  0.001750349717937
3161.00000    0.003918178902644  0.001749847010089
3162.00000    0.003916796820030  0.001749344625840
3163.00000    0.003915415759131  0.001748842564876
3164.00000    0.003914035718829  0.001748340826882
3165.00000    0.003912656698007  0.001747839411544
3166.00000    0.003911278695547  0.001747338318550
3167.00000    0.003909901710336  0.001746837547587
3168.00000    0.003908525741262  0.001746337098341
3169.00000    0.003907150787212  0.001745836970502
3170.00000    0.003905776847078  0.001745337163757
3171.00000    0.003904403919751  0.001744837677795
3172.00000    0.003903032004126  0.001744338512305
3173.00000    0.003901661099097  0.001743839666978
3174.00000    0.003900291203561  0.001743341141502
3175.00000    0.003898922316417  0.001742842935568
3176.00000    0.003897554436565  0.001742345048868
3177.00000    0.003896187562906  0.001741847481091
3178.00000    0.003894821694344  0.001741350231930
3179.00000    0.003893456829783  0.001740853301077
3180.00000    0.003892092968129  0.001740356688223
3181.00000    0.003890730108291  0.001739860393062
3182.00000    0.003889368249178  0.001739364415287
3183.00000    0.003888007389701  0.001738868754592
3184.00000    0.003886647528773  0.001738373410669
3185.00000    0.003885288665307  0.001737878383214
3186.00000    0.003883930798219  0.001737383671921
3187.00000    0.003882573926427  0.001736889276486
3188.00000    0.003881218048849  0.001736395196603
3189.00000    0.003879863164406  0.001735901431969
3190.00000    0.003878509272019  0.001735407982280
3191.00000    0.003877156370613  0.001734914847232
3192.00000    0.003875804459111  0.001734422026523
3193.00000    0.003874453536440  0.001733929519850
3194.00000    0.003873103601530  0.001733437326911
3195.00000    0.003871754653308  0.001732945447404
3196.00000    0.003870406690706  0.001732453881027
3197.00000    0.003869059712657  0.001731962627480
3198.00000    0.003867713718094  0.001731471686462
3199.00000    0.003866368705954  0.001730981057672
3200.00000    0.003865024675174  0.001730490740812
3201.00000    0.003863681624691  0.001730000735580
3202.00000    0.003862339553448  0.001729511041678
3203.00000    0.003860998460384  0.001729021658808
3204.00000    0.003859658344444  0.001728532586671
3205.00000    0.003858319204571  0.001728043824969
3206.00000    0.003856981039713  0.001727555373404
3207.00000    0.003855643848817  0.001727067231680
3208.00000    0.003854307630832  0.001726579399499
3209.00000    0.003852972384709  0.001726091876564
3210.00000    0.003851638109400  0.001725604662581
3211.00000    0.003850304803859  0.001725117757252
3212.00000    0.003848972467040  0.001724631160284
3213.00000    0.003847641097901  0.001724144871380
3214.00000    0.003846310695399  0.001723658890246
3215.00000    0.003844981258495  0.001723173216588
3216.00000    0.003843652786149  0.001722687850113
3217.00000    0.003842325277323  0.001722202790526
3218.00000    0.003840998730983  0.001721718037534
3219.00000    0.003839673146092  0.001721233590846
3220.00000    0.003838348521619  0.001720749450167
3221.00000    0.003837024856531  0.001720265615208
3222.00000    0.003835702149799  0.001719782085675
3223.00000    0.003834380400394  0.001719298861278
3224.00000    0.003833059607288  0.001718815941726
3225.00000    0.003831739769455  0.001718333326728
3226.00000    0.003830420885873  0.001717851015994
3227.00000    0.003829102955516  0.001717369009234
3228.00000    0.003827785977365  0.001716887306159
3229.00000    0.003826469950399  0.001716405906481
3230.00000    0.003825154873599  0.001715924809909
3231.00000    0.003823840745949  0.001715444016156
3232.00000    0.003822527566432  0.001714963524935
3233.00000    0.003821215334035  0.001714483335956
3234.00000    0.003819904047744  0.001714003448934
3235.00000    0.003818593706549  0.001713523863581
3236.00000    0.003817284309438  0.001713044579611
3237.00000    0.003815975855405  0.001712565596738
3238.00000    0.003814668343441  0.001712086914675
3239.00000    0.003813361772540  0.001711608533138
3240.00000    0.003812056141699  0.001711130451841
3241.00000    0.003810751449915  0.001710652670500
3242.00000    0.003809447696186  0.001710175188831
3243.00000    0.003808144879511  0.001709698006549
3244.00000    0.003806842998893  0.001709221123370
3245.00000    0.003805542053334  0.001708744539013
3246.00000    0.003804242041838  0.001708268253192
3247.00000    0.003802942963411  0.001707792265627
3248.00000    0.003801644817059  0.001707316576035
3249.00000    0.003800347601791  0.001706841184133
3250.00000    0.003799051316617  0.001706366089642
3251.00000    0.003797755960547  0.001705891292278
3252.00000    0.003796461532595  0.001705416791762
3253.00000    0.003795168031773  0.001704942587814
3254.00000    0.003793875457097  0.001704468680152
3255.00000    0.003792583807585  0.001703995068498
3256.00000    0.003791293082252  0.001703521752572
3257.00000    0.003790003280120  0.001703048732094
3258.00000    0.003788714400209  0.001702576006787
3259.00000    0.003787426441541  0.001702103576372
3260.00000    0.003786139403139  0.001701631440571
3261.00000    0.003784853284028  0.001701159599106
3262.00000    0.003783568083235  0.001700688051700
3263.00000    0.003782283799786  0.001700216798077
3264.00000    0.003781000432711  0.001699745837959
3265.00000    0.003779717981040  0.001699275171070
3266.00000    0.003778436443805  0.001698804797134
3267.00000    0.003777155820038  0.001698334715876
3268.00000    0.003775876108774  0.001697864927021
3269.00000    0.003774597309049  0.001697395430294
3270.00000    0.003773319419899  0.001696926225420
3271.00000    0.003772042440363  0.001696457312125
3272.00000    0.003770766369481  0.001695988690134
3273.00000    0.003769491206292  0.001695520359176
3274.00000    0.003768216949841  0.001695052318976
3275.00000    0.003766943599170  0.001694584569262
3276.00000    0.003765671153324  0.001694117109761
3277.00000    0.003764399611351  0.001693649940201
3278.00000    0.003763128972296  0.001693183060311
3279.00000    0.003761859235210  0.001692716469818
3280.00000    0.003760590399142  0.001692250168452
3281.00000    0.003759322463145  0.001691784155942
3282.00000    0.003758055426271  0.001691318432017
3283.00000    0.003756789287574  0.001690852996408
3284.00000    0.003755524046109  0.001690387848844
3285.00000    0.003754259700935  0.001689922989056
3286.00000    0.003752996251108  0.001689458416776
3287.00000    0.003751733695689  0.001688994131733
3288.00000    0.003750472033738  0.001688530133661
3289.00000    0.003749211264317  0.001688066422290
3290.00000    0.003747951386489  0.001687602997353
3291.00000    0.003746692399319  0.001687139858583
3292.00000    0.003745434301874  0.001686677005712
3293.00000    0.003744177093219  0.001686214438473
3294.00000    0.003742920772424  0.001685752156601
3295.00000    0.003741665338559  0.001685290159828
3296.00000    0.003740410790695  0.001684828447890
3297.00000    0.003739157127903  0.001684367020521
3298.00000    0.003737904349258  0.001683905877456
3299.00000    0.003736652453835  0.001683445018429
3300.00000    0.003735401440709  0.001682984443176
3301.00000    0.003734151308959  0.001682524151434
3302.00000    0.003732902057662  0.001682064142938
3303.00000    0.003731653685900  0.001681604417426
3304.00000    0.003730406192752  0.001681144974632
3305.00000    0.003729159577303  0.001680685814296
3306.00000    0.003727913838635  0.001680226936154
3307.00000    0.003726668975834  0.001679768339945
3308.00000    0.003725424987985  0.001679310025405
3309.00000    0.003724181874177  0.001678851992275
3310.00000    0.003722939633499  0.001678394240292
3311.00000    0.003721698265039  0.001677936769195
3312.00000    0.003720457767891  0.001677479578725
3313.00000    0.003719218141146  0.001677022668620
3314.00000    0.003717979383898  0.001676566038621
3315.00000    0.003716741495242  0.001676109688469
3316.00000    0.003715504474274  0.001675653617903
3317.00000    0.003714268320093  0.001675197826665
3318.00000    0.003713033031796  0.001674742314497
3319.00000    0.003711798608485  0.001674287081139
3320.00000    0.003710565049259  0.001673832126335
3321.00000    0.003709332353222  0.001673377449825
3322.00000    0.003708100519477  0.001672923051354
3323.00000    0.003706869547129  0.001672468930663
3324.00000    0.003705639435284  0.001672015087496
3325.00000    0.003704410183050  0.001671561521596
3326.00000    0.003703181789535  0.001671108232708
3327.00000    0.003701954253850  0.001670655220576
3328.00000    0.003700727575104  0.001670202484943
3329.00000    0.003699501752411  0.001669750025556
3330.00000    0.003698276784884  0.001669297842158
3331.00000    0.003697052671637  0.001668845934496
3332.00000    0.003695829411786  0.001668394302315
3333.00000    0.003694607004449  0.001667942945361
3334.00000    0.003693385448743  0.001667491863381
3335.00000    0.003692164743789  0.001667041056121
3336.00000    0.003690944888706  0.001666590523328
3337.00000    0.003689725882617  0.001666140264750
3338.00000    0.003688507724645  0.001665690280134
3339.00000    0.003687290413914  0.001665240569228
3340.00000    0.003686073949549  0.001664791131781
3341.00000    0.003684858330677  0.001664341967540
3342.00000    0.003683643556427  0.001663893076255
3343.00000    0.003682429625926  0.001663444457675
3344.00000    0.003681216538305  0.001662996111549
3345.00000    0.003680004292696  0.001662548037627
3346.00000    0.003678792888231  0.001662100235659
3347.00000    0.003677582324044  0.001661652705396
3348.00000    0.003676372599270  0.001661205446588
3349.00000    0.003675163713045  0.001660758458986
3350.00000    0.003673955664505  0.001660311742341
3351.00000    0.003672748452791  0.001659865296406
3352.00000    0.003671542077040  0.001659419120931
3353.00000    0.003670336536394  0.001658973215670
3354.00000    0.003669131829995  0.001658527580373
3355.00000    0.003667927956986  0.001658082214796
3356.00000    0.003666724916511  0.001657637118690
3357.00000    0.003665522707716  0.001657192291808
3358.00000    0.003664321329746  0.001656747733905
3359.00000    0.003663120781751  0.001656303444735
3360.00000    0.003661921062878  0.001655859424052
3361.00000    0.003660722172278  0.001655415671609
3362.00000    0.003659524109101  0.001654972187164
3363.00000    0.003658326872501  0.001654528970469
3364.00000    0.003657130461631  0.001654086021282
3365.00000    0.003655934875645  0.001653643339357
3366.00000    0.003654740113698  0.001653200924452
3367.00000    0.003653546174949  0.001652758776321
3368.00000    0.003652353058554  0.001652316894722
3369.00000    0.003651160763673  0.001651875279412
3370.00000    0.003649969289467  0.001651433930148
3371.00000    0.003648778635096  0.001650992846688
3372.00000    0.003647588799724  0.001650552028789
3373.00000    0.003646399782513  0.001650111476210
3374.00000    0.003645211582629  0.001649671188709
3375.00000    0.003644024199238  0.001649231166045
3376.00000    0.003642837631506  0.001648791407976
3377.00000    0.003641651878602  0.001648351914263
3378.00000    0.003640466939695  0.001647912684664
3379.00000    0.003639282813955  0.001647473718940
3380.00000    0.003638099500555  0.001647035016850
3381.00000    0.003636916998666  0.001646596578156
3382.00000    0.003635735307462  0.001646158402617
3383.00000    0.003634554426118  0.001645720489996
3384.00000    0.003633374353811  0.001645282840053
3385.00000    0.003632195089717  0.001644845452550
3386.00000    0.003631016633013  0.001644408327248
3387.00000    0.003629838982881  0.001643971463911
3388.00000    0.003628662138499  0.001643534862300
3389.00000    0.003627486099050  0.001643098522179
3390.00000    0.003626310863715  0.001642662443310
3391.00000    0.003625136431679  0.001642226625457
3392.00000    0.003623962802126  0.001641791068383
3393.00000    0.003622789974242  0.001641355771852
3394.00000    0.003621617947214  0.001640920735629
3395.00000    0.003620446720231  0.001640485959477
3396.00000    0.003619276292480  0.001640051443162
3397.00000    0.003618106663152  0.001639617186449
3398.00000    0.003616937831439  0.001639183189103
3399.00000    0.003615769796532  0.001638749450890
3400.00000    0.003614602557626  0.001638315971575
3401.00000    0.003613436113915  0.001637882750924
3402.00000    0.003612270464593  0.001637449788705
3403.00000    0.003611105608859  0.001637017084684
3404.00000    0.003609941545909  0.001636584638628
3405.00000    0.003608778274942  0.001636152450304
3406.00000    0.003607615795158  0.001635720519479
3407.00000    0.003606454105759  0.001635288845922
3408.00000    0.003605293205945  0.001634857429401
3409.00000    0.003604133094921  0.001634426269684
3410.00000    0.003602973771889  0.001633995366540
3411.00000    0.003601815236056  0.001633564719737
3412.00000    0.003600657486627  0.001633134329045
3413.00000    0.003599500522810  0.001632704194234
3414.00000    0.003598344343813  0.001632274315073
3415.00000    0.003597188948845  0.001631844691333
3416.00000    0.003596034337117  0.001631415322783
3417.00000    0.003594880507841  0.001630986209195
3418.00000    0.003593727460228  0.001630557350338
3419.00000    0.003592575193492  0.001630128745985
3420.00000    0.003591423706848  0.001629700395907
3421.00000    0.003590272999512  0.001629272299875
3422.00000    0.003589123070699  0.001628844457661
3423.00000    0.003587973919629  0.001628416869039
3424.00000    0.003586825545519  0.001627989533779
3425.00000    0.003585677947590  0.001627562451656
3426.00000    0.003584531125062  0.001627135622441
3427.00000    0.003583385077157  0.001626709045909
3428.00000    0.003582239803098  0.001626282721833
3429.00000    0.003581095302108  0.001625856649986
3430.00000    0.003579951573414  0.001625430830144
3431.00000    0.003578808616240  0.001625005262080
3432.00000    0.003577666429813  0.001624579945569
3433.00000    0.003576525013363  0.001624154880387
3434.00000    0.003575384366117  0.001623730066307
3435.00000    0.003574244487305  0.001623305503106
3436.00000    0.003573105376160  0.001622881190560
3437.00000    0.003571967031912  0.001622457128444
3438.00000    0.003570829453795  0.001622033316535
3439.00000    0.003569692641043  0.001621609754609
3440.00000    0.003568556592892  0.001621186442444
3441.00000    0.003567421308576  0.001620763379815
3442.00000    0.003566286787333  0.001620340566501
3443.00000    0.003565153028402  0.001619918002280
3444.00000    0.003564020031022  0.001619495686928
3445.00000    0.003562887794432  0.001619073620225
3446.00000    0.003561756317873  0.001618651801948
3447.00000    0.003560625600589  0.001618230231876
3448.00000    0.003559495641821  0.001617808909788
3449.00000    0.003558366440814  0.001617387835464
3450.00000    0.003557237996814  0.001616967008682
3451.00000    0.003556110309066  0.001616546429223
3452.00000    0.003554983376817  0.001616126096867
3453.00000    0.003553857199315  0.001615706011393
3454.00000    0.003552731775810  0.001615286172582
3455.00000    0.003551607105551  0.001614866580215
3456.00000    0.003550483187789  0.001614447234073
3457.00000    0.003549360021777  0.001614028133937
3458.00000    0.003548237606768  0.001613609279588
3459.00000    0.003547115942014  0.001613190670809
3460.00000    0.003545995026772  0.001612772307382
3461.00000    0.003544874860298  0.001612354189088
3462.00000    0.003543755441847  0.001611936315711
3463.00000    0.003542636770679  0.001611518687033
3464.00000    0.003541518846051  0.001611101302837
3465.00000    0.003540401667223  0.001610684162907
3466.00000    0.003539285233458  0.001610267267025
3467.00000    0.003538169544015  0.001609850614977
3468.00000    0.003537054598158  0.001609434206545
3469.00000    0.003535940395150  0.001609018041515
3470.00000    0.003534826934257  0.001608602119671
3471.00000    0.003533714214743  0.001608186440798
3472.00000    0.003532602235875  0.001607771004680
3473.00000    0.003531490996921  0.001607355811104
3474.00000    0.003530380497149  0.001606940859854
3475.00000    0.003529270735828  0.001606526150717
3476.00000    0.003528161712230  0.001606111683479
3477.00000    0.003527053425624  0.001605697457926
3478.00000    0.003525945875284  0.001605283473845
3479.00000    0.003524839060483  0.001604869731023
3480.00000    0.003523732980494  0.001604456229246
3481.00000    0.003522627634593  0.001604042968302
3482.00000    0.003521523022056  0.001603629947979
3483.00000    0.003520419142160  0.001603217168064
3484.00000    0.003519315994182  0.001602804628347
3485.00000    0.003518213577403  0.001602392328614
3486.00000    0.003517111891100  0.001601980268654
3487.00000    0.003516010934556  0.001601568448258
3488.00000    0.003514910707052  0.001601156867212
3489.00000    0.003513811207870  0.001600745525308
3490.00000    0.003512712436294  0.001600334422334
3491.00000    0.003511614391608  0.001599923558081
3492.00000    0.003510517073098  0.001599512932337
3493.00000    0.003509420480050  0.001599102544895
3494.00000    0.003508324611751  0.001598692395544
3495.00000    0.003507229467489  0.001598282484075
3496.00000    0.003506135046555  0.001597872810279
3497.00000    0.003505041348236  0.001597463373948
3498.00000    0.003503948371825  0.001597054174873
3499.00000    0.003502856116613  0.001596645212846
3500.00000    0.003501764581893  0.001596236487658
3501.00000    0.003500673766959  0.001595827999103
3502.00000    0.003499583671105  0.001595419746972
3503.00000    0.003498494293627  0.001595011731059
3504.00000    0.003497405633821  0.001594603951156
3505.00000    0.003496317690984  0.001594196407057
3506.00000    0.003495230464414  0.001593789098555
3507.00000    0.003494143953412  0.001593382025444
3508.00000    0.003493058157276  0.001592975187518
3509.00000    0.003491973075308  0.001592568584571
3510.00000    0.003490888706809  0.001592162216398
3511.00000    0.003489805051082  0.001591756082793
3512.00000    0.003488722107432  0.001591350183551
3513.00000    0.003487639875161  0.001590944518467
3514.00000    0.003486558353577  0.001590539087337
3515.00000    0.003485477541984  0.001590133889956
3516.00000    0.003484397439691  0.001589728926121
3517.00000    0.003483318046005  0.001589324195626
3518.00000    0.003482239360235  0.001588919698270
3519.00000    0.003481161381692  0.001588515433848
3520.00000    0.003480084109686  0.001588111402157
3521.00000    0.003479007543528  0.001587707602994
3522.00000    0.003477931682531  0.001587304036156
3523.00000    0.003476856526009  0.001586900701442
3524.00000    0.003475782073276  0.001586497598648
3525.00000    0.003474708323647  0.001586094727573
3526.00000    0.003473635276438  0.001585692088015
3527.00000    0.003472562930966  0.001585289679772
3528.00000    0.003471491286549  0.001584887502644
3529.00000    0.003470420342506  0.001584485556428
3530.00000    0.003469350098155  0.001584083840925
3531.00000    0.003468280552818  0.001583682355933
3532.00000    0.003467211705816  0.001583281101253
3533.00000    0.003466143556470  0.001582880076684
3534.00000    0.003465076104105  0.001582479282026
3535.00000    0.003464009348043  0.001582078717079
3536.00000    0.003462943287610  0.001581678381645
3537.00000    0.003461877922132  0.001581278275524
3538.00000    0.003460813250934  0.001580878398516
3539.00000    0.003459749273344  0.001580478750423
3540.00000    0.003458685988691  0.001580079331048
3541.00000    0.003457623396303  0.001579680140190
3542.00000    0.003456561495510  0.001579281177653
3543.00000    0.003455500285643  0.001578882443238
3544.00000    0.003454439766034  0.001578483936747
3545.00000    0.003453379936016  0.001578085657985
3546.00000    0.003452320794921  0.001577687606752
3547.00000    0.003451262342083  0.001577289782853
3548.00000    0.003450204576838  0.001576892186090
3549.00000    0.003449147498522  0.001576494816268
3550.00000    0.003448091106472  0.001576097673189
3551.00000    0.003447035400024  0.001575700756658
3552.00000    0.003445980378517  0.001575304066479
3553.00000    0.003444926041292  0.001574907602457
3554.00000    0.003443872387686  0.001574511364396
3555.00000    0.003442819417043  0.001574115352101
3556.00000    0.003441767128703  0.001573719565376
3557.00000    0.003440715522009  0.001573324004029
3558.00000    0.003439664596304  0.001572928667863
3559.00000    0.003438614350934  0.001572533556685
3560.00000    0.003437564785242  0.001572138670300
3561.00000    0.003436515898575  0.001571744008516
3562.00000    0.003435467690279  0.001571349571138
3563.00000    0.003434420159703  0.001570955357973
3564.00000    0.003433373306195  0.001570561368828
3565.00000    0.003432327129103  0.001570167603510
3566.00000    0.003431281627778  0.001569774061826
3567.00000    0.003430236801572  0.001569380743584
3568.00000    0.003429192649834  0.001568987648591
3569.00000    0.003428149171919  0.001568594776657
3570.00000    0.003427106367180  0.001568202127588
3571.00000    0.003426064234970  0.001567809701193
3572.00000    0.003425022774645  0.001567417497281
3573.00000    0.003423981985560  0.001567025515661
3574.00000    0.003422941867073  0.001566633756142
3575.00000    0.003421902418540  0.001566242218533
3576.00000    0.003420863639321  0.001565850902643
3577.00000    0.003419825528773  0.001565459808283
3578.00000    0.003418788086257  0.001565068935262
3579.00000    0.003417751311133  0.001564678283391
3580.00000    0.003416715202764  0.001564287852479
3581.00000    0.003415679760510  0.001563897642338
3582.00000    0.003414644983737  0.001563507652778
3583.00000    0.003413610871806  0.001563117883610
3584.00000    0.003412577424084  0.001562728334646
3585.00000    0.003411544639935  0.001562339005697
3586.00000    0.003410512518726  0.001561949896575
3587.00000    0.003409481059824  0.001561561007091
3588.00000    0.003408450262597  0.001561172337058
3589.00000    0.003407420126414  0.001560783886288
3590.00000    0.003406390650643  0.001560395654593
3591.00000    0.003405361834656  0.001560007641787
3592.00000    0.003404333677824  0.001559619847682
3593.00000    0.003403306179518  0.001559232272091
3594.00000    0.003402279339110  0.001558844914828
3595.00000    0.003401253155976  0.001558457775706
3596.00000    0.003400227629487  0.001558070854540
3597.00000    0.003399202759021  0.001557684151142
3598.00000    0.003398178543952  0.001557297665329
3599.00000    0.003397154983657  0.001556911396913
3600.00000    0.003396132077514  0.001556525345709
3601.00000    0.003395109824900  0.001556139511533
3602.00000    0.003394088225195  0.001555753894199
3603.00000    0.003393067277778  0.001555368493523
3604.00000    0.003392046982030  0.001554983309321
3605.00000    0.003391027337332  0.001554598341407
3606.00000    0.003390008343065  0.001554213589598
3607.00000    0.003388989998614  0.001553829053710
3608.00000    0.003387972303361  0.001553444733559
3609.00000    0.003386955256691  0.001553060628962
3610.00000    0.003385938857989  0.001552676739735
3611.00000    0.003384923106641  0.001552293065696
3612.00000    0.003383908002034  0.001551909606662
3613.00000    0.003382893543554  0.001551526362449
3614.00000    0.003381879730590  0.001551143332877
3615.00000    0.003380866562532  0.001550760517761
3616.00000    0.003379854038768  0.001550377916921
3617.00000    0.003378842158689  0.001549995530174
3618.00000    0.003377830921688  0.001549613357339
3619.00000    0.003376820327154  0.001549231398235
3620.00000    0.003375810374482  0.001548849652680
3621.00000    0.003374801063065  0.001548468120493
3622.00000    0.003373792392297  0.001548086801494
3623.00000    0.003372784361573  0.001547705695501
3624.00000    0.003371776970289  0.001547324802335
3625.00000    0.003370770217842  0.001546944121816
3626.00000    0.003369764103628  0.001546563653763
3627.00000    0.003368758627046  0.001546183397996
3628.00000    0.003367753787494  0.001545803354337
3629.00000    0.003366749584373  0.001545423522605
3630.00000    0.003365746017082  0.001545043902621
3631.00000    0.003364743085023  0.001544664494207
3632.00000    0.003363740787597  0.001544285297184
3633.00000    0.003362739124206  0.001543906311373
3634.00000    0.003361738094254  0.001543527536596
3635.00000    0.003360737697146  0.001543148972674
3636.00000    0.003359737932285  0.001542770619430
3637.00000    0.003358738799077  0.001542392476686
3638.00000    0.003357740296929  0.001542014544265
3639.00000    0.003356742425247  0.001541636821988
3640.00000    0.003355745183439  0.001541259309679
3641.00000    0.003354748570913  0.001540882007162
3642.00000    0.003353752587079  0.001540504914258
3643.00000    0.003352757231347  0.001540128030791
3644.00000    0.003351762503127  0.001539751356586
3645.00000    0.003350768401830  0.001539374891466
3646.00000    0.003349774926868  0.001538998635255
3647.00000    0.003348782077655  0.001538622587777
3648.00000    0.003347789853604  0.001538246748856
3649.00000    0.003346798254129  0.001537871118318
3650.00000    0.003345807278645  0.001537495695987
3651.00000    0.003344816926568  0.001537120481688
3652.00000    0.003343827197314  0.001536745475246
3653.00000    0.003342838090300  0.001536370676487
3654.00000    0.003341849604945  0.001535996085237
3655.00000    0.003340861740666  0.001535621701320
3656.00000    0.003339874496884  0.001535247524563
3657.00000    0.003338887873017  0.001534873554792
3658.00000    0.003337901868488  0.001534499791834
3659.00000    0.003336916482716  0.001534126235515
3660.00000    0.003335931715125  0.001533752885662
3661.00000    0.003334947565138  0.001533379742102
3662.00000    0.003333964032177  0.001533006804662
3663.00000    0.003332981115667  0.001532634073169
3664.00000    0.003331998815034  0.001532261547451
3665.00000    0.003331017129702  0.001531889227336
3666.00000    0.003330036059099  0.001531517112651
3667.00000    0.003329055602651  0.001531145203224
3668.00000    0.003328075759786  0.001530773498885
3669.00000    0.003327096529934  0.001530401999460
3670.00000    0.003326117912522  0.001530030704780
3671.00000    0.003325139906981  0.001529659614673
3672.00000    0.003324162512741  0.001529288728968
3673.00000    0.003323185729234  0.001528918047494
3674.00000    0.003322209555893  0.001528547570081
3675.00000    0.003321233992148  0.001528177296558
3676.00000    0.003320259037435  0.001527807226755
3677.00000    0.003319284691187  0.001527437360502
3678.00000    0.003318310952839  0.001527067697629
3679.00000    0.003317337821827  0.001526698237967
3680.00000    0.003316365297586  0.001526328981347
3681.00000    0.003315393379553  0.001525959927598
3682.00000    0.003314422067167  0.001525591076553
3683.00000    0.003313451359865  0.001525222428042
3684.00000    0.003312481257086  0.001524853981896
3685.00000    0.003311511758270  0.001524485737947
3686.00000    0.003310542862858  0.001524117696026
3687.00000    0.003309574570290  0.001523749855966
3688.00000    0.003308606880007  0.001523382217599
3689.00000    0.003307639791453  0.001523014780757
3690.00000    0.003306673304071  0.001522647545272
3691.00000    0.003305707417303  0.001522280510977
3692.00000    0.003304742130595  0.001521913677704
3693.00000    0.003303777443392  0.001521547045288
3694.00000    0.003302813355139  0.001521180613560
3695.00000    0.003301849865283  0.001520814382355
3696.00000    0.003300886973270  0.001520448351505
3697.00000    0.003299924678550  0.001520082520845
3698.00000    0.003298962980569  0.001519716890209
3699.00000    0.003298001878778  0.001519351459430
3700.00000    0.003297041372626  0.001518986228343
3701.00000    0.003296081461564  0.001518621196782
3702.00000    0.003295122145042  0.001518256364582
3703.00000    0.003294163422513  0.001517891731579
3704.00000    0.003293205293429  0.001517527297606
3705.00000    0.003292247757244  0.001517163062499
3706.00000    0.003291290813410  0.001516799026093
3707.00000    0.003290334461383  0.001516435188225
3708.00000    0.003289378700617  0.001516071548729
3709.00000    0.003288423530569  0.001515708107441
3710.00000    0.003287468950694  0.001515344864199
3711.00000    0.003286514960451  0.001514981818838
3712.00000    0.003285561559296  0.001514618971194
3713.00000    0.003284608746689  0.001514256321104
3714.00000    0.003283656522088  0.001513893868405
3715.00000    0.003282704884953  0.001513531612934
3716.00000    0.003281753834744  0.001513169554529
3717.00000    0.003280803370923  0.001512807693025
3718.00000    0.003279853492951  0.001512446028262
3719.00000    0.003278904200291  0.001512084560077
3720.00000    0.003277955492406  0.001511723288307
3721.00000    0.003277007368759  0.001511362212791
3722.00000    0.003276059828814  0.001511001333367
3723.00000    0.003275112872037  0.001510640649873
3724.00000    0.003274166497893  0.001510280162149
3725.00000    0.003273220705849  0.001509919870032
3726.00000    0.003272275495371  0.001509559773362
3727.00000    0.003271330865927  0.001509199871978
3728.00000    0.003270386816985  0.001508840165719
3729.00000    0.003269443348014  0.001508480654424
3730.00000    0.003268500458484  0.001508121337935
3731.00000    0.003267558147863  0.001507762216089
3732.00000    0.003266616415625  0.001507403288727
3733.00000    0.003265675261239  0.001507044555690
3734.00000    0.003264734684177  0.001506686016818
3735.00000    0.003263794683913  0.001506327671951
3736.00000    0.003262855259920  0.001505969520930
3737.00000    0.003261916411671  0.001505611563596
3738.00000    0.003260978138642  0.001505253799790
3739.00000    0.003260040440307  0.001504896229353
3740.00000    0.003259103316142  0.001504538852127
3741.00000    0.003258166765623  0.001504181667953
3742.00000    0.003257230788229  0.001503824676673
3743.00000    0.003256295383436  0.001503467878129
3744.00000    0.003255360550723  0.001503111272163
3745.00000    0.003254426289569  0.001502754858617
3746.00000    0.003253492599453  0.001502398637334
3747.00000    0.003252559479856  0.001502042608156
3748.00000    0.003251626930259  0.001501686770926
3749.00000    0.003250694950143  0.001501331125488
3750.00000    0.003249763538990  0.001500975671683
3751.00000    0.003248832696282  0.001500620409356
3752.00000    0.003247902421504  0.001500265338351
3753.00000    0.003246972714139  0.001499910458509
3754.00000    0.003246043573672  0.001499555769676
3755.00000    0.003245114999588  0.001499201271696
3756.00000    0.003244186991373  0.001498846964412
3757.00000    0.003243259548513  0.001498492847669
3758.00000    0.003242332670495  0.001498138921312
3759.00000    0.003241406356807  0.001497785185184
3760.00000    0.003240480606938  0.001497431639131
3761.00000    0.003239555420375  0.001497078282999
3762.00000    0.003238630796609  0.001496725116631
3763.00000    0.003237706735130  0.001496372139873
3764.00000    0.003236783235429  0.001496019352572
3765.00000    0.003235860296996  0.001495666754572
3766.00000    0.003234937919324  0.001495314345719
3767.00000    0.003234016101905  0.001494962125860
3768.00000    0.003233094844233  0.001494610094840
3769.00000    0.003232174145801  0.001494258252507
3770.00000    0.003231254006103  0.001493906598705
3771.00000    0.003230334424635  0.001493555133283
3772.00000    0.003229415400892  0.001493203856087
3773.00000    0.003228496934371  0.001492852766963
3774.00000    0.003227579024567  0.001492501865760
3775.00000    0.003226661670979  0.001492151152324
3776.00000    0.003225744873104  0.001491800626502
3777.00000    0.003224828630442  0.001491450288144
3778.00000    0.003223912942490  0.001491100137096
3779.00000    0.003222997808749  0.001490750173206
3780.00000    0.003222083228720  0.001490400396323
3781.00000    0.003221169201902  0.001490050806294
3782.00000    0.003220255727799  0.001489701402969
3783.00000    0.003219342805911  0.001489352186196
3784.00000    0.003218430435742  0.001489003155824
3785.00000    0.003217518616795  0.001488654311702
3786.00000    0.003216607348574  0.001488305653678
3787.00000    0.003215696630583  0.001487957181603
3788.00000    0.003214786462327  0.001487608895325
3789.00000    0.003213876843313  0.001487260794695
3790.00000    0.003212967773046  0.001486912879562
3791.00000    0.003212059251033  0.001486565149776
3792.00000    0.003211151276782  0.001486217605187
3793.00000    0.003210243849801  0.001485870245645
3794.00000    0.003209336969598  0.001485523071002
3795.00000    0.003208430635683  0.001485176081106
3796.00000    0.003207524847564  0.001484829275810
3797.00000    0.003206619604754  0.001484482654965
3798.00000    0.003205714906762  0.001484136218420
3799.00000    0.003204810753099  0.001483789966028
3800.00000    0.003203907143280  0.001483443897639
3801.00000    0.003203004076814  0.001483098013106
3802.00000    0.003202101553217  0.001482752312281
3803.00000    0.003201199572002  0.001482406795014
3804.00000    0.003200298132683  0.001482061461158
3805.00000    0.003199397234775  0.001481716310565
3806.00000    0.003198496877794  0.001481371343088
3807.00000    0.003197597061255  0.001481026558579
3808.00000    0.003196697784677  0.001480681956891
3809.00000    0.003195799047575  0.001480337537876
3810.00000    0.003194900849467  0.001479993301388
3811.00000    0.003194003189873  0.001479649247280
3812.00000    0.003193106068310  0.001479305375405
3813.00000    0.003192209484299  0.001478961685616
3814.00000    0.003191313437360  0.001478618177767
3815.00000    0.003190417927012  0.001478274851712
3816.00000    0.003189522952779  0.001477931707305
3817.00000    0.003188628514180  0.001477588744399
3818.00000    0.003187734610739  0.001477245962850
3819.00000    0.003186841241978  0.001476903362511
3820.00000    0.003185948407422  0.001476560943237
3821.00000    0.003185056106593  0.001476218704883
3822.00000    0.003184164339017  0.001475876647304
3823.00000    0.003183273104219  0.001475534770354
3824.00000    0.003182382401724  0.001475193073889
3825.00000    0.003181492231059  0.001474851557764
3826.00000    0.003180602591751  0.001474510221834
3827.00000    0.003179713483326  0.001474169065956
3828.00000    0.003178824905313  0.001473828089985
3829.00000    0.003177936857241  0.001473487293777
3830.00000    0.003177049338638  0.001473146677188
3831.00000    0.003176162349034  0.001472806240074
3832.00000    0.003175275887959  0.001472465982292
3833.00000    0.003174389954944  0.001472125903698
3834.00000    0.003173504549520  0.001471786004149
3835.00000    0.003172619671219  0.001471446283502
3836.00000    0.003171735319574  0.001471106741614
3837.00000    0.003170851494116  0.001470767378342
3838.00000    0.003169968194380  0.001470428193543
3839.00000    0.003169085419899  0.001470089187075
3840.00000    0.003168203170209  0.001469750358795
3841.00000    0.003167321444844  0.001469411708562
3842.00000    0.003166440243339  0.001469073236232
3843.00000    0.003165559565232  0.001468734941665
3844.00000    0.003164679410058  0.001468396824719
3845.00000    0.003163799777355  0.001468058885251
3846.00000    0.003162920666661  0.001467721123120
3847.00000    0.003162042077514  0.001467383538186
3848.00000    0.003161164009453  0.001467046130306
3849.00000    0.003160286462017  0.001466708899340
3850.00000    0.003159409434746  0.001466371845147
3851.00000    0.003158532927182  0.001466034967586
3852.00000    0.003157656938863  0.001465698266517
3853.00000    0.003156781469334  0.001465361741799
3854.00000    0.003155906518134  0.001465025393292
3855.00000    0.003155032084808  0.001464689220856
3856.00000    0.003154158168898  0.001464353224351
3857.00000    0.003153284769947  0.001464017403637
3858.00000    0.003152411887501  0.001463681758574
3859.00000    0.003151539521104  0.001463346289022
3860.00000    0.003150667670300  0.001463010994844
3861.00000    0.003149796334637  0.001462675875898
3862.00000    0.003148925513660  0.001462340932046
3863.00000    0.003148055206916  0.001462006163150
3864.00000    0.003147185413952  0.001461671569070
3865.00000    0.003146316134317  0.001461337149667
3866.00000    0.003145447367559  0.001461002904804
3867.00000    0.003144579113226  0.001460668834341
3868.00000    0.003143711370869  0.001460334938141
3869.00000    0.003142844140037  0.001460001216066
3870.00000    0.003141977420282  0.001459667667977
3871.00000    0.003141111211152  0.001459334293737
3872.00000    0.003140245512202  0.001459001093208
3873.00000    0.003139380322982  0.001458668066253
3874.00000    0.003138515643045  0.001458335212734
3875.00000    0.003137651471945  0.001458002532514
3876.00000    0.003136787809234  0.001457670025457
3877.00000    0.003135924654468  0.001457337691425
3878.00000    0.003135062007201  0.001457005530281
3879.00000    0.003134199866987  0.001456673541889
3880.00000    0.003133338233384  0.001456341726112
3881.00000    0.003132477105946  0.001456010082815
3882.00000    0.003131616484231  0.001455678611860
3883.00000    0.003130756367796  0.001455347313112
3884.00000    0.003129896756199  0.001455016186435
3885.00000    0.003129037648998  0.001454685231693
3886.00000    0.003128179045752  0.001454354448750
3887.00000    0.003127320946020  0.001454023837472
3888.00000    0.003126463349362  0.001453693397722
3889.00000    0.003125606255338  0.001453363129366
3890.00000    0.003124749663509  0.001453033032268
3891.00000    0.003123893573436  0.001452703106294
3892.00000    0.003123037984682  0.001452373351309
3893.00000    0.003122182896809  0.001452043767178
3894.00000    0.003121328309378  0.001451714353767
3895.00000    0.003120474221955  0.001451385110941
3896.00000    0.003119620634102  0.001451056038566
3897.00000    0.003118767545385  0.001450727136508
3898.00000    0.003117914955367  0.001450398404633
3899.00000    0.003117062863614  0.001450069842808
3900.00000    0.003116211269692  0.001449741450899
3901.00000    0.003115360173168  0.001449413228772
3902.00000    0.003114509573608  0.001449085176294
3903.00000    0.003113659470580  0.001448757293331
3904.00000    0.003112809863651  0.001448429579752
3905.00000    0.003111960752390  0.001448102035422
3906.00000    0.003111112136366  0.001447774660208
3907.00000    0.003110264015148  0.001447447453980
3908.00000    0.003109416388306  0.001447120416602
3909.00000    0.003108569255409  0.001446793547944
3910.00000    0.003107722616030  0.001446466847874
3911.00000    0.003106876469740  0.001446140316258
3912.00000    0.003106030816109  0.001445813952965
3913.00000    0.003105185654711  0.001445487757863
3914.00000    0.003104340985118  0.001445161730821
3915.00000    0.003103496806903  0.001444835871707
3916.00000    0.003102653119641  0.001444510180389
3917.00000    0.003101809922906  0.001444184656736
3918.00000    0.003100967216271  0.001443859300618
3919.00000    0.003100124999313  0.001443534111902
3920.00000    0.003099283271608  0.001443209090459
3921.00000    0.003098442032730  0.001442884236157
3922.00000    0.003097601282258  0.001442559548866
3923.00000    0.003096761019768  0.001442235028456
3924.00000    0.003095921244838  0.001441910674795
3925.00000    0.003095081957047  0.001441586487754
3926.00000    0.003094243155972  0.001441262467204
3927.00000    0.003093404841192  0.001440938613013
3928.00000    0.003092567012288  0.001440614925052
3929.00000    0.003091729668840  0.001440291403191
3930.00000    0.003090892810427  0.001439968047302
3931.00000    0.003090056436632  0.001439644857254
3932.00000    0.003089220547034  0.001439321832918
3933.00000    0.003088385141218  0.001438998974166
3934.00000    0.003087550218764  0.001438676280868
3935.00000    0.003086715779256  0.001438353752895
3936.00000    0.003085881822278  0.001438031390119
3937.00000    0.003085048347412  0.001437709192410
3938.00000    0.003084215354244  0.001437387159642
3939.00000    0.003083382842359  0.001437065291685
3940.00000    0.003082550811341  0.001436743588411
3941.00000    0.003081719260776  0.001436422049692
3942.00000    0.003080888190251  0.001436100675400
3943.00000    0.003080057599352  0.001435779465408
3944.00000    0.003079227487667  0.001435458419587
3945.00000    0.003078397854783  0.001435137537810
3946.00000    0.003077568700288  0.001434816819951
3947.00000    0.003076740023771  0.001434496265881
3948.00000    0.003075911824821  0.001434175875473
3949.00000    0.003075084103028  0.001433855648601
3950.00000    0.003074256857981  0.001433535585138
3951.00000    0.003073430089270  0.001433215684956
3952.00000    0.003072603796488  0.001432895947930
3953.00000    0.003071777979225  0.001432576373933
3954.00000    0.003070952637072  0.001432256962838
3955.00000    0.003070127769624  0.001431937714519
3956.00000    0.003069303376471  0.001431618628851
3957.00000    0.003068479457208  0.001431299705707
3958.00000    0.003067656011427  0.001430980944961
3959.00000    0.003066833038724  0.001430662346488
3960.00000    0.003066010538693  0.001430343910163
3961.00000    0.003065188510928  0.001430025635859
3962.00000    0.003064366955026  0.001429707523452
3963.00000    0.003063545870582  0.001429389572816
3964.00000    0.003062725257194  0.001429071783826
3965.00000    0.003061905114456  0.001428754156358
3966.00000    0.003061085441968  0.001428436690286
3967.00000    0.003060266239327  0.001428119385487
3968.00000    0.003059447506131  0.001427802241834
3969.00000    0.003058629241979  0.001427485259205
3970.00000    0.003057811446470  0.001427168437475
3971.00000    0.003056994119204  0.001426851776519
3972.00000    0.003056177259780  0.001426535276214
3973.00000    0.003055360867800  0.001426218936435
3974.00000    0.003054544942864  0.001425902757060
3975.00000    0.003053729484574  0.001425586737964
3976.00000    0.003052914492531  0.001425270879024
3977.00000    0.003052099966338  0.001424955180116
3978.00000    0.003051285905598  0.001424639641118
3979.00000    0.003050472309914  0.001424324261905
3980.00000    0.003049659178889  0.001424009042356
3981.00000    0.003048846512128  0.001423693982347
3982.00000    0.003048034309236  0.001423379081756
3983.00000    0.003047222569816  0.001423064340459
3984.00000    0.003046411293476  0.001422749758335
3985.00000    0.003045600479819  0.001422435335260
3986.00000    0.003044790128454  0.001422121071114
3987.00000    0.003043980238987  0.001421806965773
3988.00000    0.003043170811024  0.001421493019116
3989.00000    0.003042361844174  0.001421179231021
3990.00000    0.003041553338045  0.001420865601366
3991.00000    0.003040745292245  0.001420552130029
3992.00000    0.003039937706383  0.001420238816889
3993.00000    0.003039130580069  0.001419925661825
3994.00000    0.003038323912912  0.001419612664715
3995.00000    0.003037517704523  0.001419299825439
3996.00000    0.003036711954513  0.001418987143874
3997.00000    0.003035906662492  0.001418674619901
3998.00000    0.003035101828073  0.001418362253399
3999.00000    0.003034297450867  0.001418050044247
4000.00000    0.003033493530487  0.001417737992324
4001.00000    0.003032690066546  0.001417426097510
4002.00000    0.003031887058657  0.001417114359685
4003.00000    0.003031084506433  0.001416802778729
4004.00000    0.003030282409490  0.001416491354521
4005.00000    0.003029480767441  0.001416180086942
4006.00000    0.003028679579903  0.001415868975873
4007.00000    0.003027878846489  0.001415558021192
4008.00000    0.003027078566817  0.001415247222782
4009.00000    0.003026278740502  0.001414936580522
4010.00000    0.003025479367162  0.001414626094293
4011.00000    0.003024680446413  0.001414315763977
4012.00000    0.003023881977873  0.001414005589453
4013.00000    0.003023083961161  0.001413695570604
4014.00000    0.003022286395895  0.001413385707309
4015.00000    0.003021489281693  0.001413075999452
4016.00000    0.003020692618175  0.001412766446912
4017.00000    0.003019896404962  0.001412457049572
4018.00000    0.003019100641672  0.001412147807314
4019.00000    0.003018305327927  0.001411838720018
4020.00000    0.003017510463347  0.001411529787568
4021.00000    0.003016716047555  0.001411221009844
4022.00000    0.003015922080172  0.001410912386730
4023.00000    0.003015128560820  0.001410603918108
4024.00000    0.003014335489122  0.001410295603860
4025.00000    0.003013542864702  0.001409987443868
4026.00000    0.003012750687182  0.001409679438015
4027.00000    0.003011958956187  0.001409371586184
4028.00000    0.003011167671341  0.001409063888258
4029.00000    0.003010376832269  0.001408756344120
4030.00000    0.003009586438597  0.001408448953652
4031.00000    0.003008796489949  0.001408141716739
4032.00000    0.003008006985952  0.001407834633263
4033.00000    0.003007217926233  0.001407527703109
4034.00000    0.003006429310418  0.001407220926159
4035.00000    0.003005641138135  0.001406914302297
4036.00000    0.003004853409011  0.001406607831407
4037.00000    0.003004066122675  0.001406301513374
4038.00000    0.003003279278754  0.001405995348080
4039.00000    0.003002492876879  0.001405689335411
4040.00000    0.003001706916678  0.001405383475251
4041.00000    0.003000921397782  0.001405077767483
4042.00000    0.003000136319819  0.001404772211994
4043.00000    0.002999351682422  0.001404466808666
4044.00000    0.002998567485221  0.001404161557385
4045.00000    0.002997783727847  0.001403856458036
4046.00000    0.002997000409932  0.001403551510505
4047.00000    0.002996217531109  0.001403246714675
4048.00000    0.002995435091010  0.001402942070432
4049.00000    0.002994653089268  0.001402637577662
4050.00000    0.002993871525517  0.001402333236250
4051.00000    0.002993090399391  0.001402029046081
4052.00000    0.002992309710523  0.001401725007042
4053.00000    0.002991529458548  0.001401421119018
4054.00000    0.002990749643102  0.001401117381895
4055.00000    0.002989970263820  0.001400813795559
4056.00000    0.002989191320338  0.001400510359896
4057.00000    0.002988412812292  0.001400207074792
4058.00000    0.002987634739319  0.001399903940135
4059.00000    0.002986857101056  0.001399600955810
4060.00000    0.002986079897140  0.001399298121704
4061.00000    0.002985303127209  0.001398995437703
4062.00000    0.002984526790902  0.001398692903695
4063.00000    0.002983750887858  0.001398390519567
4064.00000    0.002982975417714  0.001398088285205
4065.00000    0.002982200380111  0.001397786200496
4066.00000    0.002981425774689  0.001397484265329
4067.00000    0.002980651601088  0.001397182479590
4068.00000    0.002979877858948  0.001396880843167
4069.00000    0.002979104547911  0.001396579355948
4070.00000    0.002978331667618  0.001396278017820
4071.00000    0.002977559217711  0.001395976828671
4072.00000    0.002976787197832  0.001395675788390
4073.00000    0.002976015607623  0.001395374896863
4074.00000    0.002975244446729  0.001395074153980
4075.00000    0.002974473714792  0.001394773559629
4076.00000    0.002973703411456  0.001394473113698
4077.00000    0.002972933536365  0.001394172816075
4078.00000    0.002972164089163  0.001393872666650
4079.00000    0.002971395069497  0.001393572665311
4080.00000    0.002970626477011  0.001393272811946
4081.00000    0.002969858311351  0.001392973106446
4082.00000    0.002969090572163  0.001392673548699
4083.00000    0.002968323259093  0.001392374138593
4084.00000    0.002967556371789  0.001392074876020
4085.00000    0.002966789909898  0.001391775760867
4086.00000    0.002966023873067  0.001391476793025
4087.00000    0.002965258260945  0.001391177972382
4088.00000    0.002964493073180  0.001390879298830
4089.00000    0.002963728309420  0.001390580772257
4090.00000    0.002962963969316  0.001390282392554
4091.00000    0.002962200052517  0.001389984159611
4092.00000    0.002961436558672  0.001389686073317
4093.00000    0.002960673487433  0.001389388133564
4094.00000    0.002959910838450  0.001389090340241
4095.00000    0.002959148611373  0.001388792693240
4096.00000    0.002958386805855  0.001388495192450
4097.00000    0.002957625421548  0.001388197837763
4098.00000    0.002956864458103  0.001387900629069
4099.00000    0.002956103915174  0.001387603566260
4100.00000    0.002955343792413  0.001387306649226
4101.00000    0.002954584089474  0.001387009877858
4102.00000    0.002953824806011  0.001386713252048
4103.00000    0.002953065941677  0.001386416771688
4104.00000    0.002952307496128  0.001386120436668
4105.00000    0.002951549469019  0.001385824246880
4106.00000    0.002950791860004  0.001385528202217
4107.00000    0.002950034668739  0.001385232302569
4108.00000    0.002949277894881  0.001384936547829
4109.00000    0.002948521538085  0.001384640937889
4110.00000    0.002947765598009  0.001384345472641
4111.00000    0.002947010074310  0.001384050151977
4112.00000    0.002946254966646  0.001383754975790
4113.00000    0.002945500274673  0.001383459943971
4114.00000    0.002944745998052  0.001383165056414
4115.00000    0.002943992136439  0.001382870313012
4116.00000    0.002943238689495  0.001382575713656
4117.00000    0.002942485656878  0.001382281258240
4118.00000    0.002941733038249  0.001381986946658
4119.00000    0.002940980833267  0.001381692778801
4120.00000    0.002940229041594  0.001381398754563
4121.00000    0.002939477662889  0.001381104873838
4122.00000    0.002938726696815  0.001380811136519
4123.00000    0.002937976143033  0.001380517542500
4124.00000    0.002937226001204  0.001380224091673
4125.00000    0.002936476270992  0.001379930783934
4126.00000    0.002935726952059  0.001379637619175
4127.00000    0.002934978044067  0.001379344597291
4128.00000    0.002934229546681  0.001379051718175
4129.00000    0.002933481459565  0.001378758981722
4130.00000    0.002932733782381  0.001378466387826
4131.00000    0.002931986514796  0.001378173936382
4132.00000    0.002931239656474  0.001377881627284
4133.00000    0.002930493207079  0.001377589460426
4134.00000    0.002929747166279  0.001377297435703
4135.00000    0.002929001533738  0.001377005553010
4136.00000    0.002928256309123  0.001376713812243
4137.00000    0.002927511492102  0.001376422213294
4138.00000    0.002926767082340  0.001376130756061
4139.00000    0.002926023079505  0.001375839440438
4140.00000    0.002925279483265  0.001375548266321
4141.00000    0.002924536293289  0.001375257233604
4142.00000    0.002923793509244  0.001374966342183
4143.00000    0.002923051130800  0.001374675591954
4144.00000    0.002922309157626  0.001374384982813
4145.00000    0.002921567589391  0.001374094514656
4146.00000    0.002920826425766  0.001373804187378
4147.00000    0.002920085666420  0.001373514000875
4148.00000    0.002919345311024  0.001373223955044
4149.00000    0.002918605359250  0.001372934049780
4150.00000    0.002917865810768  0.001372644284980
4151.00000    0.002917126665251  0.001372354660541
4152.00000    0.002916387922369  0.001372065176359
4153.00000    0.002915649581797  0.001371775832331
4154.00000    0.002914911643206  0.001371486628353
4155.00000    0.002914174106270  0.001371197564322
4156.00000    0.002913436970662  0.001370908640135
4157.00000    0.002912700236056  0.001370619855690
4158.00000    0.002911963902126  0.001370331210883
4159.00000    0.002911227968546  0.001370042705611
4160.00000    0.002910492434992  0.001369754339772
4161.00000    0.002909757301139  0.001369466113264
4162.00000    0.002909022566662  0.001369178025983
4163.00000    0.002908288231237  0.001368890077828
4164.00000    0.002907554294541  0.001368602268696
4165.00000    0.002906820756249  0.001368314598486
4166.00000    0.002906087616040  0.001368027067094
4167.00000    0.002905354873590  0.001367739674420
4168.00000    0.002904622528577  0.001367452420360
4169.00000    0.002903890580679  0.001367165304814
4170.00000    0.002903159029574  0.001366878327680
4171.00000    0.002902427874941  0.001366591488857
4172.00000    0.002901697116459  0.001366304788242
4173.00000    0.002900966753807  0.001366018225734
4174.00000    0.002900236786665  0.001365731801233
4175.00000    0.002899507214714  0.001365445514637
4176.00000    0.002898778037633  0.001365159365844
4177.00000    0.002898049255103  0.001364873354755
4178.00000    0.002897320866806  0.001364587481267
4179.00000    0.002896592872422  0.001364301745282
4180.00000    0.002895865271634  0.001364016146696
4181.00000    0.002895138064123  0.001363730685411
4182.00000    0.002894411249573  0.001363445361326
4183.00000    0.002893684827665  0.001363160174340
4184.00000    0.002892958798083  0.001362875124352
4185.00000    0.002892233160511  0.001362590211264
4186.00000    0.002891507914632  0.001362305434974
4187.00000    0.002890783060130  0.001362020795383
4188.00000    0.002890058596690  0.001361736292391
4189.00000    0.002889334523996  0.001361451925899
4190.00000    0.002888610841735  0.001361167695805
4191.00000    0.002887887549590  0.001360883602011
4192.00000    0.002887164647249  0.001360599644418
4193.00000    0.002886442134396  0.001360315822925
4194.00000    0.002885720010720  0.001360032137434
4195.00000    0.002884998275905  0.001359748587846
4196.00000    0.002884276929641  0.001359465174061
4197.00000    0.002883555971613  0.001359181895980
4198.00000    0.002882835401511  0.001358898753504
4199.00000    0.002882115219021  0.001358615746535
4200.00000    0.002881395423833  0.001358332874974
4201.00000    0.002880676015635  0.001358050138722
4202.00000    0.002879956994117  0.001357767537680
4203.00000    0.002879238358967  0.001357485071751
4204.00000    0.002878520109877  0.001357202740836
4205.00000    0.002877802246535  0.001356920544836
4206.00000    0.002877084768632  0.001356638483654
4207.00000    0.002876367675860  0.001356356557191
4208.00000    0.002875650967908  0.001356074765349
4209.00000    0.002874934644469  0.001355793108032
4210.00000    0.002874218705235  0.001355511585140
4211.00000    0.002873503149897  0.001355230196576
4212.00000    0.002872787978148  0.001354948942243
4213.00000    0.002872073189681  0.001354667822043
4214.00000    0.002871358784188  0.001354386835878
4215.00000    0.002870644761364  0.001354105983652
4216.00000    0.002869931120901  0.001353825265267
4217.00000    0.002869217862494  0.001353544680627
4218.00000    0.002868504985837  0.001353264229633
4219.00000    0.002867792490626  0.001352983912189
4220.00000    0.002867080376554  0.001352703728199
4221.00000    0.002866368643317  0.001352423677566
4222.00000    0.002865657290612  0.001352143760192
4223.00000    0.002864946318133  0.001351863975982
4224.00000    0.002864235725578  0.001351584324838
4225.00000    0.002863525512642  0.001351304806666
4226.00000    0.002862815679023  0.001351025421367
4227.00000    0.002862106224418  0.001350746168847
4228.00000    0.002861397148525  0.001350467049009
4229.00000    0.002860688451041  0.001350188061757
4230.00000    0.002859980131665  0.001349909206995
4231.00000    0.002859272190096  0.001349630484627
4232.00000    0.002858564626031  0.001349351894558
4233.00000    0.002857857439171  0.001349073436693
4234.00000    0.002857150629214  0.001348795110934
4235.00000    0.002856444195861  0.001348516917188
4236.00000    0.002855738138812  0.001348238855359
4237.00000    0.002855032457767  0.001347960925351
4238.00000    0.002854327152426  0.001347683127069
4239.00000    0.002853622222492  0.001347405460419
4240.00000    0.002852917667665  0.001347127925305
4241.00000    0.002852213487647  0.001346850521632
4242.00000    0.002851509682140  0.001346573249306
4243.00000    0.002850806250847  0.001346296108232
4244.00000    0.002850103193469  0.001346019098316
4245.00000    0.002849400509711  0.001345742219462
4246.00000    0.002848698199274  0.001345465471576
4247.00000    0.002847996261864  0.001345188854565
4248.00000    0.002847294697183  0.001344912368333
4249.00000    0.002846593504936  0.001344636012787
4250.00000    0.002845892684827  0.001344359787832
4251.00000    0.002845192236562  0.001344083693375
4252.00000    0.002844492159845  0.001343807729322
4253.00000    0.002843792454381  0.001343531895579
4254.00000    0.002843093119878  0.001343256192052
4255.00000    0.002842394156039  0.001342980618647
4256.00000    0.002841695562573  0.001342705175272
4257.00000    0.002840997339185  0.001342429861832
4258.00000    0.002840299485583  0.001342154678234
4259.00000    0.002839602001473  0.001341879624386
4260.00000    0.002838904886564  0.001341604700193
4261.00000    0.002838208140563  0.001341329905563
4262.00000    0.002837511763179  0.001341055240403
4263.00000    0.002836815754119  0.001340780704620
4264.00000    0.002836120113094  0.001340506298121
4265.00000    0.002835424839811  0.001340232020813
4266.00000    0.002834729933981  0.001339957872604
4267.00000    0.002834035395313  0.001339683853402
4268.00000    0.002833341223517  0.001339409963113
4269.00000    0.002832647418303  0.001339136201645
4270.00000    0.002831953979382  0.001338862568906
4271.00000    0.002831260906466  0.001338589064805
4272.00000    0.002830568199264  0.001338315689248
4273.00000    0.002829875857490  0.001338042442143
4274.00000    0.002829183880854  0.001337769323400
4275.00000    0.002828492269068  0.001337496332926
4276.00000    0.002827801021846  0.001337223470629
4277.00000    0.002827110138900  0.001336950736417
4278.00000    0.002826419619942  0.001336678130200
4279.00000    0.002825729464687  0.001336405651885
4280.00000    0.002825039672848  0.001336133301382
4281.00000    0.002824350244138  0.001335861078598
4282.00000    0.002823661178273  0.001335588983442
4283.00000    0.002822972474966  0.001335317015824
4284.00000    0.002822284133932  0.001335045175653
4285.00000    0.002821596154887  0.001334773462837
4286.00000    0.002820908537546  0.001334501877285
4287.00000    0.002820221281625  0.001334230418908
4288.00000    0.002819534386839  0.001333959087613
4289.00000    0.002818847852906  0.001333687883311
4290.00000    0.002818161679541  0.001333416805910
4291.00000    0.002817475866461  0.001333145855322
4292.00000    0.002816790413384  0.001332875031454
4293.00000    0.002816105320027  0.001332604334217
4294.00000    0.002815420586108  0.001332333763520
4295.00000    0.002814736211345  0.001332063319274
4296.00000    0.002814052195456  0.001331793001389
4297.00000    0.002813368538160  0.001331522809774
4298.00000    0.002812685239176  0.001331252744340
4299.00000    0.002812002298223  0.001330982804997
4300.00000    0.002811319715021  0.001330712991655
4301.00000    0.002810637489290  0.001330443304225
4302.00000    0.002809955620749  0.001330173742617
4303.00000    0.002809274109119  0.001329904306742
4304.00000    0.002808592954120  0.001329634996510
4305.00000    0.002807912155474  0.001329365811832
4306.00000    0.002807231712903  0.001329096752619
4307.00000    0.002806551626126  0.001328827818783
4308.00000    0.002805871894867  0.001328559010233
4309.00000    0.002805192518847  0.001328290326881
4310.00000    0.002804513497790  0.001328021768638
4311.00000    0.002803834831416  0.001327753335416
4312.00000    0.002803156519450  0.001327485027125
4313.00000    0.002802478561615  0.001327216843678
4314.00000    0.002801800957635  0.001326948784985
4315.00000    0.002801123707232  0.001326680850959
4316.00000    0.002800446810132  0.001326413041510
4317.00000    0.002799770266059  0.001326145356552
4318.00000    0.002799094074737  0.001325877795994
4319.00000    0.002798418235891  0.001325610359750
4320.00000    0.002797742749248  0.001325343047732
4321.00000    0.002797067614531  0.001325075859851
4322.00000    0.002796392831467  0.001324808796020
4323.00000    0.002795718399783  0.001324541856151
4324.00000    0.002795044319204  0.001324275040157
4325.00000    0.002794370589458  0.001324008347949
4326.00000    0.002793697210271  0.001323741779440
4327.00000    0.002793024181370  0.001323475334543
4328.00000    0.002792351502483  0.001323209013170
4329.00000    0.002791679173338  0.001322942815235
4330.00000    0.002791007193663  0.001322676740650
4331.00000    0.002790335563186  0.001322410789328
4332.00000    0.002789664281636  0.001322144961182
4333.00000    0.002788993348742  0.001321879256125
4334.00000    0.002788322764233  0.001321613674070
4335.00000    0.002787652527838  0.001321348214931
4336.00000    0.002786982639288  0.001321082878620
4337.00000    0.002786313098312  0.001320817665052
4338.00000    0.002785643904640  0.001320552574140
4339.00000    0.002784975058003  0.001320287605796
4340.00000    0.002784306558133  0.001320022759936
4341.00000    0.002783638404760  0.001319758036472
4342.00000    0.002782970597615  0.001319493435319
4343.00000    0.002782303136431  0.001319228956390
4344.00000    0.002781636020938  0.001318964599599
4345.00000    0.002780969250871  0.001318700364861
4346.00000    0.002780302825960  0.001318436252089
4347.00000    0.002779636745939  0.001318172261198
4348.00000    0.002778971010541  0.001317908392102
4349.00000    0.002778305619499  0.001317644644716
4350.00000    0.002777640572547  0.001317381018953
4351.00000    0.002776975869418  0.001317117514729
4352.00000    0.002776311509848  0.001316854131958
4353.00000    0.002775647493569  0.001316590870554
4354.00000    0.002774983820318  0.001316327730433
4355.00000    0.002774320489828  0.001316064711509
4356.00000    0.002773657501836  0.001315801813698
4357.00000    0.002772994856076  0.001315539036914
4358.00000    0.002772332552285  0.001315276381072
4359.00000    0.002771670590198  0.001315013846088
4360.00000    0.002771008969552  0.001314751431877
4361.00000    0.002770347690083  0.001314489138354
4362.00000    0.002769686751529  0.001314226965435
4363.00000    0.002769026153626  0.001313964913035
4364.00000    0.002768365896112  0.001313702981069
4365.00000    0.002767705978724  0.001313441169454
4366.00000    0.002767046401201  0.001313179478105
4367.00000    0.002766387163280  0.001312917906937
4368.00000    0.002765728264700  0.001312656455868
4369.00000    0.002765069705200  0.001312395124812
4370.00000    0.002764411484519  0.001312133913685
4371.00000    0.002763753602395  0.001311872822405
4372.00000    0.002763096058570  0.001311611850887
4373.00000    0.002762438852781  0.001311350999047
4374.00000    0.002761781984770  0.001311090266802
4375.00000    0.002761125454277  0.001310829654068
4376.00000    0.002760469261042  0.001310569160762
4377.00000    0.002759813404806  0.001310308786800
4378.00000    0.002759157885310  0.001310048532099
4379.00000    0.002758502702296  0.001309788396576
4380.00000    0.002757847855505  0.001309528380147
4381.00000    0.002757193344680  0.001309268482729
4382.00000    0.002756539169562  0.001309008704240
4383.00000    0.002755885329893  0.001308749044597
4384.00000    0.002755231825417  0.001308489503716
4385.00000    0.002754578655876  0.001308230081515
4386.00000    0.002753925821014  0.001307970777911
4387.00000    0.002753273320574  0.001307711592821
4388.00000    0.002752621154300  0.001307452526163
4389.00000    0.002751969321936  0.001307193577855
4390.00000    0.002751317823225  0.001306934747814
4391.00000    0.002750666657914  0.001306676035957
4392.00000    0.002750015825745  0.001306417442203
4393.00000    0.002749365326465  0.001306158966469
4394.00000    0.002748715159818  0.001305900608673
4395.00000    0.002748065325551  0.001305642368734
4396.00000    0.002747415823409  0.001305384246569
4397.00000    0.002746766653137  0.001305126242096
4398.00000    0.002746117814483  0.001304868355233
4399.00000    0.002745469307193  0.001304610585899
4400.00000    0.002744821131013  0.001304352934013
4401.00000    0.002744173285692  0.001304095399492
4402.00000    0.002743525770975  0.001303837982255
4403.00000    0.002742878586611  0.001303580682221
4404.00000    0.002742231732348  0.001303323499309
4405.00000    0.002741585207934  0.001303066433436
4406.00000    0.002740939013116  0.001302809484522
4407.00000    0.002740293147644  0.001302552652487
4408.00000    0.002739647611267  0.001302295937248
4409.00000    0.002739002403733  0.001302039338724
4410.00000    0.002738357524792  0.001301782856836
4411.00000    0.002737712974194  0.001301526491502
4412.00000    0.002737068751689  0.001301270242641
4413.00000    0.002736424857026  0.001301014110173
4414.00000    0.002735781289956  0.001300758094017
4415.00000    0.002735138050229  0.001300502194092
4416.00000    0.002734495137598  0.001300246410319
4417.00000    0.002733852551811  0.001299990742616
4418.00000    0.002733210292622  0.001299735190904
4419.00000    0.002732568359782  0.001299479755103
4420.00000    0.002731926753042  0.001299224435131
4421.00000    0.002731285472155  0.001298969230910
4422.00000    0.002730644516873  0.001298714142358
4423.00000    0.002730003886948  0.001298459169397
4424.00000    0.002729363582134  0.001298204311946
4425.00000    0.002728723602184  0.001297949569925
4426.00000    0.002728083946851  0.001297694943256
4427.00000    0.002727444615889  0.001297440431857
4428.00000    0.002726805609051  0.001297186035650
4429.00000    0.002726166926092  0.001296931754556
4430.00000    0.002725528566766  0.001296677588494
4431.00000    0.002724890530827  0.001296423537385
4432.00000    0.002724252818031  0.001296169601151
4433.00000    0.002723615428133  0.001295915779712
4434.00000    0.002722978360888  0.001295662072988
4435.00000    0.002722341616051  0.001295408480902
4436.00000    0.002721705193379  0.001295155003373
4437.00000    0.002721069092628  0.001294901640323
4438.00000    0.002720433313553  0.001294648391673
4439.00000    0.002719797855911  0.001294395257345
4440.00000    0.002719162719460  0.001294142237259
4441.00000    0.002718527903956  0.001293889331338
4442.00000    0.002717893409157  0.001293636539501
4443.00000    0.002717259234820  0.001293383861673
4444.00000    0.002716625380703  0.001293131297772
4445.00000    0.002715991846563  0.001292878847722
4446.00000    0.002715358632160  0.001292626511445
4447.00000    0.002714725737252  0.001292374288861
4448.00000    0.002714093161597  0.001292122179893
4449.00000    0.002713460904955  0.001291870184463
4450.00000    0.002712828967085  0.001291618302492
4451.00000    0.002712197347745  0.001291366533904
4452.00000    0.002711566046697  0.001291114878620
4453.00000    0.002710935063699  0.001290863336562
4454.00000    0.002710304398513  0.001290611907653
4455.00000    0.002709674050898  0.001290360591815
4456.00000    0.002709044020616  0.001290109388971
4457.00000    0.002708414307426  0.001289858299043
4458.00000    0.002707784911091  0.001289607321953
4459.00000    0.002707155831371  0.001289356457625
4460.00000    0.002706527068029  0.001289105705981
4461.00000    0.002705898620826  0.001288855066945
4462.00000    0.002705270489524  0.001288604540438
4463.00000    0.002704642673886  0.001288354126383
4464.00000    0.002704015173674  0.001288103824705
4465.00000    0.002703387988651  0.001287853635326
4466.00000    0.002702761118580  0.001287603558169
4467.00000    0.002702134563225  0.001287353593157
4468.00000    0.002701508322348  0.001287103740214
4469.00000    0.002700882395714  0.001286853999263
4470.00000    0.002700256783086  0.001286604370228
4471.00000    0.002699631484229  0.001286354853032
4472.00000    0.002699006498908  0.001286105447598
4473.00000    0.002698381826887  0.001285856153851
4474.00000    0.002697757467930  0.001285606971714
4475.00000    0.002697133421804  0.001285357901110
4476.00000    0.002696509688273  0.001285108941965
4477.00000    0.002695886267103  0.001284860094201
4478.00000    0.002695263158060  0.001284611357742
4479.00000    0.002694640360910  0.001284362732514
4480.00000    0.002694017875420  0.001284114218440
4481.00000    0.002693395701355  0.001283865815443
4482.00000    0.002692773838483  0.001283617523449
4483.00000    0.002692152286571  0.001283369342382
4484.00000    0.002691531045386  0.001283121272166
4485.00000    0.002690910114696  0.001282873312726
4486.00000    0.002690289494267  0.001282625463986
4487.00000    0.002689669183869  0.001282377725871
4488.00000    0.002689049183269  0.001282130098305
4489.00000    0.002688429492235  0.001281882581214
4490.00000    0.002687810110537  0.001281635174522
4491.00000    0.002687191037943  0.001281387878154
4492.00000    0.002686572274223  0.001281140692036
4493.00000    0.002685953819145  0.001280893616091
4494.00000    0.002685335672479  0.001280646650245
4495.00000    0.002684717833995  0.001280399794424
4496.00000    0.002684100303462  0.001280153048553
4497.00000    0.002683483080652  0.001279906412557
4498.00000    0.002682866165335  0.001279659886361
4499.00000    0.002682249557280  0.001279413469890
4500.00000    0.002681633256260  0.001279167163071
4501.00000    0.002681017262045  0.001278920965829
4502.00000    0.002680401574407  0.001278674878090
4503.00000    0.002679786193117  0.001278428899779
4504.00000    0.002679171117947  0.001278183030821
4505.00000    0.002678556348668  0.001277937271144
4506.00000    0.002677941885055  0.001277691620672
4507.00000    0.002677327726878  0.001277446079333
4508.00000    0.002676713873910  0.001277200647051
4509.00000    0.002676100325925  0.001276955323753
4510.00000    0.002675487082696  0.001276710109365
4511.00000    0.002674874143995  0.001276465003814
4512.00000    0.002674261509597  0.001276220007025
4513.00000    0.002673649179275  0.001275975118926
4514.00000    0.002673037152804  0.001275730339442
4515.00000    0.002672425429957  0.001275485668501
4516.00000    0.002671814010510  0.001275241106028
4517.00000    0.002671202894236  0.001274996651950
4518.00000    0.002670592080912  0.001274752306194
4519.00000    0.002669981570311  0.001274508068687
4520.00000    0.002669371362209  0.001274263939356
4521.00000    0.002668761456383  0.001274019918128
4522.00000    0.002668151852607  0.001273776004929
4523.00000    0.002667542550658  0.001273532199687
4524.00000    0.002666933550312  0.001273288502329
4525.00000    0.002666324851345  0.001273044912781
4526.00000    0.002665716453535  0.001272801430972
4527.00000    0.002665108356658  0.001272558056828
4528.00000    0.002664500560491  0.001272314790277
4529.00000    0.002663893064812  0.001272071631247
4530.00000    0.002663285869398  0.001271828579664
4531.00000    0.002662678974026  0.001271585635457
4532.00000    0.002662072378476  0.001271342798553
4533.00000    0.002661466082525  0.001271100068880
4534.00000    0.002660860085951  0.001270857446365
4535.00000    0.002660254388534  0.001270614930936
4536.00000    0.002659648990052  0.001270372522522
4537.00000    0.002659043890284  0.001270130221050
4538.00000    0.002658439089010  0.001269888026448
4539.00000    0.002657834586008  0.001269645938645
4540.00000    0.002657230381060  0.001269403957568
4541.00000    0.002656626473944  0.001269162083146
4542.00000    0.002656022864441  0.001268920315307
4543.00000    0.002655419552332  0.001268678653979
4544.00000    0.002654816537396  0.001268437099091
4545.00000    0.002654213819415  0.001268195650571
4546.00000    0.002653611398170  0.001267954308349
4547.00000    0.002653009273441  0.001267713072351
4548.00000    0.002652407445011  0.001267471942508
4549.00000    0.002651805912661  0.001267230918748
4550.00000    0.002651204676173  0.001266990000999
4551.00000    0.002650603735329  0.001266749189190
4552.00000    0.002650003089912  0.001266508483252
4553.00000    0.002649402739703  0.001266267883111
4554.00000    0.002648802684486  0.001266027388698
4555.00000    0.002648202924043  0.001265786999942
4556.00000    0.002647603458158  0.001265546716771
4557.00000    0.002647004286614  0.001265306539116
4558.00000    0.002646405409194  0.001265066466904
4559.00000    0.002645806825683  0.001264826500067
4560.00000    0.002645208535865  0.001264586638533
4561.00000    0.002644610539522  0.001264346882231
4562.00000    0.002644012836441  0.001264107231091
4563.00000    0.002643415426406  0.001263867685044
4564.00000    0.002642818309201  0.001263628244017
4565.00000    0.002642221484611  0.001263388907943
4566.00000    0.002641624952422  0.001263149676749
4567.00000    0.002641028712419  0.001262910550366
4568.00000    0.002640432764388  0.001262671528724
4569.00000    0.002639837108115  0.001262432611753
4570.00000    0.002639241743386  0.001262193799383
4571.00000    0.002638646669987  0.001261955091544
4572.00000    0.002638051887704  0.001261716488166
4573.00000    0.002637457396324  0.001261477989180
4574.00000    0.002636863195635  0.001261239594516
4575.00000    0.002636269285424  0.001261001304104
4576.00000    0.002635675665476  0.001260763117875
4577.00000    0.002635082335581  0.001260525035758
4578.00000    0.002634489295526  0.001260287057686
4579.00000    0.002633896545099  0.001260049183588
4580.00000    0.002633304084088  0.001259811413395
4581.00000    0.002632711912281  0.001259573747037
4582.00000    0.002632120029467  0.001259336184447
4583.00000    0.002631528435435  0.001259098725553
4584.00000    0.002630937129974  0.001258861370289
4585.00000    0.002630346112872  0.001258624118583
4586.00000    0.002629755383920  0.001258386970368
4587.00000    0.002629164942906  0.001258149925574
4588.00000    0.002628574789621  0.001257912984134
4589.00000    0.002627984923854  0.001257676145977
4590.00000    0.002627395345396  0.001257439411035
4591.00000    0.002626806054038  0.001257202779240
4592.00000    0.002626217049569  0.001256966250524
4593.00000    0.002625628331780  0.001256729824816
4594.00000    0.002625039900463  0.001256493502050
4595.00000    0.002624451755409  0.001256257282157
4596.00000    0.002623863896409  0.001256021165067
4597.00000    0.002623276323254  0.001255785150714
4598.00000    0.002622689035738  0.001255549239029
4599.00000    0.002622102033650  0.001255313429943
4600.00000    0.002621515316785  0.001255077723390
4601.00000    0.002620928884933  0.001254842119299
4602.00000    0.002620342737888  0.001254606617604
4603.00000    0.002619756875443  0.001254371218237
4604.00000    0.002619171297391  0.001254135921130
4605.00000    0.002618586003524  0.001253900726215
4606.00000    0.002618000993636  0.001253665633424
4607.00000    0.002617416267521  0.001253430642690
4608.00000    0.002616831824973  0.001253195753945
4609.00000    0.002616247665785  0.001252960967121
4610.00000    0.002615663789752  0.001252726282152
4611.00000    0.002615080196668  0.001252491698969
4612.00000    0.002614496886328  0.001252257217505
4613.00000    0.002613913858526  0.001252022837693
4614.00000    0.002613331113058  0.001251788559465
4615.00000    0.002612748649718  0.001251554382755
4616.00000    0.002612166468303  0.001251320307496
4617.00000    0.002611584568607  0.001251086333619
4618.00000    0.002611002950427  0.001250852461059
4619.00000    0.002610421613558  0.001250618689748
4620.00000    0.002609840557797  0.001250385019619
4621.00000    0.002609259782940  0.001250151450606
4622.00000    0.002608679288783  0.001249917982642
4623.00000    0.002608099075123  0.001249684615659
4624.00000    0.002607519141758  0.001249451349592
4625.00000    0.002606939488484  0.001249218184374
4626.00000    0.002606360115098  0.001248985119938
4627.00000    0.002605781021399  0.001248752156217
4628.00000    0.002605202207184  0.001248519293146
4629.00000    0.002604623672250  0.001248286530658
4630.00000    0.002604045416397  0.001248053868687
4631.00000    0.002603467439421  0.001247821307165
4632.00000    0.002602889741123  0.001247588846028
4633.00000    0.002602312321300  0.001247356485209
4634.00000    0.002601735179751  0.001247124224642
4635.00000    0.002601158316275  0.001246892064261
4636.00000    0.002600581730672  0.001246660004000
4637.00000    0.002600005422742  0.001246428043793
4638.00000    0.002599429392283  0.001246196183574
4639.00000    0.002598853639096  0.001245964423277
4640.00000    0.002598278162980  0.001245732762838
4641.00000    0.002597702963736  0.001245501202189
4642.00000    0.002597128041164  0.001245269741266
4643.00000    0.002596553395066  0.001245038380002
4644.00000    0.002595979025241  0.001244807118333
4645.00000    0.002595404931490  0.001244575956193
4646.00000    0.002594831113616  0.001244344893516
4647.00000    0.002594257571419  0.001244113930238
4648.00000    0.002593684304700  0.001243883066293
4649.00000    0.002593111313262  0.001243652301615
4650.00000    0.002592538596906  0.001243421636140
4651.00000    0.002591966155435  0.001243191069802
4652.00000    0.002591393988651  0.001242960602537
4653.00000    0.002590822096356  0.001242730234279
4654.00000    0.002590250478353  0.001242499964964
4655.00000    0.002589679134445  0.001242269794527
4656.00000    0.002589108064435  0.001242039722902
4657.00000    0.002588537268127  0.001241809750026
4658.00000    0.002587966745323  0.001241579875833
4659.00000    0.002587396495827  0.001241350100258
4660.00000    0.002586826519443  0.001241120423238
4661.00000    0.002586256815975  0.001240890844708
4662.00000    0.002585687385228  0.001240661364602
4663.00000    0.002585118227005  0.001240431982858
4664.00000    0.002584549341112  0.001240202699410
4665.00000    0.002583980727352  0.001239973514194
4666.00000    0.002583412385532  0.001239744427145
4667.00000    0.002582844315455  0.001239515438201
4668.00000    0.002582276516927  0.001239286547296
4669.00000    0.002581708989754  0.001239057754366
4670.00000    0.002581141733742  0.001238829059348
4671.00000    0.002580574748696  0.001238600462177
4672.00000    0.002580008034422  0.001238371962790
4673.00000    0.002579441590727  0.001238143561123
4674.00000    0.002578875417416  0.001237915257111
4675.00000    0.002578309514297  0.001237687050692
4676.00000    0.002577743881177  0.001237458941801
4677.00000    0.002577178517861  0.001237230930375
4678.00000    0.002576613424158  0.001237003016350
4679.00000    0.002576048599875  0.001236775199663
4680.00000    0.002575484044818  0.001236547480250
4681.00000    0.002574919758797  0.001236319858048
4682.00000    0.002574355741618  0.001236092332993
4683.00000    0.002573791993090  0.001235864905023
4684.00000    0.002573228513021  0.001235637574073
4685.00000    0.002572665301219  0.001235410340082
4686.00000    0.002572102357493  0.001235183202985
4687.00000    0.002571539681652  0.001234956162719
4688.00000    0.002570977273505  0.001234729219222
4689.00000    0.002570415132860  0.001234502372431
4690.00000    0.002569853259527  0.001234275622282
4691.00000    0.002569291653317  0.001234048968713
4692.00000    0.002568730314037  0.001233822411661
4693.00000    0.002568169241498  0.001233595951063
4694.00000    0.002567608435511  0.001233369586857
4695.00000    0.002567047895885  0.001233143318979
4696.00000    0.002566487622431  0.001232917147368
4697.00000    0.002565927614959  0.001232691071961
4698.00000    0.002565367873280  0.001232465092694
4699.00000    0.002564808397205  0.001232239209507
4700.00000    0.002564249186545  0.001232013422336
4701.00000    0.002563690241111  0.001231787731119
4702.00000    0.002563131560715  0.001231562135795
4703.00000    0.002562573145169  0.001231336636299
4704.00000    0.002562014994284  0.001231111232572
4705.00000    0.002561457107872  0.001230885924549
4706.00000    0.002560899485746  0.001230660712170
4707.00000    0.002560342127717  0.001230435595373
4708.00000    0.002559785033599  0.001230210574095
4709.00000    0.002559228203203  0.001229985648274
4710.00000    0.002558671636344  0.001229760817850
4711.00000    0.002558115332833  0.001229536082759
4712.00000    0.002557559292484  0.001229311442940
4713.00000    0.002557003515111  0.001229086898332
4714.00000    0.002556448000527  0.001228862448873
4715.00000    0.002555892748546  0.001228638094501
4716.00000    0.002555337758981  0.001228413835155
4717.00000    0.002554783031648  0.001228189670773
4718.00000    0.002554228566359  0.001227965601294
4719.00000    0.002553674362930  0.001227741626657
4720.00000    0.002553120421175  0.001227517746801
4721.00000    0.002552566740909  0.001227293961663
4722.00000    0.002552013321947  0.001227070271183
4723.00000    0.002551460164104  0.001226846675300
4724.00000    0.002550907267196  0.001226623173953
4725.00000    0.002550354631037  0.001226399767080
4726.00000    0.002549802255444  0.001226176454621
4727.00000    0.002549250140232  0.001225953236514
4728.00000    0.002548698285218  0.001225730112699
4729.00000    0.002548146690217  0.001225507083116
4730.00000    0.002547595355046  0.001225284147702
4731.00000    0.002547044279521  0.001225061306398
4732.00000    0.002546493463460  0.001224838559143
4733.00000    0.002545942906679  0.001224615905876
4734.00000    0.002545392608994  0.001224393346537
4735.00000    0.002544842570224  0.001224170881065
4736.00000    0.002544292790185  0.001223948509399
4737.00000    0.002543743268696  0.001223726231480
4738.00000    0.002543194005573  0.001223504047247
4739.00000    0.002542645000635  0.001223281956639
4740.00000    0.002542096253700  0.001223059959597
4741.00000    0.002541547764586  0.001222838056060
4742.00000    0.002540999533111  0.001222616245967
4743.00000    0.002540451559095  0.001222394529260
4744.00000    0.002539903842355  0.001222172905878
4745.00000    0.002539356382711  0.001221951375760
4746.00000    0.002538809179981  0.001221729938847
4747.00000    0.002538262233985  0.001221508595080
4748.00000    0.002537715544543  0.001221287344398
4749.00000    0.002537169111474  0.001221066186741
4750.00000    0.002536622934597  0.001220845122049
4751.00000    0.002536077013733  0.001220624150264
4752.00000    0.002535531348702  0.001220403271325
4753.00000    0.002534985939324  0.001220182485173
4754.00000    0.002534440785419  0.001219961791748
4755.00000    0.002533895886807  0.001219741190991
4756.00000    0.002533351243311  0.001219520682842
4757.00000    0.002532806854750  0.001219300267242
4758.00000    0.002532262720946  0.001219079944132
4759.00000    0.002531718841720  0.001218859713452
4760.00000    0.002531175216893  0.001218639575143
4761.00000    0.002530631846288  0.001218419529146
4762.00000    0.002530088729725  0.001218199575402
4763.00000    0.002529545867026  0.001217979713852
4764.00000    0.002529003258014  0.001217759944437
4765.00000    0.002528460902512  0.001217540267097
4766.00000    0.002527918800340  0.001217320681774
4767.00000    0.002527376951323  0.001217101188409
4768.00000    0.002526835355282  0.001216881786943
4769.00000    0.002526294012040  0.001216662477318
4770.00000    0.002525752921422  0.001216443259474
4771.00000    0.002525212083249  0.001216224133353
4772.00000    0.002524671497345  0.001216005098896
4773.00000    0.002524131163535  0.001215786156046
4774.00000    0.002523591081641  0.001215567304742
4775.00000    0.002523051251487  0.001215348544928
4776.00000    0.002522511672898  0.001215129876543
4777.00000    0.002521972345697  0.001214911299531
4778.00000    0.002521433269710  0.001214692813832
4779.00000    0.002520894444760  0.001214474419389
4780.00000    0.002520355870672  0.001214256116143
4781.00000    0.002519817547272  0.001214037904036
4782.00000    0.002519279474384  0.001213819783010
4783.00000    0.002518741651833  0.001213601753007
4784.00000    0.002518204079445  0.001213383813968
4785.00000    0.002517666757046  0.001213165965837
4786.00000    0.002517129684460  0.001212948208554
4787.00000    0.002516592861514  0.001212730542062
4788.00000    0.002516056288033  0.001212512966304
4789.00000    0.002515519963845  0.001212295481221
4790.00000    0.002514983888775  0.001212078086755
4791.00000    0.002514448062649  0.001211860782850
4792.00000    0.002513912485295  0.001211643569447
4793.00000    0.002513377156539  0.001211426446489
4794.00000    0.002512842076208  0.001211209413918
4795.00000    0.002512307244129  0.001210992471677
4796.00000    0.002511772660130  0.001210775619708
4797.00000    0.002511238324037  0.001210558857954
4798.00000    0.002510704235679  0.001210342186358
4799.00000    0.002510170394883  0.001210125604862
4800.00000    0.002509636801477  0.001209909113410
4801.00000    0.002509103455290  0.001209692711943
4802.00000    0.002508570356149  0.001209476400405
4803.00000    0.002508037503883  0.001209260178739
4804.00000    0.002507504898320  0.001209044046887
4805.00000    0.002506972539289  0.001208828004793
4806.00000    0.002506440426619  0.001208612052400
4807.00000    0.002505908560139  0.001208396189650
4808.00000    0.002505376939678  0.001208180416488
4809.00000    0.002504845565065  0.001207964732855
4810.00000    0.002504314436131  0.001207749138696
4811.00000    0.002503783552704  0.001207533633954
4812.00000    0.002503252914614  0.001207318218572
4813.00000    0.002502722521691  0.001207102892493
4814.00000    0.002502192373766  0.001206887655661
4815.00000    0.002501662470669  0.001206672508020
4816.00000    0.002501132812230  0.001206457449512
4817.00000    0.002500603398279  0.001206242480082
4818.00000    0.002500074228648  0.001206027599672
4819.00000    0.002499545303167  0.001205812808228
4820.00000    0.002499016621668  0.001205598105692
4821.00000    0.002498488183981  0.001205383492008
4822.00000    0.002497959989938  0.001205168967121
4823.00000    0.002497432039370  0.001204954530973
4824.00000    0.002496904332110  0.001204740183510
4825.00000    0.002496376867988  0.001204525924674
4826.00000    0.002495849646837  0.001204311754409
4827.00000    0.002495322668489  0.001204097672661
4828.00000    0.002494795932777  0.001203883679373
4829.00000    0.002494269439532  0.001203669774489
4830.00000    0.002493743188587  0.001203455957953
4831.00000    0.002493217179776  0.001203242229710
4832.00000    0.002492691412930  0.001203028589704
4833.00000    0.002492165887883  0.001202815037879
4834.00000    0.002491640604468  0.001202601574179
4835.00000    0.002491115562519  0.001202388198550
4836.00000    0.002490590761869  0.001202174910935
4837.00000    0.002490066202352  0.001201961711279
4838.00000    0.002489541883801  0.001201748599527
4839.00000    0.002489017806050  0.001201535575623
4840.00000    0.002488493968934  0.001201322639512
4841.00000    0.002487970372287  0.001201109791138
4842.00000    0.002487447015943  0.001200897030447
4843.00000    0.002486923899737  0.001200684357383
4844.00000    0.002486401023503  0.001200471771892
4845.00000    0.002485878387077  0.001200259273917
4846.00000    0.002485355990292  0.001200046863404
4847.00000    0.002484833832986  0.001199834540297
4848.00000    0.002484311914992  0.001199622304543
4849.00000    0.002483790236147  0.001199410156086
4850.00000    0.002483268796285  0.001199198094871
4851.00000    0.002482747595243  0.001198986120843
4852.00000    0.002482226632857  0.001198774233948
4853.00000    0.002481705908962  0.001198562434130
4854.00000    0.002481185423396  0.001198350721336
4855.00000    0.002480665175993  0.001198139095510
4856.00000    0.002480145166591  0.001197927556598
4857.00000    0.002479625395027  0.001197716104545
4858.00000    0.002479105861137  0.001197504739297
4859.00000    0.002478586564758  0.001197293460800
4860.00000    0.002478067505727  0.001197082268998
4861.00000    0.002477548683882  0.001196871163838
4862.00000    0.002477030099060  0.001196660145265
4863.00000    0.002476511751098  0.001196449213226
4864.00000    0.002475993639835  0.001196238367665
4865.00000    0.002475475765107  0.001196027608528
4866.00000    0.002474958126754  0.001195816935762
4867.00000    0.002474440724613  0.001195606349313
4868.00000    0.002473923558522  0.001195395849126
4869.00000    0.002473406628320  0.001195185435147
4870.00000    0.002472889933845  0.001194975107322
4871.00000    0.002472373474937  0.001194764865598
4872.00000    0.002471857251433  0.001194554709921
4873.00000    0.002471341263174  0.001194344640236
4874.00000    0.002470825509998  0.001194134656490
4875.00000    0.002470309991744  0.001193924758630
4876.00000    0.002469794708253  0.001193714946601
4877.00000    0.002469279659363  0.001193505220350
4878.00000    0.002468764844914  0.001193295579823
4879.00000    0.002468250264746  0.001193086024967
4880.00000    0.002467735918700  0.001192876555728
4881.00000    0.002467221806615  0.001192667172054
4882.00000    0.002466707928332  0.001192457873889
4883.00000    0.002466194283692  0.001192248661182
4884.00000    0.002465680872534  0.001192039533878
4885.00000    0.002465167694699  0.001191830491925
4886.00000    0.002464654750029  0.001191621535268
4887.00000    0.002464142038365  0.001191412663856
4888.00000    0.002463629559547  0.001191203877635
4889.00000    0.002463117313418  0.001190995176551
4890.00000    0.002462605299818  0.001190786560552
4891.00000    0.002462093518589  0.001190578029585
4892.00000    0.002461581969573  0.001190369583596
4893.00000    0.002461070652611  0.001190161222533
4894.00000    0.002460559567547  0.001189952946343
4895.00000    0.002460048714222  0.001189744754973
4896.00000    0.002459538092478  0.001189536648370
4897.00000    0.002459027702158  0.001189328626482
4898.00000    0.002458517543104  0.001189120689255
4899.00000    0.002458007615160  0.001188912836637
4900.00000    0.002457497918167  0.001188705068576
4901.00000    0.002456988451970  0.001188497385019
4902.00000    0.002456479216411  0.001188289785913
4903.00000    0.002455970211334  0.001188082271206
4904.00000    0.002455461436582  0.001187874840845
4905.00000    0.002454952891999  0.001187667494778
4906.00000    0.002454444577428  0.001187460232953
4907.00000    0.002453936492714  0.001187253055318
4908.00000    0.002453428637700  0.001187045961819
4909.00000    0.002452921012230  0.001186838952405
4910.00000    0.002452413616150  0.001186632027024
4911.00000    0.002451906449302  0.001186425185623
4912.00000    0.002451399511533  0.001186218428151
4913.00000    0.002450892802686  0.001186011754555
4914.00000    0.002450386322607  0.001185805164783
4915.00000    0.002449880071140  0.001185598658784
4916.00000    0.002449374048131  0.001185392236505
4917.00000    0.002448868253424  0.001185185897895
4918.00000    0.002448362686866  0.001184979642901
4919.00000    0.002447857348302  0.001184773471473
4920.00000    0.002447352237578  0.001184567383557
4921.00000    0.002446847354539  0.001184361379103
4922.00000    0.002446342699031  0.001184155458059
4923.00000    0.002445838270901  0.001183949620373
4924.00000    0.002445334069995  0.001183743865993
4925.00000    0.002444830096158  0.001183538194868
4926.00000    0.002444326349239  0.001183332606947
4927.00000    0.002443822829083  0.001183127102178
4928.00000    0.002443319535537  0.001182921680510
4929.00000    0.002442816468448  0.001182716341891
4930.00000    0.002442313627663  0.001182511086270
4931.00000    0.002441811013030  0.001182305913596
4932.00000    0.002441308624396  0.001182100823817
4933.00000    0.002440806461607  0.001181895816882
4934.00000    0.002440304524513  0.001181690892740
4935.00000    0.002439802812960  0.001181486051340
4936.00000    0.002439301326797  0.001181281292631
4937.00000    0.002438800065871  0.001181076616562
4938.00000    0.002438299030031  0.001180872023082
4939.00000    0.002437798219124  0.001180667512140
4940.00000    0.002437297633001  0.001180463083685
4941.00000    0.002436797271508  0.001180258737665
4942.00000    0.002436297134495  0.001180054474032
4943.00000    0.002435797221811  0.001179850292732
4944.00000    0.002435297533304  0.001179646193717
4945.00000    0.002434798068824  0.001179442176934
4946.00000    0.002434298828219  0.001179238242334
4947.00000    0.002433799811340  0.001179034389866
4948.00000    0.002433301018036  0.001178830619479
4949.00000    0.002432802448156  0.001178626931123
4950.00000    0.002432304101551  0.001178423324747
4951.00000    0.002431805978069  0.001178219800301
4952.00000    0.002431308077562  0.001178016357734
4953.00000    0.002430810399880  0.001177812996997
4954.00000    0.002430312944871  0.001177609718038
4955.00000    0.002429815712389  0.001177406520807
4956.00000    0.002429318702281  0.001177203405255
4957.00000    0.002428821914401  0.001177000371330
4958.00000    0.002428325348598  0.001176797418984
4959.00000    0.002427829004723  0.001176594548165
4960.00000    0.002427332882627  0.001176391758824
4961.00000    0.002426836982162  0.001176189050910
4962.00000    0.002426341303179  0.001175986424374
4963.00000    0.002425845845530  0.001175783879166
4964.00000    0.002425350609066  0.001175581415235
4965.00000    0.002424855593639  0.001175379032533
4966.00000    0.002424360799101  0.001175176731008
4967.00000    0.002423866225303  0.001174974510612
4968.00000    0.002423371872099  0.001174772371294
4969.00000    0.002422877739340  0.001174570313005
4970.00000    0.002422383826880  0.001174368335695
4971.00000    0.002421890134569  0.001174166439315
4972.00000    0.002421396662262  0.001173964623814
4973.00000    0.002420903409810  0.001173762889144
4974.00000    0.002420410377068  0.001173561235255
4975.00000    0.002419917563887  0.001173359662098
4976.00000    0.002419424970122  0.001173158169622
4977.00000    0.002418932595625  0.001172956757779
4978.00000    0.002418440440250  0.001172755426519
4979.00000    0.002417948503851  0.001172554175794
4980.00000    0.002417456786281  0.001172353005553
4981.00000    0.002416965287395  0.001172151915747
4982.00000    0.002416474007046  0.001171950906328
4983.00000    0.002415982945088  0.001171749977246
4984.00000    0.002415492101375  0.001171549128453
4985.00000    0.002415001475763  0.001171348359898
4986.00000    0.002414511068105  0.001171147671533
4987.00000    0.002414020878256  0.001170947063310
4988.00000    0.002413530906072  0.001170746535178
4989.00000    0.002413041151406  0.001170546087090
4990.00000    0.002412551614113  0.001170345718996
4991.00000    0.002412062294050  0.001170145430847
4992.00000    0.002411573191071  0.001169945222596
4993.00000    0.002411084305032  0.001169745094192
4994.00000    0.002410595635788  0.001169545045588
4995.00000    0.002410107183195  0.001169345076734
4996.00000    0.002409618947109  0.001169145187583
4997.00000    0.002409130927385  0.001168945378085
4998.00000    0.002408643123879  0.001168745648191
4999.00000    0.002408155536449  0.001168545997855
5000.00000    0.002407668164950  0.001168346427026
5001.00000    0.002407181009238  0.001168146935656
5002.00000    0.002406694069170  0.001167947523698
5003.00000    0.002406207344603  0.001167748191103
5004.00000    0.002405720835394  0.001167548937822
5005.00000    0.002405234541399  0.001167349763808
5006.00000    0.002404748462476  0.001167150669011
5007.00000    0.002404262598482  0.001166951653385
5008.00000    0.002403776949273  0.001166752716880
5009.00000    0.002403291514708  0.001166553859448
5010.00000    0.002402806294644  0.001166355081042
5011.00000    0.002402321288939  0.001166156381614
5012.00000    0.002401836497451  0.001165957761115
5013.00000    0.002401351920037  0.001165759219498
5014.00000    0.002400867556555  0.001165560756714
5015.00000    0.002400383406864  0.001165362372716
5016.00000    0.002399899470822  0.001165164067456
5017.00000    0.002399415748288  0.001164965840886
5018.00000    0.002398932239120  0.001164767692958
5019.00000    0.002398448943176  0.001164569623626
5020.00000    0.002397965860316  0.001164371632840
5021.00000    0.002397482990399  0.001164173720553
5022.00000    0.002397000333283  0.001163975886718
5023.00000    0.002396517888828  0.001163778131288
5024.00000    0.002396035656892  0.001163580454214
5025.00000    0.002395553637336  0.001163382855449
5026.00000    0.002395071830020  0.001163185334946
5027.00000    0.002394590234801  0.001162987892657
5028.00000    0.002394108851541  0.001162790528535
5029.00000    0.002393627680100  0.001162593242533
5030.00000    0.002393146720337  0.001162396034603
5031.00000    0.002392665972112  0.001162198904698
5032.00000    0.002392185435287  0.001162001852771
5033.00000    0.002391705109720  0.001161804878775
5034.00000    0.002391224995274  0.001161607982662
5035.00000    0.002390745091808  0.001161411164386
5036.00000    0.002390265399183  0.001161214423899
5037.00000    0.002389785917260  0.001161017761154
5038.00000    0.002389306645900  0.001160821176105
5039.00000    0.002388827584965  0.001160624668704
5040.00000    0.002388348734315  0.001160428238904
5041.00000    0.002387870093812  0.001160231886659
5042.00000    0.002387391663318  0.001160035611922
5043.00000    0.002386913442693  0.001159839414646
5044.00000    0.002386435431800  0.001159643294784
5045.00000    0.002385957630501  0.001159447252289
5046.00000    0.002385480038658  0.001159251287116
5047.00000    0.002385002656132  0.001159055399216
5048.00000    0.002384525482787  0.001158859588544
5049.00000    0.002384048518483  0.001158663855053
5050.00000    0.002383571763085  0.001158468198697
5051.00000    0.002383095216454  0.001158272619428
5052.00000    0.002382618878452  0.001158077117201
5053.00000    0.002382142748944  0.001157881691969
5054.00000    0.002381666827792  0.001157686343685
5055.00000    0.002381191114859  0.001157491072304
5056.00000    0.002380715610007  0.001157295877779
5057.00000    0.002380240313101  0.001157100760064
5058.00000    0.002379765224004  0.001156905719112
5059.00000    0.002379290342580  0.001156710754877
5060.00000    0.002378815668691  0.001156515867314
5061.00000    0.002378341202202  0.001156321056375
5062.00000    0.002377866942977  0.001156126322016
5063.00000    0.002377392890880  0.001155931664189
5064.00000    0.002376919045775  0.001155737082850
5065.00000    0.002376445407525  0.001155542577951
5066.00000    0.002375971975996  0.001155348149447
5067.00000    0.002375498751053  0.001155153797292
5068.00000    0.002375025732558  0.001154959521441
5069.00000    0.002374552920379  0.001154765321846
5070.00000    0.002374080314378  0.001154571198464
5071.00000    0.002373607914421  0.001154377151247
5072.00000    0.002373135720374  0.001154183180150
5073.00000    0.002372663732101  0.001153989285128
5074.00000    0.002372191949468  0.001153795466134
5075.00000    0.002371720372339  0.001153601723124
5076.00000    0.002371249000582  0.001153408056051
5077.00000    0.002370777834061  0.001153214464870
5078.00000    0.002370306872642  0.001153020949536
5079.00000    0.002369836116191  0.001152827510003
5080.00000    0.002369365564574  0.001152634146226
5081.00000    0.002368895217657  0.001152440858158
5082.00000    0.002368425075307  0.001152247645756
5083.00000    0.002367955137389  0.001152054508974
5084.00000    0.002367485403771  0.001151861447765
5085.00000    0.002367015874318  0.001151668462086
5086.00000    0.002366546548898  0.001151475551891
5087.00000    0.002366077427378  0.001151282717135
5088.00000    0.002365608509623  0.001151089957772
5089.00000    0.002365139795502  0.001150897273757
5090.00000    0.002364671284882  0.001150704665046
5091.00000    0.002364202977629  0.001150512131594
5092.00000    0.002363734873611  0.001150319673354
5093.00000    0.002363266972696  0.001150127290284
5094.00000    0.002362799274752  0.001149934982336
5095.00000    0.002362331779645  0.001149742749468
5096.00000    0.002361864487245  0.001149550591633
5097.00000    0.002361397397418  0.001149358508787
5098.00000    0.002360930510033  0.001149166500886
5099.00000    0.002360463824959  0.001148974567884
5100.00000    0.002359997342062  0.001148782709736
5101.00000    0.002359531061213  0.001148590926399
5102.00000    0.002359064982279  0.001148399217828
5103.00000    0.002358599105130  0.001148207583977
5104.00000    0.002358133429633  0.001148016024802
5105.00000    0.002357667955658  0.001147824540260
5106.00000    0.002357202683073  0.001147633130304
5107.00000    0.002356737611749  0.001147441794892
5108.00000    0.002356272741553  0.001147250533978
5109.00000    0.002355808072356  0.001147059347518
5110.00000    0.002355343604026  0.001146868235467
5111.00000    0.002354879336434  0.001146677197782
5112.00000    0.002354415269449  0.001146486234419
5113.00000    0.002353951402941  0.001146295345332
5114.00000    0.002353487736779  0.001146104530477
5115.00000    0.002353024270834  0.001145913789812
5116.00000    0.002352561004976  0.001145723123290
5117.00000    0.002352097939075  0.001145532530869
5118.00000    0.002351635073002  0.001145342012504
5119.00000    0.002351172406626  0.001145151568151
5120.00000    0.002350709939818  0.001144961197766
5121.00000    0.002350247672450  0.001144770901306
5122.00000    0.002349785604391  0.001144580678726
5123.00000    0.002349323735513  0.001144390529982
5124.00000    0.002348862065687  0.001144200455031
5125.00000    0.002348400594784  0.001144010453828
5126.00000    0.002347939322675  0.001143820526331
5127.00000    0.002347478249231  0.001143630672494
5128.00000    0.002347017374324  0.001143440892275
5129.00000    0.002346556697825  0.001143251185630
5130.00000    0.002346096219607  0.001143061552515
5131.00000    0.002345635939540  0.001142871992886
5132.00000    0.002345175857498  0.001142682506700
5133.00000    0.002344715973350  0.001142493093914
5134.00000    0.002344256286971  0.001142303754484
5135.00000    0.002343796798232  0.001142114488366
5136.00000    0.002343337507005  0.001141925295517
5137.00000    0.002342878413163  0.001141736175893
5138.00000    0.002342419516579  0.001141547129452
5139.00000    0.002341960817124  0.001141358156149
5140.00000    0.002341502314672  0.001141169255943
5141.00000    0.002341044009096  0.001140980428788
5142.00000    0.002340585900269  0.001140791674642
5143.00000    0.002340127988063  0.001140602993463
5144.00000    0.002339670272352  0.001140414385206
5145.00000    0.002339212753010  0.001140225849828
5146.00000    0.002338755429909  0.001140037387287
5147.00000    0.002338298302923  0.001139848997539
5148.00000    0.002337841371926  0.001139660680542
5149.00000    0.002337384636792  0.001139472436252
5150.00000    0.002336928097394  0.001139284264627
5151.00000    0.002336471753606  0.001139096165623
5152.00000    0.002336015605303  0.001138908139197
5153.00000    0.002335559652358  0.001138720185307
5154.00000    0.002335103894647  0.001138532303911
5155.00000    0.002334648332042  0.001138344494964
5156.00000    0.002334192964419  0.001138156758425
5157.00000    0.002333737791653  0.001137969094250
5158.00000    0.002333282813618  0.001137781502397
5159.00000    0.002332828030188  0.001137593982823
5160.00000    0.002332373441239  0.001137406535487
5161.00000    0.002331919046646  0.001137219160344
5162.00000    0.002331464846284  0.001137031857352
5163.00000    0.002331010840028  0.001136844626470
5164.00000    0.002330557027754  0.001136657467654
5165.00000    0.002330103409336  0.001136470380863
5166.00000    0.002329649984651  0.001136283366052
5167.00000    0.002329196753575  0.001136096423182
5168.00000    0.002328743715982  0.001135909552208
5169.00000    0.002328290871749  0.001135722753088
5170.00000    0.002327838220752  0.001135536025781
5171.00000    0.002327385762867  0.001135349370244
5172.00000    0.002326933497970  0.001135162786434
5173.00000    0.002326481425937  0.001134976274311
5174.00000    0.002326029546645  0.001134789833830
5175.00000    0.002325577859970  0.001134603464952
5176.00000    0.002325126365789  0.001134417167632
5177.00000    0.002324675063979  0.001134230941829
5178.00000    0.002324223954417  0.001134044787502
5179.00000    0.002323773036978  0.001133858704608
5180.00000    0.002323322311541  0.001133672693105
5181.00000    0.002322871777983  0.001133486752951
5182.00000    0.002322421436180  0.001133300884105
5183.00000    0.002321971286011  0.001133115086524
5184.00000    0.002321521327352  0.001132929360167
5185.00000    0.002321071560081  0.001132743704992
5186.00000    0.002320621984076  0.001132558120958
5187.00000    0.002320172599215  0.001132372608021
5188.00000    0.002319723405375  0.001132187166141
5189.00000    0.002319274402434  0.001132001795277
5190.00000    0.002318825590270  0.001131816495386
5191.00000    0.002318376968763  0.001131631266427
5192.00000    0.002317928537789  0.001131446108358
5193.00000    0.002317480297227  0.001131261021138
5194.00000    0.002317032246956  0.001131076004725
5195.00000    0.002316584386855  0.001130891059078
5196.00000    0.002316136716801  0.001130706184155
5197.00000    0.002315689236675  0.001130521379916
5198.00000    0.002315241946354  0.001130336646318
5199.00000    0.002314794845717  0.001130151983320
5200.00000    0.002314347934645  0.001129967390881
5201.00000    0.002313901213015  0.001129782868960
5202.00000    0.002313454680708  0.001129598417516
5203.00000    0.002313008337602  0.001129414036507
5204.00000    0.002312562183578  0.001129229725891
5205.00000    0.002312116218514  0.001129045485629
5206.00000    0.002311670442291  0.001128861315679
5207.00000    0.002311224854788  0.001128677215999
5208.00000    0.002310779455886  0.001128493186549
5209.00000    0.002310334245464  0.001128309227288
5210.00000    0.002309889223402  0.001128125338175
5211.00000    0.002309444389581  0.001127941519168
5212.00000    0.002308999743880  0.001127757770227
5213.00000    0.002308555286181  0.001127574091311
5214.00000    0.002308111016364  0.001127390482380
5215.00000    0.002307666934309  0.001127206943391
5216.00000    0.002307223039897  0.001127023474305
5217.00000    0.002306779333010  0.001126840075081
5218.00000    0.002306335813527  0.001126656745678
5219.00000    0.002305892481330  0.001126473486055
5220.00000    0.002305449336300  0.001126290296172
5221.00000    0.002305006378319  0.001126107175988
5222.00000    0.002304563607267  0.001125924125463
5223.00000    0.002304121023026  0.001125741144555
5224.00000    0.002303678625478  0.001125558233225
5225.00000    0.002303236414504  0.001125375391431
5226.00000    0.002302794389986  0.001125192619134
5227.00000    0.002302352551805  0.001125009916293
5228.00000    0.002301910899844  0.001124827282867
5229.00000    0.002301469433985  0.001124644718817
5230.00000    0.002301028154110  0.001124462224101
5231.00000    0.002300587060100  0.001124279798680
5232.00000    0.002300146151839  0.001124097442513
5233.00000    0.002299705429209  0.001123915155560
5234.00000    0.002299264892091  0.001123732937781
5235.00000    0.002298824540370  0.001123550789135
5236.00000    0.002298384373927  0.001123368709583
5237.00000    0.002297944392645  0.001123186699083
5238.00000    0.002297504596408  0.001123004757597
5239.00000    0.002297064985098  0.001122822885085
5240.00000    0.002296625558598  0.001122641081505
5241.00000    0.002296186316792  0.001122459346818
5242.00000    0.002295747259563  0.001122277680984
5243.00000    0.002295308386794  0.001122096083964
5244.00000    0.002294869698369  0.001121914555717
5245.00000    0.002294431194171  0.001121733096203
5246.00000    0.002293992874084  0.001121551705382
5247.00000    0.002293554737993  0.001121370383216
5248.00000    0.002293116785779  0.001121189129663
5249.00000    0.002292679017329  0.001121007944684
5250.00000    0.002292241432525  0.001120826828240
5251.00000    0.002291804031252  0.001120645780290
5252.00000    0.002291366813395  0.001120464800796
5253.00000    0.002290929778837  0.001120283889717
5254.00000    0.002290492927463  0.001120103047014
5255.00000    0.002290056259158  0.001119922272647
5256.00000    0.002289619773806  0.001119741566577
5257.00000    0.002289183471292  0.001119560928765
5258.00000    0.002288747351501  0.001119380359170
5259.00000    0.002288311414317  0.001119199857753
5260.00000    0.002287875659627  0.001119019424475
5261.00000    0.002287440087315  0.001118839059297
5262.00000    0.002287004697266  0.001118658762178
5263.00000    0.002286569489365  0.001118478533081
5264.00000    0.002286134463499  0.001118298371965
5265.00000    0.002285699619552  0.001118118278792
5266.00000    0.002285264957411  0.001117938253521
5267.00000    0.002284830476960  0.001117758296114
5268.00000    0.002284396178086  0.001117578406532
5269.00000    0.002283962060674  0.001117398584736
5270.00000    0.002283528124611  0.001117218830685
5271.00000    0.002283094369783  0.001117039144343
5272.00000    0.002282660796076  0.001116859525668
5273.00000    0.002282227403376  0.001116679974623
5274.00000    0.002281794191569  0.001116500491168
5275.00000    0.002281361160543  0.001116321075264
5276.00000    0.002280928310183  0.001116141726872
5277.00000    0.002280495640376  0.001115962445954
5278.00000    0.002280063151009  0.001115783232471
5279.00000    0.002279630841969  0.001115604086383
5280.00000    0.002279198713143  0.001115425007652
5281.00000    0.002278766764418  0.001115245996239
5282.00000    0.002278334995681  0.001115067052106
5283.00000    0.002277903406819  0.001114888175214
5284.00000    0.002277471997719  0.001114709365523
5285.00000    0.002277040768270  0.001114530622996
5286.00000    0.002276609718358  0.001114351947593
5287.00000    0.002276178847871  0.001114173339276
5288.00000    0.002275748156697  0.001113994798007
5289.00000    0.002275317644723  0.001113816323747
5290.00000    0.002274887311838  0.001113637916457
5291.00000    0.002274457157929  0.001113459576100
5292.00000    0.002274027182885  0.001113281302635
5293.00000    0.002273597386593  0.001113103096026
5294.00000    0.002273167768942  0.001112924956234
5295.00000    0.002272738329820  0.001112746883219
5296.00000    0.002272309069116  0.001112568876945
5297.00000    0.002271879986719  0.001112390937373
5298.00000    0.002271451082516  0.001112213064463
5299.00000    0.002271022356396  0.001112035258179
5300.00000    0.002270593808249  0.001111857518482
5301.00000    0.002270165437963  0.001111679845334
5302.00000    0.002269737245428  0.001111502238696
5303.00000    0.002269309230531  0.001111324698531
5304.00000    0.002268881393164  0.001111147224800
5305.00000    0.002268453733214  0.001110969817465
5306.00000    0.002268026250571  0.001110792476489
5307.00000    0.002267598945124  0.001110615201832
5308.00000    0.002267171816764  0.001110437993458
5309.00000    0.002266744865380  0.001110260851328
5310.00000    0.002266318090861  0.001110083775405
5311.00000    0.002265891493097  0.001109906765650
5312.00000    0.002265465071979  0.001109729822025
5313.00000    0.002265038827396  0.001109552944493
5314.00000    0.002264612759238  0.001109376133017
5315.00000    0.002264186867395  0.001109199387557
5316.00000    0.002263761151758  0.001109022708077
5317.00000    0.002263335612218  0.001108846094538
5318.00000    0.002262910248664  0.001108669546903
5319.00000    0.002262485060987  0.001108493065135
5320.00000    0.002262060049077  0.001108316649195
5321.00000    0.002261635212827  0.001108140299047
5322.00000    0.002261210552125  0.001107964014651
5323.00000    0.002260786066864  0.001107787795972
5324.00000    0.002260361756933  0.001107611642971
5325.00000    0.002259937622225  0.001107435555611
5326.00000    0.002259513662631  0.001107259533855
5327.00000    0.002259089878041  0.001107083577664
5328.00000    0.002258666268347  0.001106907687003
5329.00000    0.002258242833441  0.001106731861832
5330.00000    0.002257819573213  0.001106556102115
5331.00000    0.002257396487557  0.001106380407815
5332.00000    0.002256973576362  0.001106204778894
5333.00000    0.002256550839522  0.001106029215315
5334.00000    0.002256128276927  0.001105853717041
5335.00000    0.002255705888471  0.001105678284034
5336.00000    0.002255283674045  0.001105502916257
5337.00000    0.002254861633541  0.001105327613674
5338.00000    0.002254439766851  0.001105152376247
5339.00000    0.002254018073868  0.001104977203939
5340.00000    0.002253596554485  0.001104802096713
5341.00000    0.002253175208593  0.001104627054532
5342.00000    0.002252754036085  0.001104452077358
5343.00000    0.002252333036855  0.001104277165156
5344.00000    0.002251912210794  0.001104102317887
5345.00000    0.002251491557796  0.001103927535516
5346.00000    0.002251071077753  0.001103752818004
5347.00000    0.002250650770559  0.001103578165316
5348.00000    0.002250230636107  0.001103403577415
5349.00000    0.002249810674289  0.001103229054262
5350.00000    0.002249390885000  0.001103054595823
5351.00000    0.002248971268133  0.001102880202060
5352.00000    0.002248551823581  0.001102705872936
5353.00000    0.002248132551237  0.001102531608414
5354.00000    0.002247713450996  0.001102357408459
5355.00000    0.002247294522750  0.001102183273033
5356.00000    0.002246875766395  0.001102009202099
5357.00000    0.002246457181823  0.001101835195622
5358.00000    0.002246038768929  0.001101661253564
5359.00000    0.002245620527607  0.001101487375889
5360.00000    0.002245202457752  0.001101313562561
5361.00000    0.002244784559256  0.001101139813543
5362.00000    0.002244366832015  0.001100966128798
5363.00000    0.002243949275923  0.001100792508290
5364.00000    0.002243531890875  0.001100618951984
5365.00000    0.002243114676765  0.001100445459841
5366.00000    0.002242697633487  0.001100272031827
5367.00000    0.002242280760938  0.001100098667904
5368.00000    0.002241864059011  0.001099925368037
5369.00000    0.002241447527601  0.001099752132188
5370.00000    0.002241031166604  0.001099578960323
5371.00000    0.002240614975915  0.001099405852405
5372.00000    0.002240198955428  0.001099232808397
5373.00000    0.002239783105040  0.001099059828263
5374.00000    0.002239367424645  0.001098886911968
5375.00000    0.002238951914139  0.001098714059475
5376.00000    0.002238536573417  0.001098541270748
5377.00000    0.002238121402376  0.001098368545751
5378.00000    0.002237706400910  0.001098195884449
5379.00000    0.002237291568916  0.001098023286804
5380.00000    0.002236876906290  0.001097850752782
5381.00000    0.002236462412927  0.001097678282345
5382.00000    0.002236048088723  0.001097505875459
5383.00000    0.002235633933576  0.001097333532088
5384.00000    0.002235219947380  0.001097161252195
5385.00000    0.002234806130032  0.001096989035745
5386.00000    0.002234392481430  0.001096816882702
5387.00000    0.002233979001468  0.001096644793030
5388.00000    0.002233565690044  0.001096472766693
5389.00000    0.002233152547054  0.001096300803656
5390.00000    0.002232739572395  0.001096128903883
5391.00000    0.002232326765965  0.001095957067339
5392.00000    0.002231914127658  0.001095785293988
5393.00000    0.002231501657374  0.001095613583793
5394.00000    0.002231089355009  0.001095441936720
5395.00000    0.002230677220459  0.001095270352733
5396.00000    0.002230265253623  0.001095098831797
5397.00000    0.002229853454397  0.001094927373876
5398.00000    0.002229441822679  0.001094755978934
5399.00000    0.002229030358367  0.001094584646936
5400.00000    0.002228619061357  0.001094413377847
5401.00000    0.002228207931548  0.001094242171632
5402.00000    0.002227796968838  0.001094071028254
5403.00000    0.002227386173124  0.001093899947679
5404.00000    0.002226975544303  0.001093728929871
5405.00000    0.002226565082275  0.001093557974795
5406.00000    0.002226154786937  0.001093387082415
5407.00000    0.002225744658187  0.001093216252698
5408.00000    0.002225334695924  0.001093045485606
5409.00000    0.002224924900045  0.001092874781106
5410.00000    0.002224515270450  0.001092704139161
5411.00000    0.002224105807037  0.001092533559738
5412.00000    0.002223696509703  0.001092363042800
5413.00000    0.002223287378349  0.001092192588313
5414.00000    0.002222878412872  0.001092022196241
5415.00000    0.002222469613172  0.001091851866550
5416.00000    0.002222060979147  0.001091681599205
5417.00000    0.002221652510696  0.001091511394170
5418.00000    0.002221244207719  0.001091341251411
5419.00000    0.002220836070114  0.001091171170892
5420.00000    0.002220428097780  0.001091001152580
5421.00000    0.002220020290618  0.001090831196438
5422.00000    0.002219612648526  0.001090661302433
5423.00000    0.002219205171404  0.001090491470529
5424.00000    0.002218797859151  0.001090321700692
5425.00000    0.002218390711668  0.001090151992886
5426.00000    0.002217983728852  0.001089982347078
5427.00000    0.002217576910606  0.001089812763232
5428.00000    0.002217170256828  0.001089643241314
5429.00000    0.002216763767418  0.001089473781288
5430.00000    0.002216357442276  0.001089304383122
5431.00000    0.002215951281303  0.001089135046779
5432.00000    0.002215545284398  0.001088965772225
5433.00000    0.002215139451463  0.001088796559426
5434.00000    0.002214733782396  0.001088627408347
5435.00000    0.002214328277099  0.001088458318954
5436.00000    0.002213922935473  0.001088289291212
5437.00000    0.002213517757417  0.001088120325086
5438.00000    0.002213112742832  0.001087951420543
5439.00000    0.002212707891620  0.001087782577548
5440.00000    0.002212303203681  0.001087613796067
5441.00000    0.002211898678915  0.001087445076065
5442.00000    0.002211494317225  0.001087276417507
5443.00000    0.002211090118510  0.001087107820361
5444.00000    0.002210686082673  0.001086939284590
5445.00000    0.002210282209614  0.001086770810162
5446.00000    0.002209878499235  0.001086602397041
5447.00000    0.002209474951436  0.001086434045195
5448.00000    0.002209071566121  0.001086265754588
5449.00000    0.002208668343189  0.001086097525186
5450.00000    0.002208265282543  0.001085929356955
5451.00000    0.002207862384084  0.001085761249862
5452.00000    0.002207459647715  0.001085593203872
5453.00000    0.002207057073337  0.001085425218951
5454.00000    0.002206654660851  0.001085257295065
5455.00000    0.002206252410161  0.001085089432180
5456.00000    0.002205850321168  0.001084921630262
5457.00000    0.002205448393774  0.001084753889277
5458.00000    0.002205046627881  0.001084586209192
5459.00000    0.002204645023393  0.001084418589972
5460.00000    0.002204243580211  0.001084251031583
5461.00000    0.002203842298237  0.001084083533993
5462.00000    0.002203441177375  0.001083916097166
5463.00000    0.002203040217527  0.001083748721069
5464.00000    0.002202639418596  0.001083581405669
5465.00000    0.002202238780484  0.001083414150931
5466.00000    0.002201838303094  0.001083246956822
5467.00000    0.002201437986330  0.001083079823308
5468.00000    0.002201037830095  0.001082912750356
5469.00000    0.002200637834290  0.001082745737932
5470.00000    0.002200237998821  0.001082578786002
5471.00000    0.002199838323590  0.001082411894533
5472.00000    0.002199438808499  0.001082245063491
5473.00000    0.002199039453454  0.001082078292843
5474.00000    0.002198640258357  0.001081911582554
5475.00000    0.002198241223112  0.001081744932593
5476.00000    0.002197842347622  0.001081578342924
5477.00000    0.002197443631792  0.001081411813516
5478.00000    0.002197045075524  0.001081245344333
5479.00000    0.002196646678724  0.001081078935344
5480.00000    0.002196248441294  0.001080912586514
5481.00000    0.002195850363139  0.001080746297811
5482.00000    0.002195452444164  0.001080580069200
5483.00000    0.002195054684272  0.001080413900649
5484.00000    0.002194657083367  0.001080247792125
5485.00000    0.002194259641354  0.001080081743593
5486.00000    0.002193862358137  0.001079915755022
5487.00000    0.002193465233621  0.001079749826377
5488.00000    0.002193068267711  0.001079583957626
5489.00000    0.002192671460310  0.001079418148736
5490.00000    0.002192274811325  0.001079252399673
5491.00000    0.002191878320658  0.001079086710404
5492.00000    0.002191481988217  0.001078921080896
5493.00000    0.002191085813904  0.001078755511116
5494.00000    0.002190689797627  0.001078590001032
5495.00000    0.002190293939288  0.001078424550610
5496.00000    0.002189898238795  0.001078259159816
5497.00000    0.002189502696051  0.001078093828620
5498.00000    0.002189107310963  0.001077928556986
5499.00000    0.002188712083435  0.001077763344883
5500.00000    0.002188317013374  0.001077598192277
5501.00000    0.002187922100684  0.001077433099137
5502.00000    0.002187527345272  0.001077268065428
5503.00000    0.002187132747043  0.001077103091118
5504.00000    0.002186738305903  0.001076938176174
5505.00000    0.002186344021757  0.001076773320564
5506.00000    0.002185949894513  0.001076608524255
5507.00000    0.002185555924075  0.001076443787214
5508.00000    0.002185162110350  0.001076279109409
5509.00000    0.002184768453244  0.001076114490806
5510.00000    0.002184374952663  0.001075949931374
5511.00000    0.002183981608513  0.001075785431079
5512.00000    0.002183588420702  0.001075620989889
5513.00000    0.002183195389134  0.001075456607772
5514.00000    0.002182802513718  0.001075292284695
5515.00000    0.002182409794359  0.001075128020625
5516.00000    0.002182017230964  0.001074963815530
5517.00000    0.002181624823441  0.001074799669377
5518.00000    0.002181232571695  0.001074635582135
5519.00000    0.002180840475633  0.001074471553770
5520.00000    0.002180448535164  0.001074307584250
5521.00000    0.002180056750193  0.001074143673543
5522.00000    0.002179665120627  0.001073979821617
5523.00000    0.002179273646375  0.001073816028439
5524.00000    0.002178882327343  0.001073652293977
5525.00000    0.002178491163439  0.001073488618199
5526.00000    0.002178100154570  0.001073325001072
5527.00000    0.002177709300643  0.001073161442565
5528.00000    0.002177318601567  0.001072997942644
5529.00000    0.002176928057248  0.001072834501278
5530.00000    0.002176537667594  0.001072671118435
5531.00000    0.002176147432514  0.001072507794083
5532.00000    0.002175757351915  0.001072344528189
5533.00000    0.002175367425705  0.001072181320721
5534.00000    0.002174977653792  0.001072018171648
5535.00000    0.002174588036084  0.001071855080936
5536.00000    0.002174198572489  0.001071692048556
5537.00000    0.002173809262916  0.001071529074473
5538.00000    0.002173420107273  0.001071366158657
5539.00000    0.002173031105467  0.001071203301075
5540.00000    0.002172642257408  0.001071040501696
5541.00000    0.002172253563005  0.001070877760488
5542.00000    0.002171865022165  0.001070715077418
5543.00000    0.002171476634797  0.001070552452455
5544.00000    0.002171088400811  0.001070389885567
5545.00000    0.002170700320114  0.001070227376722
5546.00000    0.002170312392616  0.001070064925889
5547.00000    0.002169924618225  0.001069902533036
5548.00000    0.002169536996852  0.001069740198130
5549.00000    0.002169149528404  0.001069577921141
5550.00000    0.002168762212791  0.001069415702037
5551.00000    0.002168375049922  0.001069253540785
5552.00000    0.002167988039706  0.001069091437355
5553.00000    0.002167601182054  0.001068929391715
5554.00000    0.002167214476874  0.001068767403833
5555.00000    0.002166827924075  0.001068605473677
5556.00000    0.002166441523568  0.001068443601216
5557.00000    0.002166055275262  0.001068281786419
5558.00000    0.002165669179067  0.001068120029254
5559.00000    0.002165283234892  0.001067958329690
5560.00000    0.002164897442648  0.001067796687695
5561.00000    0.002164511802244  0.001067635103237
5562.00000    0.002164126313590  0.001067473576285
5563.00000    0.002163740976597  0.001067312106809
5564.00000    0.002163355791175  0.001067150694776
5565.00000    0.002162970757234  0.001066989340155
5566.00000    0.002162585874683  0.001066828042915
5567.00000    0.002162201143435  0.001066666803025
5568.00000    0.002161816563398  0.001066505620453
5569.00000    0.002161432134484  0.001066344495168
5570.00000    0.002161047856602  0.001066183427139
5571.00000    0.002160663729665  0.001066022416335
5572.00000    0.002160279753582  0.001065861462724
5573.00000    0.002159895928264  0.001065700566275
5574.00000    0.002159512253622  0.001065539726958
5575.00000    0.002159128729567  0.001065378944741
5576.00000    0.002158745356011  0.001065218219593
5577.00000    0.002158362132863  0.001065057551483
5578.00000    0.002157979060035  0.001064896940380
5579.00000    0.002157596137439  0.001064736386252
5580.00000    0.002157213364986  0.001064575889070
5581.00000    0.002156830742587  0.001064415448801
5582.00000    0.002156448270153  0.001064255065416
5583.00000    0.002156065947596  0.001064094738883
5584.00000    0.002155683774828  0.001063934469171
5585.00000    0.002155301751759  0.001063774256249
5586.00000    0.002154919878303  0.001063614100086
5587.00000    0.002154538154370  0.001063454000652
5588.00000    0.002154156579873  0.001063293957916
5589.00000    0.002153775154723  0.001063133971847
5590.00000    0.002153393878832  0.001062974042414
5591.00000    0.002153012752112  0.001062814169587
5592.00000    0.002152631774476  0.001062654353334
5593.00000    0.002152250945836  0.001062494593626
5594.00000    0.002151870266104  0.001062334890430
5595.00000    0.002151489735191  0.001062175243718
5596.00000    0.002151109353011  0.001062015653458
5597.00000    0.002150729119477  0.001061856119619
5598.00000    0.002150349034499  0.001061696642171
5599.00000    0.002149969097992  0.001061537221083
5600.00000    0.002149589309868  0.001061377856325
5601.00000    0.002149209670039  0.001061218547866
5602.00000    0.002148830178419  0.001061059295676
5603.00000    0.002148450834919  0.001060900099725
5604.00000    0.002148071639454  0.001060740959981
5605.00000    0.002147692591936  0.001060581876414
5606.00000    0.002147313692278  0.001060422848995
5607.00000    0.002146934940393  0.001060263877692
5608.00000    0.002146556336195  0.001060104962475
5609.00000    0.002146177879597  0.001059946103314
5610.00000    0.002145799570511  0.001059787300179
5611.00000    0.002145421408852  0.001059628553038
5612.00000    0.002145043394533  0.001059469861863
5613.00000    0.002144665527468  0.001059311226623
5614.00000    0.002144287807570  0.001059152647287
5615.00000    0.002143910234752  0.001058994123825
5616.00000    0.002143532808929  0.001058835656207
5617.00000    0.002143155530014  0.001058677244403
5618.00000    0.002142778397922  0.001058518888383
5619.00000    0.002142401412565  0.001058360588116
5620.00000    0.002142024573859  0.001058202343573
5621.00000    0.002141647881717  0.001058044154724
5622.00000    0.002141271336054  0.001057886021537
5623.00000    0.002140894936783  0.001057727943984
5624.00000    0.002140518683818  0.001057569922035
5625.00000    0.002140142577075  0.001057411955658
5626.00000    0.002139766616468  0.001057254044825
5627.00000    0.002139390801911  0.001057096189505
5628.00000    0.002139015133318  0.001056938389669
5629.00000    0.002138639610605  0.001056780645286
5630.00000    0.002138264233685  0.001056622956327
5631.00000    0.002137889002474  0.001056465322761
5632.00000    0.002137513916887  0.001056307744560
5633.00000    0.002137138976838  0.001056150221693
5634.00000    0.002136764182242  0.001055992754129
5635.00000    0.002136389533015  0.001055835341841
5636.00000    0.002136015029071  0.001055677984797
5637.00000    0.002135640670325  0.001055520682968
5638.00000    0.002135266456693  0.001055363436325
5639.00000    0.002134892388090  0.001055206244837
5640.00000    0.002134518464431  0.001055049108475
5641.00000    0.002134144685632  0.001054892027209
5642.00000    0.002133771051608  0.001054735001010
5643.00000    0.002133397562275  0.001054578029848
5644.00000    0.002133024217548  0.001054421113693
5645.00000    0.002132651017343  0.001054264252517
5646.00000    0.002132277961576  0.001054107446288
5647.00000    0.002131905050162  0.001053950694979
5648.00000    0.002131532283017  0.001053793998558
5649.00000    0.002131159660058  0.001053637356998
5650.00000    0.002130787181200  0.001053480770268
5651.00000    0.002130414846360  0.001053324238339
5652.00000    0.002130042655452  0.001053167761181
5653.00000    0.002129670608395  0.001053011338766
5654.00000    0.002129298705103  0.001052854971063
5655.00000    0.002128926945493  0.001052698658043
5656.00000    0.002128555329482  0.001052542399678
5657.00000    0.002128183856986  0.001052386195938
5658.00000    0.002127812527921  0.001052230046792
5659.00000    0.002127441342204  0.001052073952213
5660.00000    0.002127070299752  0.001051917912171
5661.00000    0.002126699400482  0.001051761926637
5662.00000    0.002126328644309  0.001051605995581
5663.00000    0.002125958031152  0.001051450118974
5664.00000    0.002125587560926  0.001051294296788
5665.00000    0.002125217233549  0.001051138528993
5666.00000    0.002124847048938  0.001050982815559
5667.00000    0.002124477007010  0.001050827156458
5668.00000    0.002124107107682  0.001050671551661
5669.00000    0.002123737350872  0.001050516001138
5670.00000    0.002123367736496  0.001050360504862
5671.00000    0.002122998264472  0.001050205062801
5672.00000    0.002122628934717  0.001050049674928
5673.00000    0.002122259747149  0.001049894341214
5674.00000    0.002121890701685  0.001049739061630
5675.00000    0.002121521798243  0.001049583836146
5676.00000    0.002121153036741  0.001049428664733
5677.00000    0.002120784417096  0.001049273547364
5678.00000    0.002120415939226  0.001049118484009
5679.00000    0.002120047603049  0.001048963474639
5680.00000    0.002119679408483  0.001048808519225
5681.00000    0.002119311355445  0.001048653617739
5682.00000    0.002118943443855  0.001048498770151
5683.00000    0.002118575673629  0.001048343976434
5684.00000    0.002118208044687  0.001048189236557
5685.00000    0.002117840556946  0.001048034550494
5686.00000    0.002117473210324  0.001047879918213
5687.00000    0.002117106004741  0.001047725339688
5688.00000    0.002116738940114  0.001047570814890
5689.00000    0.002116372016361  0.001047416343789
5690.00000    0.002116005233403  0.001047261926357
5691.00000    0.002115638591156  0.001047107562566
5692.00000    0.002115272089540  0.001046953252386
5693.00000    0.002114905728473  0.001046798995790
5694.00000    0.002114539507874  0.001046644792749
5695.00000    0.002114173427663  0.001046490643234
5696.00000    0.002113807487757  0.001046336547217
5697.00000    0.002113441688077  0.001046182504669
5698.00000    0.002113076028540  0.001046028515562
5699.00000    0.002112710509066  0.001045874579868
5700.00000    0.002112345129575  0.001045720697557
5701.00000    0.002111979889985  0.001045566868602
5702.00000    0.002111614790216  0.001045413092975
5703.00000    0.002111249830187  0.001045259370646
5704.00000    0.002110885009818  0.001045105701587
5705.00000    0.002110520329027  0.001044952085771
5706.00000    0.002110155787735  0.001044798523168
5707.00000    0.002109791385862  0.001044645013752
5708.00000    0.002109427123325  0.001044491557492
5709.00000    0.002109063000047  0.001044338154362
5710.00000    0.002108699015946  0.001044184804332
5711.00000    0.002108335170941  0.001044031507375
5712.00000    0.002107971464954  0.001043878263462
5713.00000    0.002107607897904  0.001043725072566
5714.00000    0.002107244469711  0.001043571934658
5715.00000    0.002106881180295  0.001043418849710
5716.00000    0.002106518029576  0.001043265817694
5717.00000    0.002106155017474  0.001043112838582
5718.00000    0.002105792143911  0.001042959912346
5719.00000    0.002105429408805  0.001042807038957
5720.00000    0.002105066812078  0.001042654218388
5721.00000    0.002104704353650  0.001042501450611
5722.00000    0.002104342033441  0.001042348735598
5723.00000    0.002103979851372  0.001042196073320
5724.00000    0.002103617807364  0.001042043463750
5725.00000    0.002103255901336  0.001041890906861
5726.00000    0.002102894133212  0.001041738402623
5727.00000    0.002102532502909  0.001041585951009
5728.00000    0.002102171010351  0.001041433551992
5729.00000    0.002101809655458  0.001041281205543
5730.00000    0.002101448438150  0.001041128911635
5731.00000    0.002101087358348  0.001040976670239
5732.00000    0.002100726415975  0.001040824481329
5733.00000    0.002100365610951  0.001040672344875
5734.00000    0.002100004943197  0.001040520260852
5735.00000    0.002099644412634  0.001040368229230
5736.00000    0.002099284019185  0.001040216249982
5737.00000    0.002098923762770  0.001040064323081
5738.00000    0.002098563643310  0.001039912448498
5739.00000    0.002098203660728  0.001039760626207
5740.00000    0.002097843814945  0.001039608856179
5741.00000    0.002097484105883  0.001039457138386
5742.00000    0.002097124533462  0.001039305472802
5743.00000    0.002096765097606  0.001039153859399
5744.00000    0.002096405798236  0.001039002298149
5745.00000    0.002096046635274  0.001038850789025
5746.00000    0.002095687608642  0.001038699331998
5747.00000    0.002095328718261  0.001038547927043
5748.00000    0.002094969964054  0.001038396574130
5749.00000    0.002094611345943  0.001038245273233
5750.00000    0.002094252863851  0.001038094024325
5751.00000    0.002093894517699  0.001037942827377
5752.00000    0.002093536307409  0.001037791682363
5753.00000    0.002093178232905  0.001037640589255
5754.00000    0.002092820294108  0.001037489548025
5755.00000    0.002092462490941  0.001037338558647
5756.00000    0.002092104823327  0.001037187621094
5757.00000    0.002091747291188  0.001037036735336
5758.00000    0.002091389894447  0.001036885901349
5759.00000    0.002091032633026  0.001036735119104
5760.00000    0.002090675506849  0.001036584388573
5761.00000    0.002090318515838  0.001036433709731
5762.00000    0.002089961659916  0.001036283082549
5763.00000    0.002089604939005  0.001036132507000
5764.00000    0.002089248353030  0.001035981983058
5765.00000    0.002088891901913  0.001035831510695
5766.00000    0.002088535585578  0.001035681089884
5767.00000    0.002088179403946  0.001035530720598
5768.00000    0.002087823356943  0.001035380402810
5769.00000    0.002087467444490  0.001035230136492
5770.00000    0.002087111666512  0.001035079921618
5771.00000    0.002086756022931  0.001034929758161
5772.00000    0.002086400513672  0.001034779646093
5773.00000    0.002086045138657  0.001034629585388
5774.00000    0.002085689897811  0.001034479576019
5775.00000    0.002085334791057  0.001034329617958
5776.00000    0.002084979818318  0.001034179711179
5777.00000    0.002084624979519  0.001034029855656
5778.00000    0.002084270274583  0.001033880051360
5779.00000    0.002083915703435  0.001033730298265
5780.00000    0.002083561265997  0.001033580596345
5781.00000    0.002083206962195  0.001033430945571
5782.00000    0.002082852791952  0.001033281345919
5783.00000    0.002082498755192  0.001033131797360
5784.00000    0.002082144851839  0.001032982299869
5785.00000    0.002081791081819  0.001032832853417
5786.00000    0.002081437445054  0.001032683457980
5787.00000    0.002081083941469  0.001032534113529
5788.00000    0.002080730570989  0.001032384820038
5789.00000    0.002080377333539  0.001032235577480
5790.00000    0.002080024229042  0.001032086385829
5791.00000    0.002079671257423  0.001031937245059
5792.00000    0.002079318418607  0.001031788155141
5793.00000    0.002078965712519  0.001031639116051
5794.00000    0.002078613139082  0.001031490127761
5795.00000    0.002078260698223  0.001031341190244
5796.00000    0.002077908389866  0.001031192303474
5797.00000    0.002077556213936  0.001031043467426
5798.00000    0.002077204170357  0.001030894682071
5799.00000    0.002076852259056  0.001030745947383
5800.00000    0.002076500479956  0.001030597263337
5801.00000    0.002076148832983  0.001030448629905
5802.00000    0.002075797318062  0.001030300047062
5803.00000    0.002075445935119  0.001030151514780
5804.00000    0.002075094684079  0.001030003033034
5805.00000    0.002074743564867  0.001029854601796
5806.00000    0.002074392577408  0.001029706221041
5807.00000    0.002074041721628  0.001029557890742
5808.00000    0.002073690997453  0.001029409610873
5809.00000    0.002073340404808  0.001029261381408
5810.00000    0.002072989943619  0.001029113202320
5811.00000    0.002072639613811  0.001028965073583
5812.00000    0.002072289415310  0.001028816995170
5813.00000    0.002071939348043  0.001028668967056
5814.00000    0.002071589411934  0.001028520989215
5815.00000    0.002071239606910  0.001028373061619
5816.00000    0.002070889932897  0.001028225184243
5817.00000    0.002070540389820  0.001028077357061
5818.00000    0.002070190977607  0.001027929580046
5819.00000    0.002069841696182  0.001027781853173
5820.00000    0.002069492545473  0.001027634176415
5821.00000    0.002069143525405  0.001027486549746
5822.00000    0.002068794635905  0.001027338973141
5823.00000    0.002068445876899  0.001027191446572
5824.00000    0.002068097248313  0.001027043970014
5825.00000    0.002067748750075  0.001026896543442
5826.00000    0.002067400382110  0.001026749166828
5827.00000    0.002067052144345  0.001026601840147
5828.00000    0.002066704036707  0.001026454563374
5829.00000    0.002066356059122  0.001026307336481
5830.00000    0.002066008211518  0.001026160159444
5831.00000    0.002065660493821  0.001026013032235
5832.00000    0.002065312905957  0.001025865954831
5833.00000    0.002064965447854  0.001025718927203
5834.00000    0.002064618119439  0.001025571949327
5835.00000    0.002064270920639  0.001025425021177
5836.00000    0.002063923851380  0.001025278142727
5837.00000    0.002063576911591  0.001025131313951
5838.00000    0.002063230101197  0.001024984534823
5839.00000    0.002062883420127  0.001024837805318
5840.00000    0.002062536868308  0.001024691125409
5841.00000    0.002062190445667  0.001024544495072
5842.00000    0.002061844152131  0.001024397914279
5843.00000    0.002061497987628  0.001024251383007
5844.00000    0.002061151952085  0.001024104901229
5845.00000    0.002060806045430  0.001023958468918
5846.00000    0.002060460267591  0.001023812086051
5847.00000    0.002060114618495  0.001023665752600
5848.00000    0.002059769098070  0.001023519468541
5849.00000    0.002059423706243  0.001023373233848
5850.00000    0.002059078442943  0.001023227048495
5851.00000    0.002058733308098  0.001023080912457
5852.00000    0.002058388301635  0.001022934825707
5853.00000    0.002058043423482  0.001022788788222
5854.00000    0.002057698673568  0.001022642799974
5855.00000    0.002057354051820  0.001022496860939
5856.00000    0.002057009558167  0.001022350971092
5857.00000    0.002056665192537  0.001022205130406
5858.00000    0.002056320954858  0.001022059338856
5859.00000    0.002055976845059  0.001021913596418
5860.00000    0.002055632863067  0.001021767903064
5861.00000    0.002055289008812  0.001021622258771
5862.00000    0.002054945282221  0.001021476663513
5863.00000    0.002054601683224  0.001021331117263
5864.00000    0.002054258211748  0.001021185619998
5865.00000    0.002053914867723  0.001021040171692
5866.00000    0.002053571651077  0.001020894772319
5867.00000    0.002053228561739  0.001020749421855
5868.00000    0.002052885599638  0.001020604120273
5869.00000    0.002052542764702  0.001020458867549
5870.00000    0.002052200056861  0.001020313663657
5871.00000    0.002051857476043  0.001020168508573
5872.00000    0.002051515022178  0.001020023402271
5873.00000    0.002051172695193  0.001019878344726
5874.00000    0.002050830495020  0.001019733335912
5875.00000    0.002050488421586  0.001019588375805
5876.00000    0.002050146474821  0.001019443464380
5877.00000    0.002049804654655  0.001019298601610
5878.00000    0.002049462961016  0.001019153787473
5879.00000    0.002049121393834  0.001019009021941
5880.00000    0.002048779953038  0.001018864304991
5881.00000    0.002048438638558  0.001018719636597
5882.00000    0.002048097450323  0.001018575016734
5883.00000    0.002047756388263  0.001018430445377
5884.00000    0.002047415452308  0.001018285922501
5885.00000    0.002047074642387  0.001018141448082
5886.00000    0.002046733958430  0.001017997022094
5887.00000    0.002046393400367  0.001017852644512
5888.00000    0.002046052968128  0.001017708315311
5889.00000    0.002045712661642  0.001017564034467
5890.00000    0.002045372480839  0.001017419801955
5891.00000    0.002045032425650  0.001017275617750
5892.00000    0.002044692496004  0.001017131481826
5893.00000    0.002044352691832  0.001016987394160
5894.00000    0.002044013013064  0.001016843354726
5895.00000    0.002043673459630  0.001016699363500
5896.00000    0.002043334031460  0.001016555420456
5897.00000    0.002042994728484  0.001016411525570
5898.00000    0.002042655550634  0.001016267678818
5899.00000    0.002042316497839  0.001016123880174
5900.00000    0.002041977570029  0.001015980129614
5901.00000    0.002041638767136  0.001015836427113
5902.00000    0.002041300089089  0.001015692772647
5903.00000    0.002040961535820  0.001015549166191
5904.00000    0.002040623107260  0.001015405607719
5905.00000    0.002040284803338  0.001015262097209
5906.00000    0.002039946623985  0.001015118634634
5907.00000    0.002039608569134  0.001014975219970
5908.00000    0.002039270638713  0.001014831853194
5909.00000    0.002038932832655  0.001014688534280
5910.00000    0.002038595150890  0.001014545263203
5911.00000    0.002038257593349  0.001014402039940
5912.00000    0.002037920159963  0.001014258864465
5913.00000    0.002037582850664  0.001014115736755
5914.00000    0.002037245665383  0.001013972656784
5915.00000    0.002036908604050  0.001013829624529
5916.00000    0.002036571666598  0.001013686639964
5917.00000    0.002036234852957  0.001013543703066
5918.00000    0.002035898163059  0.001013400813810
5919.00000    0.002035561596835  0.001013257972172
5920.00000    0.002035225154217  0.001013115178127
5921.00000    0.002034888835136  0.001012972431651
5922.00000    0.002034552639524  0.001012829732719
5923.00000    0.002034216567313  0.001012687081308
5924.00000    0.002033880618433  0.001012544477393
5925.00000    0.002033544792818  0.001012401920949
5926.00000    0.002033209090398  0.001012259411953
5927.00000    0.002032873511106  0.001012116950380
5928.00000    0.002032538054874  0.001011974536206
5929.00000    0.002032202721632  0.001011832169407
5930.00000    0.002031867511314  0.001011689849959
5931.00000    0.002031532423852  0.001011547577836
5932.00000    0.002031197459176  0.001011405353016
5933.00000    0.002030862617221  0.001011263175474
5934.00000    0.002030527897917  0.001011121045186
5935.00000    0.002030193301197  0.001010978962128
5936.00000    0.002029858826994  0.001010836926275
5937.00000    0.002029524475239  0.001010694937604
5938.00000    0.002029190245865  0.001010552996091
5939.00000    0.002028856138805  0.001010411101710
5940.00000    0.002028522153990  0.001010269254440
5941.00000    0.002028188291354  0.001010127454255
5942.00000    0.002027854550829  0.001009985701131
5943.00000    0.002027520932348  0.001009843995044
5944.00000    0.002027187435843  0.001009702335972
5945.00000    0.002026854061247  0.001009560723888
5946.00000    0.002026520808493  0.001009419158770
5947.00000    0.002026187677513  0.001009277640594
5948.00000    0.002025854668241  0.001009136169336
5949.00000    0.002025521780610  0.001008994744971
5950.00000    0.002025189014552  0.001008853367476
5951.00000    0.002024856370001  0.001008712036828
5952.00000    0.002024523846889  0.001008570753002
5953.00000    0.002024191445150  0.001008429515974
5954.00000    0.002023859164716  0.001008288325721
5955.00000    0.002023527005522  0.001008147182219
5956.00000    0.002023194967500  0.001008006085443
5957.00000    0.002022863050584  0.001007865035372
5958.00000    0.002022531254706  0.001007724031979
5959.00000    0.002022199579801  0.001007583075243
5960.00000    0.002021868025802  0.001007442165139
5961.00000    0.002021536592643  0.001007301301643
5962.00000    0.002021205280256  0.001007160484732
5963.00000    0.002020874088576  0.001007019714382
5964.00000    0.002020543017536  0.001006878990570
5965.00000    0.002020212067071  0.001006738313271
5966.00000    0.002019881237112  0.001006597682463
5967.00000    0.002019550527596  0.001006457098121
5968.00000    0.002019219938455  0.001006316560223
5969.00000    0.002018889469623  0.001006176068744
5970.00000    0.002018559121034  0.001006035623661
5971.00000    0.002018228892622  0.001005895224950
5972.00000    0.002017898784322  0.001005754872588
5973.00000    0.002017568796067  0.001005614566551
5974.00000    0.002017238927791  0.001005474306817
5975.00000    0.002016909179429  0.001005334093361
5976.00000    0.002016579550915  0.001005193926160
5977.00000    0.002016250042183  0.001005053805190
5978.00000    0.002015920653168  0.001004913730428
5979.00000    0.002015591383804  0.001004773701852
5980.00000    0.002015262234025  0.001004633719436
5981.00000    0.002014933203765  0.001004493783159
5982.00000    0.002014604292960  0.001004353892996
5983.00000    0.002014275501544  0.001004214048924
5984.00000    0.002013946829452  0.001004074250921
5985.00000    0.002013618276617  0.001003934498962
5986.00000    0.002013289842976  0.001003794793024
5987.00000    0.002012961528462  0.001003655133084
5988.00000    0.002012633333011  0.001003515519119
5989.00000    0.002012305256557  0.001003375951106
5990.00000    0.002011977299035  0.001003236429021
5991.00000    0.002011649460380  0.001003096952841
5992.00000    0.002011321740528  0.001002957522543
5993.00000    0.002010994139413  0.001002818138104
5994.00000    0.002010666656970  0.001002678799500
5995.00000    0.002010339293134  0.001002539506708
5996.00000    0.002010012047842  0.001002400259706
5997.00000    0.002009684921027  0.001002261058470
5998.00000    0.002009357912625  0.001002121902977
5999.00000    0.002009031022572  0.001001982793204
6000.00000    0.002008704250802  0.001001843729128
6001.00000    0.002008377597252  0.001001704710726
6002.00000    0.002008051061857  0.001001565737974
6003.00000    0.002007724644551  0.001001426810850
6004.00000    0.002007398345272  0.001001287929331
6005.00000    0.002007072163954  0.001001149093394
6006.00000    0.002006746100534  0.001001010303015
6007.00000    0.002006420154946  0.001000871558172
6008.00000    0.002006094327126  0.001000732858842
6009.00000    0.002005768617011  0.001000594205002
6010.00000    0.002005443024536  0.001000455596629
6011.00000    0.002005117549637  0.001000317033700
6012.00000    0.002004792192251  0.001000178516192
6013.00000    0.002004466952312  0.001000040044082
6014.00000    0.002004141829757  0.000999901617348
6015.00000    0.002003816824522  0.000999763235966
6016.00000    0.002003491936544  0.000999624899915
6017.00000    0.002003167165758  0.000999486609170
6018.00000    0.002002842512100  0.000999348363709
6019.00000    0.002002517975507  0.000999210163510
6020.00000    0.002002193555916  0.000999072008550
6021.00000    0.002001869253262  0.000998933898805
6022.00000    0.002001545067482  0.000998795834254
6023.00000    0.002001220998512  0.000998657814873
6024.00000    0.002000897046289  0.000998519840640
6025.00000    0.002000573210750  0.000998381911531
6026.00000    0.002000249491830  0.000998244027526
6027.00000    0.001999925889467  0.000998106188599
6028.00000    0.001999602403597  0.000997968394730
6029.00000    0.001999279034157  0.000997830645896
6030.00000    0.001998955781084  0.000997692942073
6031.00000    0.001998632644315  0.000997555283240
6032.00000    0.001998309623786  0.000997417669373
6033.00000    0.001997986719434  0.000997280100450
6034.00000    0.001997663931196  0.000997142576449
6035.00000    0.001997341259010  0.000997005097347
6036.00000    0.001997018702812  0.000996867663121
6037.00000    0.001996696262539  0.000996730273750
6038.00000    0.001996373938129  0.000996592929209
6039.00000    0.001996051729518  0.000996455629478
6040.00000    0.001995729636644  0.000996318374534
6041.00000    0.001995407659445  0.000996181164353
6042.00000    0.001995085797857  0.000996043998915
6043.00000    0.001994764051817  0.000995906878195
6044.00000    0.001994442421264  0.000995769802173
6045.00000    0.001994120906135  0.000995632770824
6046.00000    0.001993799506367  0.000995495784129
6047.00000    0.001993478221897  0.000995358842062
6048.00000    0.001993157052663  0.000995221944604
6049.00000    0.001992835998604  0.000995085091730
6050.00000    0.001992515059656  0.000994948283419
6051.00000    0.001992194235757  0.000994811519649
6052.00000    0.001991873526845  0.000994674800397
6053.00000    0.001991552932859  0.000994538125641
6054.00000    0.001991232453734  0.000994401495358
6055.00000    0.001990912089411  0.000994264909527
6056.00000    0.001990591839825  0.000994128368125
6057.00000    0.001990271704917  0.000993991871131
6058.00000    0.001989951684623  0.000993855418521
6059.00000    0.001989631778881  0.000993719010274
6060.00000    0.001989311987630  0.000993582646367
6061.00000    0.001988992310808  0.000993446326779
6062.00000    0.001988672748353  0.000993310051487
6063.00000    0.001988353300203  0.000993173820469
6064.00000    0.001988033966297  0.000993037633704
6065.00000    0.001987714746573  0.000992901491168
6066.00000    0.001987395640969  0.000992765392840
6067.00000    0.001987076649424  0.000992629338698
6068.00000    0.001986757771876  0.000992493328720
6069.00000    0.001986439008264  0.000992357362883
6070.00000    0.001986120358526  0.000992221441166
6071.00000    0.001985801822601  0.000992085563547
6072.00000    0.001985483400428  0.000991949730004
6073.00000    0.001985165091944  0.000991813940514
6074.00000    0.001984846897090  0.000991678195057
6075.00000    0.001984528815804  0.000991542493609
6076.00000    0.001984210848024  0.000991406836149
6077.00000    0.001983892993689  0.000991271222655
6078.00000    0.001983575252739  0.000991135653106
6079.00000    0.001983257625112  0.000991000127479
6080.00000    0.001982940110748  0.000990864645752
6081.00000    0.001982622709584  0.000990729207904
6082.00000    0.001982305421561  0.000990593813912
6083.00000    0.001981988246618  0.000990458463755
6084.00000    0.001981671184694  0.000990323157412
6085.00000    0.001981354235727  0.000990187894860
6086.00000    0.001981037399657  0.000990052676077
6087.00000    0.001980720676424  0.000989917501043
6088.00000    0.001980404065967  0.000989782369734
6089.00000    0.001980087568225  0.000989647282129
6090.00000    0.001979771183138  0.000989512238207
6091.00000    0.001979454910645  0.000989377237946
6092.00000    0.001979138750685  0.000989242281325
6093.00000    0.001978822703199  0.000989107368320
6094.00000    0.001978506768125  0.000988972498912
6095.00000    0.001978190945404  0.000988837673077
6096.00000    0.001977875234975  0.000988702890796
6097.00000    0.001977559636778  0.000988568152045
6098.00000    0.001977244150753  0.000988433456803
6099.00000    0.001976928776839  0.000988298805050
6100.00000    0.001976613514977  0.000988164196762
6101.00000    0.001976298365105  0.000988029631919
6102.00000    0.001975983327165  0.000987895110499
6103.00000    0.001975668401096  0.000987760632481
6104.00000    0.001975353586839  0.000987626197843
6105.00000    0.001975038884332  0.000987491806563
6106.00000    0.001974724293517  0.000987357458620
6107.00000    0.001974409814334  0.000987223153993
6108.00000    0.001974095446722  0.000987088892660
6109.00000    0.001973781190623  0.000986954674599
6110.00000    0.001973467045976  0.000986820499790
6111.00000    0.001973153012721  0.000986686368210
6112.00000    0.001972839090800  0.000986552279839
6113.00000    0.001972525280151  0.000986418234655
6114.00000    0.001972211580717  0.000986284232636
6115.00000    0.001971897992437  0.000986150273762
6116.00000    0.001971584515253  0.000986016358011
6117.00000    0.001971271149103  0.000985882485361
6118.00000    0.001970957893930  0.000985748655791
6119.00000    0.001970644749674  0.000985614869281
6120.00000    0.001970331716275  0.000985481125808
6121.00000    0.001970018793675  0.000985347425351
6122.00000    0.001969705981813  0.000985213767890
6123.00000    0.001969393280632  0.000985080153402
6124.00000    0.001969080690072  0.000984946581867
6125.00000    0.001968768210073  0.000984813053264
6126.00000    0.001968455840577  0.000984679567570
6127.00000    0.001968143581524  0.000984546124766
6128.00000    0.001967831432857  0.000984412724830
6129.00000    0.001967519394515  0.000984279367740
6130.00000    0.001967207466440  0.000984146053475
6131.00000    0.001966895648574  0.000984012782016
6132.00000    0.001966583940857  0.000983879553339
6133.00000    0.001966272343230  0.000983746367425
6134.00000    0.001965960855635  0.000983613224251
6135.00000    0.001965649478014  0.000983480123798
6136.00000    0.001965338210307  0.000983347066043
6137.00000    0.001965027052457  0.000983214050967
6138.00000    0.001964716004404  0.000983081078547
6139.00000    0.001964405066090  0.000982948148763
6140.00000    0.001964094237457  0.000982815261594
6141.00000    0.001963783518446  0.000982682417018
6142.00000    0.001963472908998  0.000982549615016
6143.00000    0.001963162409057  0.000982416855565
6144.00000    0.001962852018562  0.000982284138645
6145.00000    0.001962541737457  0.000982151464235
6146.00000    0.001962231565682  0.000982018832314
6147.00000    0.001961921503180  0.000981886242862
6148.00000    0.001961611549892  0.000981753695856
6149.00000    0.001961301705761  0.000981621191277
6150.00000    0.001960991970728  0.000981488729103
6151.00000    0.001960682344735  0.000981356309314
6152.00000    0.001960372827725  0.000981223931888
6153.00000    0.001960063419640  0.000981091596806
6154.00000    0.001959754120421  0.000980959304045
6155.00000    0.001959444930010  0.000980827053586
6156.00000    0.001959135848351  0.000980694845408
6157.00000    0.001958826875385  0.000980562679489
6158.00000    0.001958518011055  0.000980430555809
6159.00000    0.001958209255302  0.000980298474347
6160.00000    0.001957900608070  0.000980166435083
6161.00000    0.001957592069300  0.000980034437995
6162.00000    0.001957283638936  0.000979902483064
6163.00000    0.001956975316919  0.000979770570268
6164.00000    0.001956667103192  0.000979638699586
6165.00000    0.001956358997698  0.000979506870999
6166.00000    0.001956051000379  0.000979375084485
6167.00000    0.001955743111178  0.000979243340024
6168.00000    0.001955435330038  0.000979111637595
6169.00000    0.001955127656901  0.000978979977177
6170.00000    0.001954820091710  0.000978848358750
6171.00000    0.001954512634408  0.000978716782293
6172.00000    0.001954205284939  0.000978585247787
6173.00000    0.001953898043243  0.000978453755209
6174.00000    0.001953590909266  0.000978322304540
6175.00000    0.001953283882949  0.000978190895759
6176.00000    0.001952976964236  0.000978059528846
6177.00000    0.001952670153069  0.000977928203780
6178.00000    0.001952363449393  0.000977796920540
6179.00000    0.001952056853149  0.000977665679106
6180.00000    0.001951750364281  0.000977534479458
6181.00000    0.001951443982733  0.000977403321576
6182.00000    0.001951137708447  0.000977272205438
6183.00000    0.001950831541367  0.000977141131024
6184.00000    0.001950525481437  0.000977010098314
6185.00000    0.001950219528599  0.000976879107288
6186.00000    0.001949913682797  0.000976748157925
6187.00000    0.001949607943974  0.000976617250205
6188.00000    0.001949302312075  0.000976486384107
6189.00000    0.001948996787042  0.000976355559611
6190.00000    0.001948691368819  0.000976224776697
6191.00000    0.001948386057349  0.000976094035344
6192.00000    0.001948080852577  0.000975963335533
6193.00000    0.001947775754446  0.000975832677242
6194.00000    0.001947470762900  0.000975702060452
6195.00000    0.001947165877883  0.000975571485142
6196.00000    0.001946861099338  0.000975440951292
6197.00000    0.001946556427208  0.000975310458882
6198.00000    0.001946251861440  0.000975180007892
6199.00000    0.001945947401975  0.000975049598301
6200.00000    0.001945643048758  0.000974919230089
6201.00000    0.001945338801733  0.000974788903236
6202.00000    0.001945034660844  0.000974658617722
6203.00000    0.001944730626035  0.000974528373526
6204.00000    0.001944426697251  0.000974398170629
6205.00000    0.001944122874435  0.000974268009011
6206.00000    0.001943819157531  0.000974137888650
6207.00000    0.001943515546485  0.000974007809528
6208.00000    0.001943212041239  0.000973877771624
6209.00000    0.001942908641739  0.000973747774918
6210.00000    0.001942605347929  0.000973617819390
6211.00000    0.001942302159753  0.000973487905020
6212.00000    0.001941999077156  0.000973358031787
6213.00000    0.001941696100082  0.000973228199673
6214.00000    0.001941393228476  0.000973098408656
6215.00000    0.001941090462281  0.000972968658717
6216.00000    0.001940787801444  0.000972838949836
6217.00000    0.001940485245908  0.000972709281992
6218.00000    0.001940182795618  0.000972579655167
6219.00000    0.001939880450519  0.000972450069339
6220.00000    0.001939578210556  0.000972320524490
6221.00000    0.001939276075673  0.000972191020598
6222.00000    0.001938974045815  0.000972061557645
6223.00000    0.001938672120927  0.000971932135610
6224.00000    0.001938370300955  0.000971802754473
6225.00000    0.001938068585842  0.000971673414215
6226.00000    0.001937766975534  0.000971544114815
6227.00000    0.001937465469975  0.000971414856255
6228.00000    0.001937164069112  0.000971285638513
6229.00000    0.001936862772889  0.000971156461570
6230.00000    0.001936561581251  0.000971027325407
6231.00000    0.001936260494143  0.000970898230004
6232.00000    0.001935959511511  0.000970769175340
6233.00000    0.001935658633300  0.000970640161396
6234.00000    0.001935357859454  0.000970511188152
6235.00000    0.001935057189920  0.000970382255589
6236.00000    0.001934756624643  0.000970253363687
6237.00000    0.001934456163568  0.000970124512426
6238.00000    0.001934155806641  0.000969995701786
6239.00000    0.001933855553807  0.000969866931748
6240.00000    0.001933555405011  0.000969738202292
6241.00000    0.001933255360199  0.000969609513398
6242.00000    0.001932955419317  0.000969480865047
6243.00000    0.001932655582311  0.000969352257219
6244.00000    0.001932355849126  0.000969223689895
6245.00000    0.001932056219707  0.000969095163054
6246.00000    0.001931756694001  0.000968966676677
6247.00000    0.001931457271952  0.000968838230746
6248.00000    0.001931157953509  0.000968709825239
6249.00000    0.001930858738614  0.000968581460138
6250.00000    0.001930559627216  0.000968453135422
6251.00000    0.001930260619260  0.000968324851073
6252.00000    0.001929961714691  0.000968196607071
6253.00000    0.001929662913456  0.000968068403397
6254.00000    0.001929364215500  0.000967940240030
6255.00000    0.001929065620771  0.000967812116951
6256.00000    0.001928767129213  0.000967684034142
6257.00000    0.001928468740774  0.000967555991582
6258.00000    0.001928170455398  0.000967427989252
6259.00000    0.001927872273034  0.000967300027133
6260.00000    0.001927574193626  0.000967172105204
6261.00000    0.001927276217121  0.000967044223448
6262.00000    0.001926978343466  0.000966916381844
6263.00000    0.001926680572606  0.000966788580373
6264.00000    0.001926382904488  0.000966660819015
6265.00000    0.001926085339060  0.000966533097752
6266.00000    0.001925787876266  0.000966405416563
6267.00000    0.001925490516054  0.000966277775430
6268.00000    0.001925193258370  0.000966150174333
6269.00000    0.001924896103162  0.000966022613254
6270.00000    0.001924599050374  0.000965895092172
6271.00000    0.001924302099955  0.000965767611068
6272.00000    0.001924005251851  0.000965640169923
6273.00000    0.001923708506008  0.000965512768718
6274.00000    0.001923411862373  0.000965385407434
6275.00000    0.001923115320894  0.000965258086050
6276.00000    0.001922818881517  0.000965130804549
6277.00000    0.001922522544189  0.000965003562911
6278.00000    0.001922226308857  0.000964876361117
6279.00000    0.001921930175468  0.000964749199147
6280.00000    0.001921634143968  0.000964622076982
6281.00000    0.001921338214306  0.000964494994604
6282.00000    0.001921042386427  0.000964367951993
6283.00000    0.001920746660280  0.000964240949129
6284.00000    0.001920451035811  0.000964113985994
6285.00000    0.001920155512967  0.000963987062569
6286.00000    0.001919860091696  0.000963860178835
6287.00000    0.001919564771945  0.000963733334772
6288.00000    0.001919269553661  0.000963606530361
6289.00000    0.001918974436792  0.000963479765584
6290.00000    0.001918679421284  0.000963353040421
6291.00000    0.001918384507086  0.000963226354853
6292.00000    0.001918089694145  0.000963099708861
6293.00000    0.001917794982408  0.000962973102427
6294.00000    0.001917500371823  0.000962846535531
6295.00000    0.001917205862337  0.000962720008154
6296.00000    0.001916911453898  0.000962593520277
6297.00000    0.001916617146454  0.000962467071882
6298.00000    0.001916322939952  0.000962340662949
6299.00000    0.001916028834339  0.000962214293459
6300.00000    0.001915734829565  0.000962087963394
6301.00000    0.001915440925576  0.000961961672734
6302.00000    0.001915147122320  0.000961835421461
6303.00000    0.001914853419745  0.000961709209556
6304.00000    0.001914559817798  0.000961583036999
6305.00000    0.001914266316429  0.000961456903773
6306.00000    0.001913972915585  0.000961330809858
6307.00000    0.001913679615213  0.000961204755235
6308.00000    0.001913386415262  0.000961078739885
6309.00000    0.001913093315680  0.000960952763791
6310.00000    0.001912800316415  0.000960826826932
6311.00000    0.001912507417415  0.000960700929290
6312.00000    0.001912214618628  0.000960575070846
6313.00000    0.001911921920002  0.000960449251582
6314.00000    0.001911629321486  0.000960323471479
6315.00000    0.001911336823028  0.000960197730518
6316.00000    0.001911044424577  0.000960072028680
6317.00000    0.001910752126080  0.000959946365947
6318.00000    0.001910459927485  0.000959820742299
6319.00000    0.001910167828742  0.000959695157719
6320.00000    0.001909875829799  0.000959569612187
6321.00000    0.001909583930604  0.000959444105685
6322.00000    0.001909292131106  0.000959318638194
6323.00000    0.001909000431254  0.000959193209695
6324.00000    0.001908708830995  0.000959067820170
6325.00000    0.001908417330279  0.000958942469601
6326.00000    0.001908125929054  0.000958817157968
6327.00000    0.001907834627269  0.000958691885253
6328.00000    0.001907543424872  0.000958566651438
6329.00000    0.001907252321813  0.000958441456503
6330.00000    0.001906961318040  0.000958316300431
6331.00000    0.001906670413502  0.000958191183203
6332.00000    0.001906379608149  0.000958066104799
6333.00000    0.001906088901927  0.000957941065203
6334.00000    0.001905798294788  0.000957816064394
6335.00000    0.001905507786679  0.000957691102355
6336.00000    0.001905217377550  0.000957566179067
6337.00000    0.001904927067350  0.000957441294512
6338.00000    0.001904636856028  0.000957316448671
6339.00000    0.001904346743533  0.000957191641526
6340.00000    0.001904056729813  0.000957066873058
6341.00000    0.001903766814819  0.000956942143249
6342.00000    0.001903476998500  0.000956817452080
6343.00000    0.001903187280804  0.000956692799533
6344.00000    0.001902897661682  0.000956568185590
6345.00000    0.001902608141081  0.000956443610232
6346.00000    0.001902318718953  0.000956319073441
6347.00000    0.001902029395246  0.000956194575199
6348.00000    0.001901740169909  0.000956070115486
6349.00000    0.001901451042892  0.000955945694285
6350.00000    0.001901162014145  0.000955821311578
6351.00000    0.001900873083616  0.000955696967346
6352.00000    0.001900584251257  0.000955572661571
6353.00000    0.001900295517015  0.000955448394234
6354.00000    0.001900006880842  0.000955324165318
6355.00000    0.001899718342685  0.000955199974803
6356.00000    0.001899429902497  0.000955075822672
6357.00000    0.001899141560225  0.000954951708907
6358.00000    0.001898853315819  0.000954827633489
6359.00000    0.001898565169231  0.000954703596400
6360.00000    0.001898277120408  0.000954579597622
6361.00000    0.001897989169302  0.000954455637136
6362.00000    0.001897701315862  0.000954331714925
6363.00000    0.001897413560038  0.000954207830970
6364.00000    0.001897125901780  0.000954083985253
6365.00000    0.001896838341038  0.000953960177756
6366.00000    0.001896550877762  0.000953836408460
6367.00000    0.001896263511903  0.000953712677349
6368.00000    0.001895976243410  0.000953588984403
6369.00000    0.001895689072233  0.000953465329604
6370.00000    0.001895401998323  0.000953341712934
6371.00000    0.001895115021629  0.000953218134376
6372.00000    0.001894828142103  0.000953094593911
6373.00000    0.001894541359694  0.000952971091521
6374.00000    0.001894254674353  0.000952847627188
6375.00000    0.001893968086030  0.000952724200894
6376.00000    0.001893681594675  0.000952600812621
6377.00000    0.001893395200239  0.000952477462351
6378.00000    0.001893108902672  0.000952354150066
6379.00000    0.001892822701926  0.000952230875748
6380.00000    0.001892536597949  0.000952107639379
6381.00000    0.001892250590693  0.000951984440941
6382.00000    0.001891964680109  0.000951861280416
6383.00000    0.001891678866146  0.000951738157786
6384.00000    0.001891393148757  0.000951615073033
6385.00000    0.001891107527891  0.000951492026140
6386.00000    0.001890822003498  0.000951369017087
6387.00000    0.001890536575531  0.000951246045858
6388.00000    0.001890251243940  0.000951123112435
6389.00000    0.001889966008674  0.000951000216799
6390.00000    0.001889680869686  0.000950877358933
6391.00000    0.001889395826927  0.000950754538819
6392.00000    0.001889110880346  0.000950631756440
6393.00000    0.001888826029896  0.000950509011776
6394.00000    0.001888541275526  0.000950386304811
6395.00000    0.001888256617189  0.000950263635526
6396.00000    0.001887972054835  0.000950141003904
6397.00000    0.001887687588414  0.000950018409927
6398.00000    0.001887403217880  0.000949895853578
6399.00000    0.001887118943182  0.000949773334837
6400.00000    0.001886834764271  0.000949650853689
6401.00000    0.001886550681099  0.000949528410115
6402.00000    0.001886266693618  0.000949406004096
6403.00000    0.001885982801778  0.000949283635617
6404.00000    0.001885699005530  0.000949161304658
6405.00000    0.001885415304827  0.000949039011202
6406.00000    0.001885131699619  0.000948916755232
6407.00000    0.001884848189858  0.000948794536729
6408.00000    0.001884564775496  0.000948672355676
6409.00000    0.001884281456483  0.000948550212056
6410.00000    0.001883998232772  0.000948428105851
6411.00000    0.001883715104313  0.000948306037043
6412.00000    0.001883432071059  0.000948184005614
6413.00000    0.001883149132961  0.000948062011547
6414.00000    0.001882866289971  0.000947940054825
6415.00000    0.001882583542040  0.000947818135429
6416.00000    0.001882300889120  0.000947696253343
6417.00000    0.001882018331163  0.000947574408548
6418.00000    0.001881735868121  0.000947452601027
6419.00000    0.001881453499945  0.000947330830762
6420.00000    0.001881171226588  0.000947209097737
6421.00000    0.001880889048000  0.000947087401933
6422.00000    0.001880606964135  0.000946965743333
6423.00000    0.001880324974944  0.000946844121919
6424.00000    0.001880043080378  0.000946722537674
6425.00000    0.001879761280391  0.000946600990581
6426.00000    0.001879479574934  0.000946479480622
6427.00000    0.001879197963958  0.000946358007779
6428.00000    0.001878916447417  0.000946236572036
6429.00000    0.001878635025263  0.000946115173374
6430.00000    0.001878353697446  0.000945993811776
6431.00000    0.001878072463921  0.000945872487225
6432.00000    0.001877791324638  0.000945751199704
6433.00000    0.001877510279551  0.000945629949194
6434.00000    0.001877229328611  0.000945508735680
6435.00000    0.001876948471770  0.000945387559142
6436.00000    0.001876667708982  0.000945266419565
6437.00000    0.001876387040199  0.000945145316930
6438.00000    0.001876106465372  0.000945024251220
6439.00000    0.001875825984455  0.000944903222419
6440.00000    0.001875545597400  0.000944782230508
6441.00000    0.001875265304159  0.000944661275470
6442.00000    0.001874985104685  0.000944540357289
6443.00000    0.001874704998931  0.000944419475946
6444.00000    0.001874424986849  0.000944298631424
6445.00000    0.001874145068392  0.000944177823707
6446.00000    0.001873865243512  0.000944057052777
6447.00000    0.001873585512163  0.000943936318617
6448.00000    0.001873305874296  0.000943815621209
6449.00000    0.001873026329865  0.000943694960537
6450.00000    0.001872746878823  0.000943574336582
6451.00000    0.001872467521122  0.000943453749329
6452.00000    0.001872188256715  0.000943333198759
6453.00000    0.001871909085556  0.000943212684856
6454.00000    0.001871630007596  0.000943092207602
6455.00000    0.001871351022790  0.000942971766980
6456.00000    0.001871072131089  0.000942851362974
6457.00000    0.001870793332448  0.000942730995566
6458.00000    0.001870514626819  0.000942610664738
6459.00000    0.001870236014155  0.000942490370474
6460.00000    0.001869957494409  0.000942370112757
6461.00000    0.001869679067535  0.000942249891570
6462.00000    0.001869400733485  0.000942129706895
6463.00000    0.001869122492213  0.000942009558715
6464.00000    0.001868844343673  0.000941889447014
6465.00000    0.001868566287817  0.000941769371774
6466.00000    0.001868288324598  0.000941649332979
6467.00000    0.001868010453971  0.000941529330610
6468.00000    0.001867732675888  0.000941409364652
6469.00000    0.001867454990303  0.000941289435088
6470.00000    0.001867177397169  0.000941169541900
6471.00000    0.001866899896440  0.000941049685071
6472.00000    0.001866622488069  0.000940929864584
6473.00000    0.001866345172010  0.000940810080423
6474.00000    0.001866067948216  0.000940690332570
6475.00000    0.001865790816641  0.000940570621009
6476.00000    0.001865513777239  0.000940450945722
6477.00000    0.001865236829963  0.000940331306693
6478.00000    0.001864959974766  0.000940211703905
6479.00000    0.001864683211604  0.000940092137340
6480.00000    0.001864406540428  0.000939972606983
6481.00000    0.001864129961194  0.000939853112816
6482.00000    0.001863853473854  0.000939733654822
6483.00000    0.001863577078364  0.000939614232984
6484.00000    0.001863300774676  0.000939494847286
6485.00000    0.001863024562744  0.000939375497711
6486.00000    0.001862748442523  0.000939256184242
6487.00000    0.001862472413966  0.000939136906861
6488.00000    0.001862196477028  0.000939017665554
6489.00000    0.001861920631662  0.000938898460301
6490.00000    0.001861644877823  0.000938779291088
6491.00000    0.001861369215464  0.000938660157896
6492.00000    0.001861093644540  0.000938541060710
6493.00000    0.001860818165005  0.000938421999512
6494.00000    0.001860542776812  0.000938302974285
6495.00000    0.001860267479917  0.000938183985014
6496.00000    0.001859992274274  0.000938065031681
6497.00000    0.001859717159836  0.000937946114270
6498.00000    0.001859442136558  0.000937827232764
6499.00000    0.001859167204394  0.000937708387146
6500.00000    0.001858892363299  0.000937589577399
6501.00000    0.001858617613227  0.000937470803507
6502.00000    0.001858342954133  0.000937352065454
6503.00000    0.001858068385971  0.000937233363222
6504.00000    0.001857793908695  0.000937114696795
6505.00000    0.001857519522260  0.000936996066157
6506.00000    0.001857245226620  0.000936877471290
6507.00000    0.001856971021731  0.000936758912178
6508.00000    0.001856696907546  0.000936640388805
6509.00000    0.001856422884021  0.000936521901154
6510.00000    0.001856148951109  0.000936403449208
6511.00000    0.001855875108766  0.000936285032951
6512.00000    0.001855601356947  0.000936166652366
6513.00000    0.001855327695605  0.000936048307437
6514.00000    0.001855054124697  0.000935929998147
6515.00000    0.001854780644176  0.000935811724480
6516.00000    0.001854507253998  0.000935693486419
6517.00000    0.001854233954117  0.000935575283948
6518.00000    0.001853960744489  0.000935457117050
6519.00000    0.001853687625068  0.000935338985709
6520.00000    0.001853414595809  0.000935220889908
6521.00000    0.001853141656667  0.000935102829631
6522.00000    0.001852868807598  0.000934984804861
6523.00000    0.001852596048556  0.000934866815582
6524.00000    0.001852323379496  0.000934748861778
6525.00000    0.001852050800374  0.000934630943431
6526.00000    0.001851778311144  0.000934513060527
6527.00000    0.001851505911762  0.000934395213047
6528.00000    0.001851233602184  0.000934277400977
6529.00000    0.001850961382363  0.000934159624299
6530.00000    0.001850689252256  0.000934041882997
6531.00000    0.001850417211818  0.000933924177055
6532.00000    0.001850145261004  0.000933806506457
6533.00000    0.001849873399769  0.000933688871185
6534.00000    0.001849601628069  0.000933571271225
6535.00000    0.001849329945860  0.000933453706559
6536.00000    0.001849058353096  0.000933336177171
6537.00000    0.001848786849733  0.000933218683045
6538.00000    0.001848515435727  0.000933101224164
6539.00000    0.001848244111033  0.000932983800513
6540.00000    0.001847972875607  0.000932866412075
6541.00000    0.001847701729404  0.000932749058834
6542.00000    0.001847430672380  0.000932631740773
6543.00000    0.001847159704491  0.000932514457877
6544.00000    0.001846888825692  0.000932397210129
6545.00000    0.001846618035939  0.000932279997513
6546.00000    0.001846347335188  0.000932162820012
6547.00000    0.001846076723394  0.000932045677611
6548.00000    0.001845806200513  0.000931928570293
6549.00000    0.001845535766502  0.000931811498043
6550.00000    0.001845265421315  0.000931694460843
6551.00000    0.001844995164909  0.000931577458678
6552.00000    0.001844724997240  0.000931460491532
6553.00000    0.001844454918264  0.000931343559389
6554.00000    0.001844184927936  0.000931226662232
6555.00000    0.001843915026212  0.000931109800045
6556.00000    0.001843645213050  0.000930992972812
6557.00000    0.001843375488404  0.000930876180518
6558.00000    0.001843105852231  0.000930759423146
6559.00000    0.001842836304486  0.000930642700679
6560.00000    0.001842566845127  0.000930526013103
6561.00000    0.001842297474109  0.000930409360400
6562.00000    0.001842028191388  0.000930292742555
6563.00000    0.001841758996921  0.000930176159552
6564.00000    0.001841489890664  0.000930059611375
6565.00000    0.001841220872573  0.000929943098008
6566.00000    0.001840951942604  0.000929826619434
6567.00000    0.001840683100714  0.000929710175638
6568.00000    0.001840414346860  0.000929593766604
6569.00000    0.001840145680997  0.000929477392315
6570.00000    0.001839877103081  0.000929361052756
6571.00000    0.001839608613071  0.000929244747912
6572.00000    0.001839340210921  0.000929128477765
6573.00000    0.001839071896589  0.000929012242300
6574.00000    0.001838803670031  0.000928896041501
6575.00000    0.001838535531204  0.000928779875352
6576.00000    0.001838267480063  0.000928663743838
6577.00000    0.001837999516567  0.000928547646942
6578.00000    0.001837731640671  0.000928431584648
6579.00000    0.001837463852332  0.000928315556941
6580.00000    0.001837196151507  0.000928199563805
6581.00000    0.001836928538152  0.000928083605223
6582.00000    0.001836661012225  0.000927967681181
6583.00000    0.001836393573682  0.000927851791662
6584.00000    0.001836126222481  0.000927735936650
6585.00000    0.001835858958577  0.000927620116129
6586.00000    0.001835591781928  0.000927504330085
6587.00000    0.001835324692490  0.000927388578500
6588.00000    0.001835057690221  0.000927272861359
6589.00000    0.001834790775078  0.000927157178647
6590.00000    0.001834523947017  0.000927041530347
6591.00000    0.001834257205996  0.000926925916445
6592.00000    0.001833990551972  0.000926810336923
6593.00000    0.001833723984901  0.000926694791767
6594.00000    0.001833457504741  0.000926579280960
6595.00000    0.001833191111450  0.000926463804487
6596.00000    0.001832924804983  0.000926348362332
6597.00000    0.001832658585299  0.000926232954480
6598.00000    0.001832392452354  0.000926117580915
6599.00000    0.001832126406106  0.000926002241620
6600.00000    0.001831860446513  0.000925886936582
6601.00000    0.001831594573530  0.000925771665783
6602.00000    0.001831328787117  0.000925656429208
6603.00000    0.001831063087229  0.000925541226841
6604.00000    0.001830797473826  0.000925426058668
6605.00000    0.001830531946863  0.000925310924671
6606.00000    0.001830266506298  0.000925195824836
6607.00000    0.001830001152090  0.000925080759148
6608.00000    0.001829735884194  0.000924965727589
6609.00000    0.001829470702570  0.000924850730146
6610.00000    0.001829205607174  0.000924735766801
6611.00000    0.001828940597964  0.000924620837541
6612.00000    0.001828675674898  0.000924505942348
6613.00000    0.001828410837933  0.000924391081208
6614.00000    0.001828146087027  0.000924276254105
6615.00000    0.001827881422138  0.000924161461024
6616.00000    0.001827616843223  0.000924046701948
6617.00000    0.001827352350241  0.000923931976864
6618.00000    0.001827087943148  0.000923817285754
6619.00000    0.001826823621903  0.000923702628603
6620.00000    0.001826559386464  0.000923588005397
6621.00000    0.001826295236788  0.000923473416119
6622.00000    0.001826031172833  0.000923358860754
6623.00000    0.001825767194558  0.000923244339287
6624.00000    0.001825503301919  0.000923129851702
6625.00000    0.001825239494876  0.000923015397983
6626.00000    0.001824975773387  0.000922900978116
6627.00000    0.001824712137408  0.000922786592085
6628.00000    0.001824448586898  0.000922672239875
6629.00000    0.001824185121816  0.000922557921469
6630.00000    0.001823921742120  0.000922443636853
6631.00000    0.001823658447767  0.000922329386012
6632.00000    0.001823395238716  0.000922215168930
6633.00000    0.001823132114924  0.000922100985591
6634.00000    0.001822869076351  0.000921986835980
6635.00000    0.001822606122954  0.000921872720082
6636.00000    0.001822343254692  0.000921758637882
6637.00000    0.001822080471523  0.000921644589365
6638.00000    0.001821817773406  0.000921530574514
6639.00000    0.001821555160298  0.000921416593315
6640.00000    0.001821292632158  0.000921302645752
6641.00000    0.001821030188944  0.000921188731810
6642.00000    0.001820767830615  0.000921074851474
6643.00000    0.001820505557130  0.000920961004729
6644.00000    0.001820243368447  0.000920847191559
6645.00000    0.001819981264524  0.000920733411949
6646.00000    0.001819719245320  0.000920619665884
6647.00000    0.001819457310793  0.000920505953348
6648.00000    0.001819195460903  0.000920392274327
6649.00000    0.001818933695607  0.000920278628804
6650.00000    0.001818672014864  0.000920165016766
6651.00000    0.001818410418634  0.000920051438197
6652.00000    0.001818148906874  0.000919937893081
6653.00000    0.001817887479544  0.000919824381404
6654.00000    0.001817626136602  0.000919710903149
6655.00000    0.001817364878008  0.000919597458303
6656.00000    0.001817103703719  0.000919484046850
6657.00000    0.001816842613694  0.000919370668775
6658.00000    0.001816581607894  0.000919257324062
6659.00000    0.001816320686276  0.000919144012697
6660.00000    0.001816059848799  0.000919030734664
6661.00000    0.001815799095422  0.000918917489949
6662.00000    0.001815538426105  0.000918804278536
6663.00000    0.001815277840806  0.000918691100410
6664.00000    0.001815017339485  0.000918577955556
6665.00000    0.001814756922099  0.000918464843960
6666.00000    0.001814496588610  0.000918351765605
6667.00000    0.001814236338975  0.000918238720477
6668.00000    0.001813976173153  0.000918125708562
6669.00000    0.001813716091105  0.000918012729843
6670.00000    0.001813456092788  0.000917899784306
6671.00000    0.001813196178163  0.000917786871936
6672.00000    0.001812936347188  0.000917673992718
6673.00000    0.001812676599823  0.000917561146636
6674.00000    0.001812416936028  0.000917448333677
6675.00000    0.001812157355760  0.000917335553824
6676.00000    0.001811897858980  0.000917222807064
6677.00000    0.001811638445648  0.000917110093381
6678.00000    0.001811379115722  0.000916997412759
6679.00000    0.001811119869161  0.000916884765185
6680.00000    0.001810860705927  0.000916772150643
6681.00000    0.001810601625977  0.000916659569118
6682.00000    0.001810342629271  0.000916547020596
6683.00000    0.001810083715769  0.000916434505061
6684.00000    0.001809824885431  0.000916322022499
6685.00000    0.001809566138216  0.000916209572895
6686.00000    0.001809307474083  0.000916097156233
6687.00000    0.001809048892993  0.000915984772500
6688.00000    0.001808790394905  0.000915872421680
6689.00000    0.001808531979778  0.000915760103758
6690.00000    0.001808273647572  0.000915647818719
6691.00000    0.001808015398248  0.000915535566549
6692.00000    0.001807757231764  0.000915423347233
6693.00000    0.001807499148081  0.000915311160756
6694.00000    0.001807241147159  0.000915199007103
6695.00000    0.001806983228957  0.000915086886260
6696.00000    0.001806725393435  0.000914974798211
6697.00000    0.001806467640553  0.000914862742942
6698.00000    0.001806209970271  0.000914750720438
6699.00000    0.001805952382548  0.000914638730685
6700.00000    0.001805694877346  0.000914526773667
6701.00000    0.001805437454624  0.000914414849370
6702.00000    0.001805180114341  0.000914302957780
6703.00000    0.001804922856459  0.000914191098880
6704.00000    0.001804665680936  0.000914079272658
6705.00000    0.001804408587734  0.000913967479097
6706.00000    0.001804151576812  0.000913855718184
6707.00000    0.001803894648130  0.000913743989903
6708.00000    0.001803637801649  0.000913632294241
6709.00000    0.001803381037328  0.000913520631182
6710.00000    0.001803124355129  0.000913409000711
6711.00000    0.001802867755011  0.000913297402814
6712.00000    0.001802611236934  0.000913185837477
6713.00000    0.001802354800860  0.000913074304685
6714.00000    0.001802098446747  0.000912962804422
6715.00000    0.001801842174557  0.000912851336675
6716.00000    0.001801585984250  0.000912739901429
6717.00000    0.001801329875786  0.000912628498670
6718.00000    0.001801073849126  0.000912517128382
6719.00000    0.001800817904231  0.000912405790551
6720.00000    0.001800562041060  0.000912294485163
6721.00000    0.001800306259574  0.000912183212203
6722.00000    0.001800050559734  0.000912071971656
6723.00000    0.001799794941500  0.000911960763508
6724.00000    0.001799539404833  0.000911849587745
6725.00000    0.001799283949694  0.000911738444351
6726.00000    0.001799028576043  0.000911627333313
6727.00000    0.001798773283841  0.000911516254615
6728.00000    0.001798518073048  0.000911405208244
6729.00000    0.001798262943625  0.000911294194185
6730.00000    0.001798007895533  0.000911183212423
6731.00000    0.001797752928733  0.000911072262944
6732.00000    0.001797498043186  0.000910961345734
6733.00000    0.001797243238852  0.000910850460778
6734.00000    0.001796988515692  0.000910739608061
6735.00000    0.001796733873667  0.000910628787569
6736.00000    0.001796479312738  0.000910517999288
6737.00000    0.001796224832866  0.000910407243203
6738.00000    0.001795970434011  0.000910296519300
6739.00000    0.001795716116135  0.000910185827564
6740.00000    0.001795461879199  0.000910075167982
6741.00000    0.001795207723164  0.000909964540538
6742.00000    0.001794953647991  0.000909853945218
6743.00000    0.001794699653640  0.000909743382008
6744.00000    0.001794445740073  0.000909632850894
6745.00000    0.001794191907251  0.000909522351861
6746.00000    0.001793938155136  0.000909411884895
6747.00000    0.001793684483687  0.000909301449981
6748.00000    0.001793430892868  0.000909191047106
6749.00000    0.001793177382638  0.000909080676255
6750.00000    0.001792923952959  0.000908970337413
6751.00000    0.001792670603792  0.000908860030566
6752.00000    0.001792417335099  0.000908749755701
6753.00000    0.001792164146840  0.000908639512802
6754.00000    0.001791911038978  0.000908529301855
6755.00000    0.001791658011473  0.000908419122847
6756.00000    0.001791405064288  0.000908308975763
6757.00000    0.001791152197382  0.000908198860588
6758.00000    0.001790899410718  0.000908088777309
6759.00000    0.001790646704258  0.000907978725911
6760.00000    0.001790394077962  0.000907868706379
6761.00000    0.001790141531793  0.000907758718701
6762.00000    0.001789889065711  0.000907648762861
6763.00000    0.001789636679679  0.000907538838846
6764.00000    0.001789384373657  0.000907428946641
6765.00000    0.001789132147608  0.000907319086231
6766.00000    0.001788880001493  0.000907209257604
6767.00000    0.001788627935274  0.000907099460744
6768.00000    0.001788375948913  0.000906989695638
6769.00000    0.001788124042371  0.000906879962271
6770.00000    0.001787872215609  0.000906770260629
6771.00000    0.001787620468591  0.000906660590699
6772.00000    0.001787368801276  0.000906550952465
6773.00000    0.001787117213628  0.000906441345914
6774.00000    0.001786865705608  0.000906331771032
6775.00000    0.001786614277179  0.000906222227805
6776.00000    0.001786362928300  0.000906112716218
6777.00000    0.001786111658936  0.000906003236258
6778.00000    0.001785860469047  0.000905893787910
6779.00000    0.001785609358596  0.000905784371161
6780.00000    0.001785358327545  0.000905674985996
6781.00000    0.001785107375855  0.000905565632401
6782.00000    0.001784856503488  0.000905456310362
6783.00000    0.001784605710408  0.000905347019866
6784.00000    0.001784354996575  0.000905237760897
6785.00000    0.001784104361952  0.000905128533443
6786.00000    0.001783853806500  0.000905019337489
6787.00000    0.001783603330183  0.000904910173022
6788.00000    0.001783352932962  0.000904801040026
6789.00000    0.001783102614800  0.000904691938489
6790.00000    0.001782852375658  0.000904582868396
6791.00000    0.001782602215499  0.000904473829733
6792.00000    0.001782352134285  0.000904364822487
6793.00000    0.001782102131979  0.000904255846643
6794.00000    0.001781852208542  0.000904146902187
6795.00000    0.001781602363938  0.000904037989106
6796.00000    0.001781352598128  0.000903929107385
6797.00000    0.001781102911074  0.000903820257012
6798.00000    0.001780853302740  0.000903711437971
6799.00000    0.001780603773088  0.000903602650249
6800.00000    0.001780354322080  0.000903493893831
6801.00000    0.001780104949678  0.000903385168706
6802.00000    0.001779855655846  0.000903276474857
6803.00000    0.001779606440545  0.000903167812272
6804.00000    0.001779357303738  0.000903059180936
6805.00000    0.001779108245388  0.000902950580836
6806.00000    0.001778859265458  0.000902842011958
6807.00000    0.001778610363909  0.000902733474288
6808.00000    0.001778361540706  0.000902624967812
6809.00000    0.001778112795809  0.000902516492516
6810.00000    0.001777864129182  0.000902408048387
6811.00000    0.001777615540788  0.000902299635411
6812.00000    0.001777367030590  0.000902191253574
6813.00000    0.001777118598550  0.000902082902863
6814.00000    0.001776870244630  0.000901974583262
6815.00000    0.001776621968795  0.000901866294760
6816.00000    0.001776373771006  0.000901758037341
6817.00000    0.001776125651227  0.000901649810992
6818.00000    0.001775877609420  0.000901541615701
6819.00000    0.001775629645548  0.000901433451451
6820.00000    0.001775381759575  0.000901325318231
6821.00000    0.001775133951463  0.000901217216026
6822.00000    0.001774886221175  0.000901109144823
6823.00000    0.001774638568674  0.000901001104607
6824.00000    0.001774390993923  0.000900893095366
6825.00000    0.001774143496886  0.000900785117085
6826.00000    0.001773896077524  0.000900677169752
6827.00000    0.001773648735802  0.000900569253351
6828.00000    0.001773401471683  0.000900461367870
6829.00000    0.001773154285129  0.000900353513295
6830.00000    0.001772907176104  0.000900245689612
6831.00000    0.001772660144571  0.000900137896807
6832.00000    0.001772413190494  0.000900030134868
6833.00000    0.001772166313834  0.000899922403780
6834.00000    0.001771919514557  0.000899814703530
6835.00000    0.001771672792624  0.000899707034104
6836.00000    0.001771426147999  0.000899599395488
6837.00000    0.001771179580647  0.000899491787670
6838.00000    0.001770933090529  0.000899384210635
6839.00000    0.001770686677609  0.000899276664369
6840.00000    0.001770440341851  0.000899169148860
6841.00000    0.001770194083218  0.000899061664094
6842.00000    0.001769947901674  0.000898954210057
6843.00000    0.001769701797182  0.000898846786736
6844.00000    0.001769455769705  0.000898739394116
6845.00000    0.001769209819208  0.000898632032186
6846.00000    0.001768963945653  0.000898524700930
6847.00000    0.001768718149004  0.000898417400336
6848.00000    0.001768472429224  0.000898310130390
6849.00000    0.001768226786278  0.000898202891079
6850.00000    0.001767981220129  0.000898095682389
6851.00000    0.001767735730741  0.000897988504306
6852.00000    0.001767490318076  0.000897881356818
6853.00000    0.001767244982100  0.000897774239910
6854.00000    0.001766999722775  0.000897667153570
6855.00000    0.001766754540066  0.000897560097783
6856.00000    0.001766509433936  0.000897453072537
6857.00000    0.001766264404349  0.000897346077818
6858.00000    0.001766019451268  0.000897239113613
6859.00000    0.001765774574658  0.000897132179907
6860.00000    0.001765529774483  0.000897025276688
6861.00000    0.001765285050706  0.000896918403943
6862.00000    0.001765040403291  0.000896811561658
6863.00000    0.001764795832202  0.000896704749819
6864.00000    0.001764551337403  0.000896597968414
6865.00000    0.001764306918858  0.000896491217428
6866.00000    0.001764062576532  0.000896384496849
6867.00000    0.001763818310387  0.000896277806663
6868.00000    0.001763574120388  0.000896171146857
6869.00000    0.001763330006500  0.000896064517418
6870.00000    0.001763085968686  0.000895957918331
6871.00000    0.001762842006910  0.000895851349585
6872.00000    0.001762598121136  0.000895744811165
6873.00000    0.001762354311329  0.000895638303058
6874.00000    0.001762110577453  0.000895531825252
6875.00000    0.001761866919472  0.000895425377732
6876.00000    0.001761623337350  0.000895318960485
6877.00000    0.001761379831052  0.000895212573499
6878.00000    0.001761136400541  0.000895106216759
6879.00000    0.001760893045782  0.000894999890253
6880.00000    0.001760649766739  0.000894893593968
6881.00000    0.001760406563377  0.000894787327889
6882.00000    0.001760163435660  0.000894681092005
6883.00000    0.001759920383552  0.000894574886301
6884.00000    0.001759677407018  0.000894468710765
6885.00000    0.001759434506021  0.000894362565383
6886.00000    0.001759191680528  0.000894256450143
6887.00000    0.001758948930502  0.000894150365030
6888.00000    0.001758706255907  0.000894044310032
6889.00000    0.001758463656708  0.000893938285135
6890.00000    0.001758221132869  0.000893832290327
6891.00000    0.001757978684356  0.000893726325594
6892.00000    0.001757736311132  0.000893620390923
6893.00000    0.001757494013163  0.000893514486301
6894.00000    0.001757251790412  0.000893408611715
6895.00000    0.001757009642845  0.000893302767151
6896.00000    0.001756767570426  0.000893196952598
6897.00000    0.001756525573120  0.000893091168040
6898.00000    0.001756283650892  0.000892985413466
6899.00000    0.001756041803706  0.000892879688862
6900.00000    0.001755800031527  0.000892773994215
6901.00000    0.001755558334319  0.000892668329513
6902.00000    0.001755316712049  0.000892562694741
6903.00000    0.001755075164679  0.000892457089887
6904.00000    0.001754833692176  0.000892351514939
6905.00000    0.001754592294505  0.000892245969882
6906.00000    0.001754350971629  0.000892140454703
6907.00000    0.001754109723514  0.000892034969391
6908.00000    0.001753868550125  0.000891929513931
6909.00000    0.001753627451426  0.000891824088311
6910.00000    0.001753386427384  0.000891718692518
6911.00000    0.001753145477962  0.000891613326538
6912.00000    0.001752904603126  0.000891507990359
6913.00000    0.001752663802840  0.000891402683968
6914.00000    0.001752423077071  0.000891297407351
6915.00000    0.001752182425783  0.000891192160496
6916.00000    0.001751941848940  0.000891086943390
6917.00000    0.001751701346509  0.000890981756020
6918.00000    0.001751460918454  0.000890876598373
6919.00000    0.001751220564740  0.000890771470435
6920.00000    0.001750980285333  0.000890666372195
6921.00000    0.001750740080198  0.000890561303638
6922.00000    0.001750499949300  0.000890456264753
6923.00000    0.001750259892604  0.000890351255526
6924.00000    0.001750019910076  0.000890246275944
6925.00000    0.001749780001681  0.000890141325995
6926.00000    0.001749540167384  0.000890036405665
6927.00000    0.001749300407151  0.000889931514942
6928.00000    0.001749060720947  0.000889826653813
6929.00000    0.001748821108737  0.000889721822264
6930.00000    0.001748581570486  0.000889617020284
6931.00000    0.001748342106161  0.000889512247858
6932.00000    0.001748102715726  0.000889407504975
6933.00000    0.001747863399148  0.000889302791622
6934.00000    0.001747624156391  0.000889198107785
6935.00000    0.001747384987421  0.000889093453452
6936.00000    0.001747145892204  0.000888988828610
6937.00000    0.001746906870704  0.000888884233247
6938.00000    0.001746667922889  0.000888779667348
6939.00000    0.001746429048723  0.000888675130903
6940.00000    0.001746190248171  0.000888570623897
6941.00000    0.001745951521201  0.000888466146318
6942.00000    0.001745712867776  0.000888361698154
6943.00000    0.001745474287864  0.000888257279391
6944.00000    0.001745235781429  0.000888152890017
6945.00000    0.001744997348437  0.000888048530019
6946.00000    0.001744758988855  0.000887944199384
6947.00000    0.001744520702647  0.000887839898100
6948.00000    0.001744282489781  0.000887735626153
6949.00000    0.001744044350220  0.000887631383532
6950.00000    0.001743806283932  0.000887527170223
6951.00000    0.001743568290882  0.000887422986214
6952.00000    0.001743330371036  0.000887318831491
6953.00000    0.001743092524360  0.000887214706043
6954.00000    0.001742854750820  0.000887110609857
6955.00000    0.001742617050381  0.000887006542919
6956.00000    0.001742379423011  0.000886902505218
6957.00000    0.001742141868674  0.000886798496741
6958.00000    0.001741904387336  0.000886694517474
6959.00000    0.001741666978965  0.000886590567406
6960.00000    0.001741429643525  0.000886486646523
6961.00000    0.001741192380983  0.000886382754814
6962.00000    0.001740955191305  0.000886278892265
6963.00000    0.001740718074457  0.000886175058864
6964.00000    0.001740481030405  0.000886071254597
6965.00000    0.001740244059116  0.000885967479454
6966.00000    0.001740007160555  0.000885863733420
6967.00000    0.001739770334689  0.000885760016484
6968.00000    0.001739533581483  0.000885656328633
6969.00000    0.001739296900905  0.000885552669854
6970.00000    0.001739060292920  0.000885449040135
6971.00000    0.001738823757494  0.000885345439463
6972.00000    0.001738587294595  0.000885241867826
6973.00000    0.001738350904188  0.000885138325210
6974.00000    0.001738114586239  0.000885034811604
6975.00000    0.001737878340715  0.000884931326995
6976.00000    0.001737642167583  0.000884827871371
6977.00000    0.001737406066808  0.000884724444718
6978.00000    0.001737170038358  0.000884621047025
6979.00000    0.001736934082198  0.000884517678279
6980.00000    0.001736698198295  0.000884414338468
6981.00000    0.001736462386616  0.000884311027578
6982.00000    0.001736226647126  0.000884207745598
6983.00000    0.001735990979794  0.000884104492515
6984.00000    0.001735755384584  0.000884001268316
6985.00000    0.001735519861464  0.000883898072990
6986.00000    0.001735284410400  0.000883794906523
6987.00000    0.001735049031359  0.000883691768904
6988.00000    0.001734813724307  0.000883588660119
6989.00000    0.001734578489212  0.000883485580156
6990.00000    0.001734343326039  0.000883382529004
6991.00000    0.001734108234756  0.000883279506649
6992.00000    0.001733873215329  0.000883176513079
6993.00000    0.001733638267725  0.000883073548282
6994.00000    0.001733403391911  0.000882970612245
6995.00000    0.001733168587853  0.000882867704956
6996.00000    0.001732933855518  0.000882764826403
6997.00000    0.001732699194873  0.000882661976573
6998.00000    0.001732464605885  0.000882559155454
6999.00000    0.001732230088521  0.000882456363033
7000.00000    0.001731995642748  0.000882353599299
7001.00000    0.001731761268531  0.000882250864238
7002.00000    0.001731526965840  0.000882148157839
7003.00000    0.001731292734639  0.000882045480089
7004.00000    0.001731058574897  0.000881942830975
7005.00000    0.001730824486580  0.000881840210486
7006.00000    0.001730590469656  0.000881737618610
7007.00000    0.001730356524090  0.000881635055333
7008.00000    0.001730122649851  0.000881532520644
7009.00000    0.001729888846906  0.000881430014530
7010.00000    0.001729655115220  0.000881327536979
7011.00000    0.001729421454762  0.000881225087979
7012.00000    0.001729187865499  0.000881122667518
7013.00000    0.001728954347398  0.000881020275583
7014.00000    0.001728720900426  0.000880917912161
7015.00000    0.001728487524549  0.000880815577242
7016.00000    0.001728254219736  0.000880713270812
7017.00000    0.001728020985954  0.000880610992860
7018.00000    0.001727787823169  0.000880508743372
7019.00000    0.001727554731349  0.000880406522338
7020.00000    0.001727321710462  0.000880304329744
7021.00000    0.001727088760474  0.000880202165578
7022.00000    0.001726855881353  0.000880100029829
7023.00000    0.001726623073066  0.000879997922484
7024.00000    0.001726390335581  0.000879895843531
7025.00000    0.001726157668865  0.000879793792957
7026.00000    0.001725925072886  0.000879691770752
7027.00000    0.001725692547610  0.000879589776901
7028.00000    0.001725460093005  0.000879487811394
7029.00000    0.001725227709039  0.000879385874218
7030.00000    0.001724995395679  0.000879283965361
7031.00000    0.001724763152893  0.000879182084811
7032.00000    0.001724530980648  0.000879080232556
7033.00000    0.001724298878912  0.000878978408583
7034.00000    0.001724066847652  0.000878876612881
7035.00000    0.001723834886836  0.000878774845437
7036.00000    0.001723602996431  0.000878673106239
7037.00000    0.001723371176406  0.000878571395276
7038.00000    0.001723139426727  0.000878469712535
7039.00000    0.001722907747363  0.000878368058004
7040.00000    0.001722676138280  0.000878266431671
7041.00000    0.001722444599448  0.000878164833524
7042.00000    0.001722213130832  0.000878063263551
7043.00000    0.001721981732402  0.000877961721739
7044.00000    0.001721750404125  0.000877860208078
7045.00000    0.001721519145969  0.000877758722554
7046.00000    0.001721287957901  0.000877657265157
7047.00000    0.001721056839890  0.000877555835872
7048.00000    0.001720825791902  0.000877454434690
7049.00000    0.001720594813907  0.000877353061597
7050.00000    0.001720363905872  0.000877251716582
7051.00000    0.001720133067764  0.000877150399633
7052.00000    0.001719902299552  0.000877049110738
7053.00000    0.001719671601204  0.000876947849884
7054.00000    0.001719440972687  0.000876846617060
7055.00000    0.001719210413970  0.000876745412254
7056.00000    0.001718979925020  0.000876644235454
7057.00000    0.001718749505806  0.000876543086648
7058.00000    0.001718519156296  0.000876441965824
7059.00000    0.001718288876457  0.000876340872970
7060.00000    0.001718058666258  0.000876239808074
7061.00000    0.001717828525667  0.000876138771125
7062.00000    0.001717598454652  0.000876037762109
7063.00000    0.001717368453180  0.000875936781016
7064.00000    0.001717138521221  0.000875835827834
7065.00000    0.001716908658742  0.000875734902550
7066.00000    0.001716678865712  0.000875634005153
7067.00000    0.001716449142099  0.000875533135630
7068.00000    0.001716219487870  0.000875432293971
7069.00000    0.001715989902995  0.000875331480163
7070.00000    0.001715760387441  0.000875230694194
7071.00000    0.001715530941177  0.000875129936052
7072.00000    0.001715301564171  0.000875029205726
7073.00000    0.001715072256391  0.000874928503203
7074.00000    0.001714843017806  0.000874827828473
7075.00000    0.001714613848384  0.000874727181522
7076.00000    0.001714384748094  0.000874626562340
7077.00000    0.001714155716904  0.000874525970914
7078.00000    0.001713926754781  0.000874425407232
7079.00000    0.001713697861696  0.000874324871284
7080.00000    0.001713469037616  0.000874224363056
7081.00000    0.001713240282509  0.000874123882538
7082.00000    0.001713011596344  0.000874023429717
7083.00000    0.001712782979091  0.000873923004582
7084.00000    0.001712554430716  0.000873822607120
7085.00000    0.001712325951189  0.000873722237321
7086.00000    0.001712097540478  0.000873621895172
7087.00000    0.001711869198553  0.000873521580662
7088.00000    0.001711640925381  0.000873421293779
7089.00000    0.001711412720931  0.000873321034510
7090.00000    0.001711184585171  0.000873220802846
7091.00000    0.001710956518072  0.000873120598773
7092.00000    0.001710728519600  0.000873020422280
7093.00000    0.001710500589725  0.000872920273355
7094.00000    0.001710272728416  0.000872820151987
7095.00000    0.001710044935641  0.000872720058164
7096.00000    0.001709817211369  0.000872619991874
7097.00000    0.001709589555570  0.000872519953105
7098.00000    0.001709361968210  0.000872419941847
7099.00000    0.001709134449261  0.000872319958086
7100.00000    0.001708906998689  0.000872220001813
7101.00000    0.001708679616465  0.000872120073014
7102.00000    0.001708452302557  0.000872020171678
7103.00000    0.001708225056933  0.000871920297794
7104.00000    0.001707997879564  0.000871820451350
7105.00000    0.001707770770417  0.000871720632334
7106.00000    0.001707543729463  0.000871620840736
7107.00000    0.001707316756668  0.000871521076542
7108.00000    0.001707089852004  0.000871421339741
7109.00000    0.001706863015438  0.000871321630323
7110.00000    0.001706636246940  0.000871221948275
7111.00000    0.001706409546479  0.000871122293586
7112.00000    0.001706182914024  0.000871022666244
7113.00000    0.001705956349543  0.000870923066237
7114.00000    0.001705729853007  0.000870823493555
7115.00000    0.001705503424383  0.000870723948185
7116.00000    0.001705277063642  0.000870624430115
7117.00000    0.001705050770753  0.000870524939336
7118.00000    0.001704824545684  0.000870425475834
7119.00000    0.001704598388405  0.000870326039598
7120.00000    0.001704372298885  0.000870226630617
7121.00000    0.001704146277093  0.000870127248879
7122.00000    0.001703920322999  0.000870027894373
7123.00000    0.001703694436571  0.000869928567088
7124.00000    0.001703468617780  0.000869829267011
7125.00000    0.001703242866594  0.000869729994131
7126.00000    0.001703017182982  0.000869630748437
7127.00000    0.001702791566915  0.000869531529917
7128.00000    0.001702566018361  0.000869432338560
7129.00000    0.001702340537290  0.000869333174354
7130.00000    0.001702115123671  0.000869234037288
7131.00000    0.001701889777473  0.000869134927351
7132.00000    0.001701664498667  0.000869035844530
7133.00000    0.001701439287221  0.000868936788815
7134.00000    0.001701214143105  0.000868837760195
7135.00000    0.001700989066289  0.000868738758656
7136.00000    0.001700764056741  0.000868639784189
7137.00000    0.001700539114432  0.000868540836782
7138.00000    0.001700314239332  0.000868441916423
7139.00000    0.001700089431408  0.000868343023101
7140.00000    0.001699864690632  0.000868244156805
7141.00000    0.001699640016973  0.000868145317523
7142.00000    0.001699415410400  0.000868046505243
7143.00000    0.001699190870883  0.000867947719956
7144.00000    0.001698966398392  0.000867848961648
7145.00000    0.001698741992896  0.000867750230309
7146.00000    0.001698517654365  0.000867651525927
7147.00000    0.001698293382769  0.000867552848491
7148.00000    0.001698069178078  0.000867454197990
7149.00000    0.001697845040261  0.000867355574412
7150.00000    0.001697620969287  0.000867256977747
7151.00000    0.001697396965128  0.000867158407982
7152.00000    0.001697173027752  0.000867059865106
7153.00000    0.001696949157130  0.000866961349108
7154.00000    0.001696725353231  0.000866862859977
7155.00000    0.001696501616025  0.000866764397701
7156.00000    0.001696277945482  0.000866665962270
7157.00000    0.001696054341572  0.000866567553671
7158.00000    0.001695830804265  0.000866469171894
7159.00000    0.001695607333530  0.000866370816927
7160.00000    0.001695383929339  0.000866272488759
7161.00000    0.001695160591660  0.000866174187379
7162.00000    0.001694937320463  0.000866075912775
7163.00000    0.001694714115719  0.000865977664937
7164.00000    0.001694490977398  0.000865879443852
7165.00000    0.001694267905469  0.000865781249511
7166.00000    0.001694044899904  0.000865683081901
7167.00000    0.001693821960671  0.000865584941011
7168.00000    0.001693599087741  0.000865486826830
7169.00000    0.001693376281084  0.000865388739347
7170.00000    0.001693153540670  0.000865290678551
7171.00000    0.001692930866469  0.000865192644430
7172.00000    0.001692708258452  0.000865094636974
7173.00000    0.001692485716589  0.000864996656170
7174.00000    0.001692263240849  0.000864898702009
7175.00000    0.001692040831204  0.000864800774478
7176.00000    0.001691818487623  0.000864702873567
7177.00000    0.001691596210076  0.000864604999264
7178.00000    0.001691373998534  0.000864507151559
7179.00000    0.001691151852967  0.000864409330439
7180.00000    0.001690929773346  0.000864311535895
7181.00000    0.001690707759640  0.000864213767914
7182.00000    0.001690485811821  0.000864116026486
7183.00000    0.001690263929858  0.000864018311600
7184.00000    0.001690042113721  0.000863920623244
7185.00000    0.001689820363382  0.000863822961408
7186.00000    0.001689598678811  0.000863725326079
7187.00000    0.001689377059977  0.000863627717248
7188.00000    0.001689155506852  0.000863530134903
7189.00000    0.001688934019407  0.000863432579033
7190.00000    0.001688712597610  0.000863335049627
7191.00000    0.001688491241434  0.000863237546674
7192.00000    0.001688269950848  0.000863140070162
7193.00000    0.001688048725823  0.000863042620081
7194.00000    0.001687827566329  0.000862945196420
7195.00000    0.001687606472338  0.000862847799167
7196.00000    0.001687385443819  0.000862750428312
7197.00000    0.001687164480744  0.000862653083843
7198.00000    0.001686943583083  0.000862555765750
7199.00000    0.001686722750806  0.000862458474021
7200.00000    0.001686501983885  0.000862361208646
7201.00000    0.001686281282289  0.000862263969613
7202.00000    0.001686060645990  0.000862166756911
7203.00000    0.001685840074959  0.000862069570530
7204.00000    0.001685619569165  0.000861972410459
7205.00000    0.001685399128581  0.000861875276685
7206.00000    0.001685178753176  0.000861778169200
7207.00000    0.001684958442921  0.000861681087990
7208.00000    0.001684738197788  0.000861584033047
7209.00000    0.001684518017746  0.000861487004357
7210.00000    0.001684297902768  0.000861390001912
7211.00000    0.001684077852823  0.000861293025699
7212.00000    0.001683857867882  0.000861196075708
7213.00000    0.001683637947917  0.000861099151927
7214.00000    0.001683418092899  0.000861002254347
7215.00000    0.001683198302797  0.000860905382955
7216.00000    0.001682978577584  0.000860808537741
7217.00000    0.001682758917230  0.000860711718695
7218.00000    0.001682539321706  0.000860614925804
7219.00000    0.001682319790984  0.000860518159059
7220.00000    0.001682100325033  0.000860421418448
7221.00000    0.001681880923825  0.000860324703961
7222.00000    0.001681661587332  0.000860228015586
7223.00000    0.001681442315524  0.000860131353313
7224.00000    0.001681223108372  0.000860034717131
7225.00000    0.001681003965848  0.000859938107029
7226.00000    0.001680784887923  0.000859841522996
7227.00000    0.001680565874567  0.000859744965021
7228.00000    0.001680346925751  0.000859648433094
7229.00000    0.001680128041448  0.000859551927204
7230.00000    0.001679909221628  0.000859455447339
7231.00000    0.001679690466262  0.000859358993489
7232.00000    0.001679471775322  0.000859262565643
7233.00000    0.001679253148779  0.000859166163791
7234.00000    0.001679034586604  0.000859069787921
7235.00000    0.001678816088768  0.000858973438022
7236.00000    0.001678597655242  0.000858877114085
7237.00000    0.001678379285999  0.000858780816098
7238.00000    0.001678160981009  0.000858684544050
7239.00000    0.001677942740243  0.000858588297930
7240.00000    0.001677724563673  0.000858492077729
7241.00000    0.001677506451271  0.000858395883434
7242.00000    0.001677288403007  0.000858299715036
7243.00000    0.001677070418854  0.000858203572523
7244.00000    0.001676852498781  0.000858107455885
7245.00000    0.001676634642762  0.000858011365110
7246.00000    0.001676416850767  0.000857915300189
7247.00000    0.001676199122768  0.000857819261111
7248.00000    0.001675981458736  0.000857723247864
7249.00000    0.001675763858643  0.000857627260439
7250.00000    0.001675546322461  0.000857531298824
7251.00000    0.001675328850160  0.000857435363008
7252.00000    0.001675111441713  0.000857339452982
7253.00000    0.001674894097091  0.000857243568733
7254.00000    0.001674676816265  0.000857147710253
7255.00000    0.001674459599208  0.000857051877529
7256.00000    0.001674242445891  0.000856956070551
7257.00000    0.001674025356285  0.000856860289309
7258.00000    0.001673808330362  0.000856764533792
7259.00000    0.001673591368094  0.000856668803989
7260.00000    0.001673374469452  0.000856573099889
7261.00000    0.001673157634409  0.000856477421483
7262.00000    0.001672940862936  0.000856381768759
7263.00000    0.001672724155004  0.000856286141706
7264.00000    0.001672507510586  0.000856190540315
7265.00000    0.001672290929653  0.000856094964573
7266.00000    0.001672074412176  0.000855999414472
7267.00000    0.001671857958129  0.000855903890000
7268.00000    0.001671641567483  0.000855808391146
7269.00000    0.001671425240208  0.000855712917900
7270.00000    0.001671208976278  0.000855617470252
7271.00000    0.001670992775665  0.000855522048190
7272.00000    0.001670776638339  0.000855426651704
7273.00000    0.001670560564274  0.000855331280784
7274.00000    0.001670344553440  0.000855235935420
7275.00000    0.001670128605810  0.000855140615599
7276.00000    0.001669912721356  0.000855045321313
7277.00000    0.001669696900050  0.000854950052549
7278.00000    0.001669481141863  0.000854854809299
7279.00000    0.001669265446769  0.000854759591551
7280.00000    0.001669049814738  0.000854664399295
7281.00000    0.001668834245743  0.000854569232520
7282.00000    0.001668618739756  0.000854474091215
7283.00000    0.001668403296749  0.000854378975371
7284.00000    0.001668187916694  0.000854283884976
7285.00000    0.001667972599563  0.000854188820021
7286.00000    0.001667757345328  0.000854093780494
7287.00000    0.001667542153962  0.000853998766385
7288.00000    0.001667327025436  0.000853903777684
7289.00000    0.001667111959723  0.000853808814380
7290.00000    0.001666896956795  0.000853713876463
7291.00000    0.001666682016625  0.000853618963922
7292.00000    0.001666467139183  0.000853524076746
7293.00000    0.001666252324444  0.000853429214926
7294.00000    0.001666037572378  0.000853334378451
7295.00000    0.001665822882958  0.000853239567311
7296.00000    0.001665608256156  0.000853144781494
7297.00000    0.001665393691946  0.000853050020990
7298.00000    0.001665179190298  0.000852955285790
7299.00000    0.001664964751186  0.000852860575883
7300.00000    0.001664750374581  0.000852765891257
7301.00000    0.001664536060457  0.000852671231904
7302.00000    0.001664321808785  0.000852576597812
7303.00000    0.001664107619538  0.000852481988971
7304.00000    0.001663893492688  0.000852387405371
7305.00000    0.001663679428208  0.000852292847000
7306.00000    0.001663465426070  0.000852198313850
7307.00000    0.001663251486247  0.000852103805909
7308.00000    0.001663037608710  0.000852009323167
7309.00000    0.001662823793434  0.000851914865614
7310.00000    0.001662610040390  0.000851820433239
7311.00000    0.001662396349550  0.000851726026033
7312.00000    0.001662182720887  0.000851631643984
7313.00000    0.001661969154374  0.000851537287082
7314.00000    0.001661755649984  0.000851442955317
7315.00000    0.001661542207688  0.000851348648679
7316.00000    0.001661328827461  0.000851254367157
7317.00000    0.001661115509273  0.000851160110741
7318.00000    0.001660902253098  0.000851065879421
7319.00000    0.001660689058908  0.000850971673186
7320.00000    0.001660475926677  0.000850877492026
7321.00000    0.001660262856376  0.000850783335931
7322.00000    0.001660049847980  0.000850689204891
7323.00000    0.001659836901459  0.000850595098895
7324.00000    0.001659624016787  0.000850501017932
7325.00000    0.001659411193937  0.000850406961993
7326.00000    0.001659198432882  0.000850312931068
7327.00000    0.001658985733594  0.000850218925145
7328.00000    0.001658773096046  0.000850124944216
7329.00000    0.001658560520211  0.000850030988268
7330.00000    0.001658348006062  0.000849937057294
7331.00000    0.001658135553572  0.000849843151281
7332.00000    0.001657923162713  0.000849749270220
7333.00000    0.001657710833458  0.000849655414101
7334.00000    0.001657498565781  0.000849561582913
7335.00000    0.001657286359654  0.000849467776646
7336.00000    0.001657074215050  0.000849373995291
7337.00000    0.001656862131942  0.000849280238836
7338.00000    0.001656650110303  0.000849186507271
7339.00000    0.001656438150106  0.000849092800587
7340.00000    0.001656226251324  0.000848999118773
7341.00000    0.001656014413930  0.000848905461819
7342.00000    0.001655802637897  0.000848811829715
7343.00000    0.001655590923199  0.000848718222450
7344.00000    0.001655379269807  0.000848624640015
7345.00000    0.001655167677696  0.000848531082399
7346.00000    0.001654956146837  0.000848437549592
7347.00000    0.001654744677206  0.000848344041585
7348.00000    0.001654533268774  0.000848250558366
7349.00000    0.001654321921514  0.000848157099925
7350.00000    0.001654110635400  0.000848063666253
7351.00000    0.001653899410406  0.000847970257340
7352.00000    0.001653688246503  0.000847876873175
7353.00000    0.001653477143666  0.000847783513748
7354.00000    0.001653266101867  0.000847690179049
7355.00000    0.001653055121081  0.000847596869068
7356.00000    0.001652844201279  0.000847503583795
7357.00000    0.001652633342435  0.000847410323220
7358.00000    0.001652422544524  0.000847317087332
7359.00000    0.001652211807517  0.000847223876122
7360.00000    0.001652001131388  0.000847130689579
7361.00000    0.001651790516111  0.000847037527694
7362.00000    0.001651579961658  0.000846944390456
7363.00000    0.001651369468004  0.000846851277855
7364.00000    0.001651159035121  0.000846758189882
7365.00000    0.001650948662984  0.000846665126526
7366.00000    0.001650738351564  0.000846572087776
7367.00000    0.001650528100837  0.000846479073624
7368.00000    0.001650317910775  0.000846386084059
7369.00000    0.001650107781351  0.000846293119071
7370.00000    0.001649897712540  0.000846200178650
7371.00000    0.001649687704314  0.000846107262786
7372.00000    0.001649477756647  0.000846014371469
7373.00000    0.001649267869513  0.000845921504689
7374.00000    0.001649058042885  0.000845828662436
7375.00000    0.001648848276736  0.000845735844700
7376.00000    0.001648638571041  0.000845643051470
7377.00000    0.001648428925773  0.000845550282738
7378.00000    0.001648219340905  0.000845457538493
7379.00000    0.001648009816411  0.000845364818724
7380.00000    0.001647800352264  0.000845272123423
7381.00000    0.001647590948439  0.000845179452579
7382.00000    0.001647381604909  0.000845086806182
7383.00000    0.001647172321647  0.000844994184222
7384.00000    0.001646963098628  0.000844901586689
7385.00000    0.001646753935824  0.000844809013574
7386.00000    0.001646544833210  0.000844716464865
7387.00000    0.001646335790760  0.000844623940555
7388.00000    0.001646126808446  0.000844531440631
7389.00000    0.001645917886244  0.000844438965086
7390.00000    0.001645709024126  0.000844346513908
7391.00000    0.001645500222066  0.000844254087087
7392.00000    0.001645291480039  0.000844161684615
7393.00000    0.001645082798017  0.000844069306480
7394.00000    0.001644874175976  0.000843976952674
7395.00000    0.001644665613888  0.000843884623185
7396.00000    0.001644457111728  0.000843792318005
7397.00000    0.001644248669469  0.000843700037123
7398.00000    0.001644040287086  0.000843607780530
7399.00000    0.001643831964552  0.000843515548215
7400.00000    0.001643623701841  0.000843423340169
7401.00000    0.001643415498927  0.000843331156382
7402.00000    0.001643207355784  0.000843238996845
7403.00000    0.001642999272386  0.000843146861546
7404.00000    0.001642791248708  0.000843054750477
7405.00000    0.001642583284722  0.000842962663627
7406.00000    0.001642375380403  0.000842870600987
7407.00000    0.001642167535726  0.000842778562547
7408.00000    0.001641959750663  0.000842686548297
7409.00000    0.001641752025190  0.000842594558227
7410.00000    0.001641544359279  0.000842502592328
7411.00000    0.001641336752907  0.000842410650589
7412.00000    0.001641129206045  0.000842318733001
7413.00000    0.001640921718669  0.000842226839554
7414.00000    0.001640714290753  0.000842134970239
7415.00000    0.001640506922271  0.000842043125045
7416.00000    0.001640299613196  0.000841951303963
7417.00000    0.001640092363504  0.000841859506982
7418.00000    0.001639885173168  0.000841767734094
7419.00000    0.001639678042163  0.000841675985289
7420.00000    0.001639470970463  0.000841584260555
7421.00000    0.001639263958041  0.000841492559885
7422.00000    0.001639057004873  0.000841400883268
7423.00000    0.001638850110932  0.000841309230695
7424.00000    0.001638643276194  0.000841217602155
7425.00000    0.001638436500631  0.000841125997639
7426.00000    0.001638229784219  0.000841034417138
7427.00000    0.001638023126931  0.000840942860641
7428.00000    0.001637816528743  0.000840851328138
7429.00000    0.001637609989628  0.000840759819621
7430.00000    0.001637403509561  0.000840668335080
7431.00000    0.001637197088516  0.000840576874504
7432.00000    0.001636990726468  0.000840485437884
7433.00000    0.001636784423391  0.000840394025210
7434.00000    0.001636578179260  0.000840302636473
7435.00000    0.001636371994048  0.000840211271663
7436.00000    0.001636165867731  0.000840119930771
7437.00000    0.001635959800283  0.000840028613786
7438.00000    0.001635753791678  0.000839937320699
7439.00000    0.001635547841891  0.000839846051500
7440.00000    0.001635341950896  0.000839754806180
7441.00000    0.001635136118668  0.000839663584729
7442.00000    0.001634930345182  0.000839572387137
7443.00000    0.001634724630411  0.000839481213396
7444.00000    0.001634518974332  0.000839390063494
7445.00000    0.001634313376917  0.000839298937423
7446.00000    0.001634107838143  0.000839207835173
7447.00000    0.001633902357982  0.000839116756734
7448.00000    0.001633696936411  0.000839025702097
7449.00000    0.001633491573404  0.000838934671251
7450.00000    0.001633286268935  0.000838843664189
7451.00000    0.001633081022979  0.000838752680899
7452.00000    0.001632875835511  0.000838661721373
7453.00000    0.001632670706505  0.000838570785600
7454.00000    0.001632465635936  0.000838479873571
7455.00000    0.001632260623780  0.000838388985277
7456.00000    0.001632055670010  0.000838298120708
7457.00000    0.001631850774602  0.000838207279855
7458.00000    0.001631645937530  0.000838116462707
7459.00000    0.001631441158769  0.000838025669256
7460.00000    0.001631236438294  0.000837934899491
7461.00000    0.001631031776079  0.000837844153404
7462.00000    0.001630827172100  0.000837753430984
7463.00000    0.001630622626332  0.000837662732223
7464.00000    0.001630418138748  0.000837572057110
7465.00000    0.001630213709325  0.000837481405637
7466.00000    0.001630009338037  0.000837390777793
7467.00000    0.001629805024859  0.000837300173569
7468.00000    0.001629600769766  0.000837209592956
7469.00000    0.001629396572732  0.000837119035944
7470.00000    0.001629192433734  0.000837028502524
7471.00000    0.001628988352745  0.000836937992685
7472.00000    0.001628784329741  0.000836847506420
7473.00000    0.001628580364696  0.000836757043717
7474.00000    0.001628376457587  0.000836666604569
7475.00000    0.001628172608387  0.000836576188964
7476.00000    0.001627968817072  0.000836485796895
7477.00000    0.001627765083617  0.000836395428350
7478.00000    0.001627561407996  0.000836305083322
7479.00000    0.001627357790186  0.000836214761800
7480.00000    0.001627154230161  0.000836124463775
7481.00000    0.001626950727897  0.000836034189237
7482.00000    0.001626747283367  0.000835943938178
7483.00000    0.001626543896548  0.000835853710587
7484.00000    0.001626340567415  0.000835763506456
7485.00000    0.001626137295943  0.000835673325774
7486.00000    0.001625934082107  0.000835583168533
7487.00000    0.001625730925882  0.000835493034723
7488.00000    0.001625527827243  0.000835402924335
7489.00000    0.001625324786167  0.000835312837358
7490.00000    0.001625121802627  0.000835222773785
7491.00000    0.001624918876599  0.000835132733605
7492.00000    0.001624716008059  0.000835042716809
7493.00000    0.001624513196981  0.000834952723388
7494.00000    0.001624310443342  0.000834862753332
7495.00000    0.001624107747116  0.000834772806632
7496.00000    0.001623905108279  0.000834682883279
7497.00000    0.001623702526805  0.000834592983263
7498.00000    0.001623500002672  0.000834503106575
7499.00000    0.001623297535852  0.000834413253205
7500.00000    0.001623095126323  0.000834323423145
7501.00000    0.001622892774060  0.000834233616384
7502.00000    0.001622690479037  0.000834143832914
7503.00000    0.001622488241231  0.000834054072725
7504.00000    0.001622286060617  0.000833964335808
7505.00000    0.001622083937170  0.000833874622154
7506.00000    0.001621881870866  0.000833784931753
7507.00000    0.001621679861680  0.000833695264596
7508.00000    0.001621477909587  0.000833605620673
7509.00000    0.001621276014564  0.000833515999976
7510.00000    0.001621074176586  0.000833426402495
7511.00000    0.001620872395628  0.000833336828221
7512.00000    0.001620670671666  0.000833247277144
7513.00000    0.001620469004675  0.000833157749256
7514.00000    0.001620267394631  0.000833068244546
7515.00000    0.001620065841510  0.000832978763006
7516.00000    0.001619864345287  0.000832889304627
7517.00000    0.001619662905938  0.000832799869399
7518.00000    0.001619461523438  0.000832710457312
7519.00000    0.001619260197764  0.000832621068359
7520.00000    0.001619058928890  0.000832531702529
7521.00000    0.001618857716793  0.000832442359813
7522.00000    0.001618656561448  0.000832353040202
7523.00000    0.001618455462830  0.000832263743686
7524.00000    0.001618254420917  0.000832174470258
7525.00000    0.001618053435682  0.000832085219906
7526.00000    0.001617852507103  0.000831995992623
7527.00000    0.001617651635155  0.000831906788398
7528.00000    0.001617450819813  0.000831817607224
7529.00000    0.001617250061053  0.000831728449089
7530.00000    0.001617049358852  0.000831639313987
7531.00000    0.001616848713184  0.000831550201906
7532.00000    0.001616648124027  0.000831461112838
7533.00000    0.001616447591355  0.000831372046774
7534.00000    0.001616247115145  0.000831283003704
7535.00000    0.001616046695372  0.000831193983620
7536.00000    0.001615846332012  0.000831104986512
7537.00000    0.001615646025042  0.000831016012371
7538.00000    0.001615445774437  0.000830927061189
7539.00000    0.001615245580173  0.000830838132955
7540.00000    0.001615045442225  0.000830749227660
7541.00000    0.001614845360571  0.000830660345296
7542.00000    0.001614645335186  0.000830571485854
7543.00000    0.001614445366045  0.000830482649324
7544.00000    0.001614245453125  0.000830393835697
7545.00000    0.001614045596403  0.000830305044964
7546.00000    0.001613845795853  0.000830216277116
7547.00000    0.001613646051452  0.000830127532143
7548.00000    0.001613446363176  0.000830038810038
7549.00000    0.001613246731001  0.000829950110790
7550.00000    0.001613047154903  0.000829861434390
7551.00000    0.001612847634859  0.000829772780830
7552.00000    0.001612648170843  0.000829684150100
7553.00000    0.001612448762834  0.000829595542192
7554.00000    0.001612249410805  0.000829506957096
7555.00000    0.001612050114735  0.000829418394802
7556.00000    0.001611850874598  0.000829329855303
7557.00000    0.001611651690372  0.000829241338589
7558.00000    0.001611452562031  0.000829152844651
7559.00000    0.001611253489553  0.000829064373480
7560.00000    0.001611054472914  0.000828975925066
7561.00000    0.001610855512090  0.000828887499402
7562.00000    0.001610656607057  0.000828799096477
7563.00000    0.001610457757791  0.000828710716283
7564.00000    0.001610258964269  0.000828622358810
7565.00000    0.001610060226466  0.000828534024050
7566.00000    0.001609861544360  0.000828445711994
7567.00000    0.001609662917926  0.000828357422633
7568.00000    0.001609464347142  0.000828269155957
7569.00000    0.001609265831982  0.000828180911958
7570.00000    0.001609067372424  0.000828092690626
7571.00000    0.001608868968444  0.000828004491954
7572.00000    0.001608670620018  0.000827916315930
7573.00000    0.001608472327122  0.000827828162548
7574.00000    0.001608274089734  0.000827740031797
7575.00000    0.001608075907829  0.000827651923669
7576.00000    0.001607877781384  0.000827563838155
7577.00000    0.001607679710376  0.000827475775246
7578.00000    0.001607481694780  0.000827387734932
7579.00000    0.001607283734573  0.000827299717206
7580.00000    0.001607085829732  0.000827211722057
7581.00000    0.001606887980234  0.000827123749478
7582.00000    0.001606690186054  0.000827035799458
7583.00000    0.001606492447169  0.000826947871990
7584.00000    0.001606294763556  0.000826859967063
7585.00000    0.001606097135191  0.000826772084670
7586.00000    0.001605899562052  0.000826684224802
7587.00000    0.001605702044113  0.000826596387449
7588.00000    0.001605504581353  0.000826508572602
7589.00000    0.001605307173748  0.000826420780253
7590.00000    0.001605109821273  0.000826333010393
7591.00000    0.001604912523907  0.000826245263013
7592.00000    0.001604715281625  0.000826157538103
7593.00000    0.001604518094404  0.000826069835656
7594.00000    0.001604320962221  0.000825982155661
7595.00000    0.001604123885053  0.000825894498112
7596.00000    0.001603926862876  0.000825806862997
7597.00000    0.001603729895667  0.000825719250309
7598.00000    0.001603532983402  0.000825631660039
7599.00000    0.001603336126059  0.000825544092177
7600.00000    0.001603139323614  0.000825456546716
7601.00000    0.001602942576044  0.000825369023646
7602.00000    0.001602745883326  0.000825281522958
7603.00000    0.001602549245435  0.000825194044643
7604.00000    0.001602352662351  0.000825106588693
7605.00000    0.001602156134048  0.000825019155099
7606.00000    0.001601959660504  0.000824931743851
7607.00000    0.001601763241696  0.000824844354942
7608.00000    0.001601566877600  0.000824756988362
7609.00000    0.001601370568194  0.000824669644103
7610.00000    0.001601174313454  0.000824582322155
7611.00000    0.001600978113357  0.000824495022511
7612.00000    0.001600781967881  0.000824407745160
7613.00000    0.001600585877001  0.000824320490095
7614.00000    0.001600389840695  0.000824233257306
7615.00000    0.001600193858941  0.000824146046785
7616.00000    0.001599997931714  0.000824058858523
7617.00000    0.001599802058992  0.000823971692511
7618.00000    0.001599606240751  0.000823884548740
7619.00000    0.001599410476969  0.000823797427202
7620.00000    0.001599214767624  0.000823710327888
7621.00000    0.001599019112691  0.000823623250789
7622.00000    0.001598823512147  0.000823536195897
7623.00000    0.001598627965971  0.000823449163202
7624.00000    0.001598432474139  0.000823362152696
7625.00000    0.001598237036627  0.000823275164370
7626.00000    0.001598041653414  0.000823188198215
7627.00000    0.001597846324476  0.000823101254223
7628.00000    0.001597651049790  0.000823014332386
7629.00000    0.001597455829333  0.000822927432693
7630.00000    0.001597260663083  0.000822840555137
7631.00000    0.001597065551017  0.000822753699709
7632.00000    0.001596870493112  0.000822666866400
7633.00000    0.001596675489345  0.000822580055201
7634.00000    0.001596480539693  0.000822493266104
7635.00000    0.001596285644133  0.000822406499100
7636.00000    0.001596090802643  0.000822319754180
7637.00000    0.001595896015200  0.000822233031336
7638.00000    0.001595701281781  0.000822146330559
7639.00000    0.001595506602363  0.000822059651841
7640.00000    0.001595311976924  0.000821972995172
7641.00000    0.001595117405440  0.000821886360544
7642.00000    0.001594922887890  0.000821799747948
7643.00000    0.001594728424251  0.000821713157376
7644.00000    0.001594534014499  0.000821626588819
7645.00000    0.001594339658612  0.000821540042268
7646.00000    0.001594145356568  0.000821453517715
7647.00000    0.001593951108344  0.000821367015151
7648.00000    0.001593756913916  0.000821280534568
7649.00000    0.001593562773264  0.000821194075956
7650.00000    0.001593368686363  0.000821107639308
7651.00000    0.001593174653191  0.000821021224614
7652.00000    0.001592980673727  0.000820934831867
7653.00000    0.001592786747946  0.000820848461056
7654.00000    0.001592592875827  0.000820762112175
7655.00000    0.001592399057348  0.000820675785213
7656.00000    0.001592205292484  0.000820589480163
7657.00000    0.001592011581215  0.000820503197016
7658.00000    0.001591817923518  0.000820416935764
7659.00000    0.001591624319369  0.000820330696397
7660.00000    0.001591430768747  0.000820244478907
7661.00000    0.001591237271629  0.000820158283287
7662.00000    0.001591043827993  0.000820072109526
7663.00000    0.001590850437815  0.000819985957617
7664.00000    0.001590657101075  0.000819899827550
7665.00000    0.001590463817749  0.000819813719319
7666.00000    0.001590270587815  0.000819727632913
7667.00000    0.001590077411250  0.000819641568324
7668.00000    0.001589884288032  0.000819555525544
7669.00000    0.001589691218139  0.000819469504565
7670.00000    0.001589498201549  0.000819383505377
7671.00000    0.001589305238239  0.000819297527972
7672.00000    0.001589112328186  0.000819211572342
7673.00000    0.001588919471369  0.000819125638478
7674.00000    0.001588726667765  0.000819039726372
7675.00000    0.001588533917351  0.000818953836015
7676.00000    0.001588341220107  0.000818867967398
7677.00000    0.001588148576008  0.000818782120514
7678.00000    0.001587955985034  0.000818696295353
7679.00000    0.001587763447161  0.000818610491907
7680.00000    0.001587570962367  0.000818524710168
7681.00000    0.001587378530631  0.000818438950127
7682.00000    0.001587186151931  0.000818353211776
7683.00000    0.001586993826243  0.000818267495106
7684.00000    0.001586801553545  0.000818181800109
7685.00000    0.001586609333817  0.000818096126776
7686.00000    0.001586417167034  0.000818010475099
7687.00000    0.001586225053176  0.000817924845069
7688.00000    0.001586032992220  0.000817839236678
7689.00000    0.001585840984144  0.000817753649917
7690.00000    0.001585649028926  0.000817668084779
7691.00000    0.001585457126543  0.000817582541254
7692.00000    0.001585265276975  0.000817497019334
7693.00000    0.001585073480198  0.000817411519011
7694.00000    0.001584881736190  0.000817326040276
7695.00000    0.001584690044930  0.000817240583121
7696.00000    0.001584498406395  0.000817155147538
7697.00000    0.001584306820564  0.000817069733517
7698.00000    0.001584115287415  0.000816984341052
7699.00000    0.001583923806924  0.000816898970132
7700.00000    0.001583732379072  0.000816813620750
7701.00000    0.001583541003834  0.000816728292898
7702.00000    0.001583349681191  0.000816642986567
7703.00000    0.001583158411118  0.000816557701748
7704.00000    0.001582967193596  0.000816472438434
7705.00000    0.001582776028601  0.000816387196615
7706.00000    0.001582584916112  0.000816301976284
7707.00000    0.001582393856107  0.000816216777432
7708.00000    0.001582202848563  0.000816131600051
7709.00000    0.001582011893460  0.000816046444133
7710.00000    0.001581820990776  0.000815961309668
7711.00000    0.001581630140487  0.000815876196650
7712.00000    0.001581439342573  0.000815791105068
7713.00000    0.001581248597012  0.000815706034916
7714.00000    0.001581057903782  0.000815620986184
7715.00000    0.001580867262861  0.000815535958865
7716.00000    0.001580676674228  0.000815450952950
7717.00000    0.001580486137860  0.000815365968430
7718.00000    0.001580295653735  0.000815281005298
7719.00000    0.001580105221833  0.000815196063545
7720.00000    0.001579914842131  0.000815111143163
7721.00000    0.001579724514607  0.000815026244143
7722.00000    0.001579534239241  0.000814941366478
7723.00000    0.001579344016009  0.000814856510158
7724.00000    0.001579153844891  0.000814771675176
7725.00000    0.001578963725865  0.000814686861523
7726.00000    0.001578773658909  0.000814602069191
7727.00000    0.001578583644001  0.000814517298172
7728.00000    0.001578393681120  0.000814432548458
7729.00000    0.001578203770244  0.000814347820039
7730.00000    0.001578013911352  0.000814263112908
7731.00000    0.001577824104422  0.000814178427057
7732.00000    0.001577634349431  0.000814093762478
7733.00000    0.001577444646360  0.000814009119161
7734.00000    0.001577254995186  0.000813924497100
7735.00000    0.001577065395887  0.000813839896285
7736.00000    0.001576875848443  0.000813755316708
7737.00000    0.001576686352830  0.000813670758362
7738.00000    0.001576496909029  0.000813586221237
7739.00000    0.001576307517018  0.000813501705327
7740.00000    0.001576118176774  0.000813417210621
7741.00000    0.001575928888277  0.000813332737113
7742.00000    0.001575739651504  0.000813248284794
7743.00000    0.001575550466436  0.000813163853656
7744.00000    0.001575361333049  0.000813079443690
7745.00000    0.001575172251323  0.000812995054889
7746.00000    0.001574983221236  0.000812910687244
7747.00000    0.001574794242767  0.000812826340747
7748.00000    0.001574605315894  0.000812742015389
7749.00000    0.001574416440596  0.000812657711164
7750.00000    0.001574227616852  0.000812573428062
7751.00000    0.001574038844640  0.000812489166075
7752.00000    0.001573850123939  0.000812404925195
7753.00000    0.001573661454727  0.000812320705414
7754.00000    0.001573472836983  0.000812236506724
7755.00000    0.001573284270687  0.000812152329117
7756.00000    0.001573095755816  0.000812068172584
7757.00000    0.001572907292349  0.000811984037117
7758.00000    0.001572718880264  0.000811899922708
7759.00000    0.001572530519542  0.000811815829350
7760.00000    0.001572342210160  0.000811731757033
7761.00000    0.001572153952097  0.000811647705750
7762.00000    0.001571965745332  0.000811563675493
7763.00000    0.001571777589844  0.000811479666253
7764.00000    0.001571589485611  0.000811395678022
7765.00000    0.001571401432612  0.000811311710793
7766.00000    0.001571213430826  0.000811227764557
7767.00000    0.001571025480232  0.000811143839306
7768.00000    0.001570837580809  0.000811059935032
7769.00000    0.001570649732536  0.000810976051726
7770.00000    0.001570461935390  0.000810892189381
7771.00000    0.001570274189352  0.000810808347989
7772.00000    0.001570086494400  0.000810724527542
7773.00000    0.001569898850513  0.000810640728030
7774.00000    0.001569711257670  0.000810556949448
7775.00000    0.001569523715850  0.000810473191785
7776.00000    0.001569336225031  0.000810389455035
7777.00000    0.001569148785193  0.000810305739189
7778.00000    0.001568961396314  0.000810222044238
7779.00000    0.001568774058374  0.000810138370176
7780.00000    0.001568586771352  0.000810054716994
7781.00000    0.001568399535226  0.000809971084684
7782.00000    0.001568212349976  0.000809887473238
7783.00000    0.001568025215580  0.000809803882647
7784.00000    0.001567838132017  0.000809720312904
7785.00000    0.001567651099267  0.000809636764001
7786.00000    0.001567464117309  0.000809553235930
7787.00000    0.001567277186121  0.000809469728683
7788.00000    0.001567090305683  0.000809386242251
7789.00000    0.001566903475973  0.000809302776626
7790.00000    0.001566716696972  0.000809219331802
7791.00000    0.001566529968657  0.000809135907769
7792.00000    0.001566343291008  0.000809052504520
7793.00000    0.001566156664005  0.000808969122046
7794.00000    0.001565970087625  0.000808885760340
7795.00000    0.001565783561849  0.000808802419393
7796.00000    0.001565597086656  0.000808719099199
7797.00000    0.001565410662024  0.000808635799747
7798.00000    0.001565224287933  0.000808552521032
7799.00000    0.001565037964363  0.000808469263044
7800.00000    0.001564851691291  0.000808386025776
7801.00000    0.001564665468698  0.000808302809220
7802.00000    0.001564479296563  0.000808219613367
7803.00000    0.001564293174864  0.000808136438211
7804.00000    0.001564107103582  0.000808053283742
7805.00000    0.001563921082695  0.000807970149953
7806.00000    0.001563735112183  0.000807887036837
7807.00000    0.001563549192025  0.000807803944384
7808.00000    0.001563363322200  0.000807720872587
7809.00000    0.001563177502688  0.000807637821439
7810.00000    0.001562991733467  0.000807554790931
7811.00000    0.001562806014518  0.000807471781055
7812.00000    0.001562620345819  0.000807388791803
7813.00000    0.001562434727350  0.000807305823168
7814.00000    0.001562249159090  0.000807222875142
7815.00000    0.001562063641019  0.000807139947716
7816.00000    0.001561878173116  0.000807057040883
7817.00000    0.001561692755360  0.000806974154634
7818.00000    0.001561507387731  0.000806891288963
7819.00000    0.001561322070208  0.000806808443861
7820.00000    0.001561136802770  0.000806725619320
7821.00000    0.001560951585398  0.000806642815332
7822.00000    0.001560766418070  0.000806560031889
7823.00000    0.001560581300766  0.000806477268984
7824.00000    0.001560396233466  0.000806394526609
7825.00000    0.001560211216148  0.000806311804755
7826.00000    0.001560026248793  0.000806229103416
7827.00000    0.001559841331379  0.000806146422582
7828.00000    0.001559656463887  0.000806063762246
7829.00000    0.001559471646296  0.000805981122401
7830.00000    0.001559286878586  0.000805898503039
7831.00000    0.001559102160735  0.000805815904151
7832.00000    0.001558917492724  0.000805733325729
7833.00000    0.001558732874532  0.000805650767767
7834.00000    0.001558548306139  0.000805568230256
7835.00000    0.001558363787524  0.000805485713188
7836.00000    0.001558179318667  0.000805403216556
7837.00000    0.001557994899547  0.000805320740351
7838.00000    0.001557810530145  0.000805238284566
7839.00000    0.001557626210439  0.000805155849193
7840.00000    0.001557441940410  0.000805073434224
7841.00000    0.001557257720037  0.000804991039652
7842.00000    0.001557073549299  0.000804908665468
7843.00000    0.001556889428177  0.000804826311665
7844.00000    0.001556705356650  0.000804743978235
7845.00000    0.001556521334699  0.000804661665171
7846.00000    0.001556337362301  0.000804579372463
7847.00000    0.001556153439438  0.000804497100106
7848.00000    0.001555969566089  0.000804414848090
7849.00000    0.001555785742233  0.000804332616408
7850.00000    0.001555601967852  0.000804250405053
7851.00000    0.001555418242923  0.000804168214016
7852.00000    0.001555234567428  0.000804086043290
7853.00000    0.001555050941345  0.000804003892867
7854.00000    0.001554867364655  0.000803921762740
7855.00000    0.001554683837337  0.000803839652900
7856.00000    0.001554500359372  0.000803757563340
7857.00000    0.001554316930739  0.000803675494051
7858.00000    0.001554133551418  0.000803593445027
7859.00000    0.001553950221389  0.000803511416260
7860.00000    0.001553766940631  0.000803429407742
7861.00000    0.001553583709125  0.000803347419465
7862.00000    0.001553400526851  0.000803265451421
7863.00000    0.001553217393788  0.000803183503602
7864.00000    0.001553034309916  0.000803101576002
7865.00000    0.001552851275215  0.000803019668612
7866.00000    0.001552668289666  0.000802937781425
7867.00000    0.001552485353248  0.000802855914432
7868.00000    0.001552302465940  0.000802774067627
7869.00000    0.001552119627724  0.000802692241001
7870.00000    0.001551936838579  0.000802610434547
7871.00000    0.001551754098485  0.000802528648257
7872.00000    0.001551571407421  0.000802446882124
7873.00000    0.001551388765369  0.000802365136139
7874.00000    0.001551206172308  0.000802283410295
7875.00000    0.001551023628218  0.000802201704585
7876.00000    0.001550841133079  0.000802120019000
7877.00000    0.001550658686871  0.000802038353534
7878.00000    0.001550476289574  0.000801956708178
7879.00000    0.001550293941169  0.000801875082924
7880.00000    0.001550111641635  0.000801793477766
7881.00000    0.001549929390952  0.000801711892695
7882.00000    0.001549747189101  0.000801630327704
7883.00000    0.001549565036062  0.000801548782785
7884.00000    0.001549382931815  0.000801467257931
7885.00000    0.001549200876339  0.000801385753134
7886.00000    0.001549018869616  0.000801304268386
7887.00000    0.001548836911625  0.000801222803679
7888.00000    0.001548655002346  0.000801141359007
7889.00000    0.001548473141760  0.000801059934361
7890.00000    0.001548291329847  0.000800978529734
7891.00000    0.001548109566587  0.000800897145118
7892.00000    0.001547927851961  0.000800815780505
7893.00000    0.001547746185947  0.000800734435889
7894.00000    0.001547564568528  0.000800653111261
7895.00000    0.001547382999682  0.000800571806614
7896.00000    0.001547201479391  0.000800490521940
7897.00000    0.001547020007634  0.000800409257232
7898.00000    0.001546838584392  0.000800328012482
7899.00000    0.001546657209645  0.000800246787682
7900.00000    0.001546475883374  0.000800165582826
7901.00000    0.001546294605558  0.000800084397904
7902.00000    0.001546113376178  0.000800003232911
7903.00000    0.001545932195214  0.000799922087837
7904.00000    0.001545751062648  0.000799840962676
7905.00000    0.001545569978458  0.000799759857421
7906.00000    0.001545388942625  0.000799678772063
7907.00000    0.001545207955131  0.000799597706595
7908.00000    0.001545027015954  0.000799516661009
7909.00000    0.001544846125077  0.000799435635299
7910.00000    0.001544665282478  0.000799354629455
7911.00000    0.001544484488138  0.000799273643472
7912.00000    0.001544303742039  0.000799192677341
7913.00000    0.001544123044160  0.000799111731055
7914.00000    0.001543942394481  0.000799030804606
7915.00000    0.001543761792984  0.000798949897987
7916.00000    0.001543581239648  0.000798869011190
7917.00000    0.001543400734454  0.000798788144208
7918.00000    0.001543220277383  0.000798707297033
7919.00000    0.001543039868415  0.000798626469658
7920.00000    0.001542859507531  0.000798545662076
7921.00000    0.001542679194711  0.000798464874278
7922.00000    0.001542498929936  0.000798384106257
7923.00000    0.001542318713186  0.000798303358006
7924.00000    0.001542138544441  0.000798222629518
7925.00000    0.001541958423684  0.000798141920784
7926.00000    0.001541778350893  0.000798061231798
7927.00000    0.001541598326049  0.000797980562552
7928.00000    0.001541418349134  0.000797899913038
7929.00000    0.001541238420127  0.000797819283249
7930.00000    0.001541058539010  0.000797738673177
7931.00000    0.001540878705763  0.000797658082816
7932.00000    0.001540698920367  0.000797577512157
7933.00000    0.001540519182801  0.000797496961194
7934.00000    0.001540339493048  0.000797416429918
7935.00000    0.001540159851087  0.000797335918323
7936.00000    0.001539980256900  0.000797255426400
7937.00000    0.001539800710467  0.000797174954143
7938.00000    0.001539621211768  0.000797094501544
7939.00000    0.001539441760785  0.000797014068595
7940.00000    0.001539262357498  0.000796933655290
7941.00000    0.001539083001887  0.000796853261620
7942.00000    0.001538903693935  0.000796772887579
7943.00000    0.001538724433620  0.000796692533158
7944.00000    0.001538545220925  0.000796612198351
7945.00000    0.001538366055830  0.000796531883151
7946.00000    0.001538186938315  0.000796451587549
7947.00000    0.001538007868362  0.000796371311538
7948.00000    0.001537828845951  0.000796291055111
7949.00000    0.001537649871063  0.000796210818261
7950.00000    0.001537470943680  0.000796130600980
7951.00000    0.001537292063780  0.000796050403261
7952.00000    0.001537113231347  0.000795970225096
7953.00000    0.001536934446360  0.000795890066478
7954.00000    0.001536755708800  0.000795809927400
7955.00000    0.001536577018649  0.000795729807854
7956.00000    0.001536398375887  0.000795649707833
7957.00000    0.001536219780494  0.000795569627330
7958.00000    0.001536041232453  0.000795489566337
7959.00000    0.001535862731744  0.000795409524847
7960.00000    0.001535684278347  0.000795329502852
7961.00000    0.001535505872244  0.000795249500346
7962.00000    0.001535327513415  0.000795169517320
7963.00000    0.001535149201842  0.000795089553769
7964.00000    0.001534970937506  0.000795009609683
7965.00000    0.001534792720388  0.000794929685056
7966.00000    0.001534614550467  0.000794849779881
7967.00000    0.001534436427727  0.000794769894150
7968.00000    0.001534258352147  0.000794690027856
7969.00000    0.001534080323709  0.000794610180991
7970.00000    0.001533902342393  0.000794530353549
7971.00000    0.001533724408181  0.000794450545522
7972.00000    0.001533546521053  0.000794370756903
7973.00000    0.001533368680992  0.000794290987684
7974.00000    0.001533190887977  0.000794211237858
7975.00000    0.001533013141990  0.000794131507418
7976.00000    0.001532835443013  0.000794051796356
7977.00000    0.001532657791025  0.000793972104666
7978.00000    0.001532480186008  0.000793892432340
7979.00000    0.001532302627944  0.000793812779370
7980.00000    0.001532125116814  0.000793733145750
7981.00000    0.001531947652598  0.000793653531472
7982.00000    0.001531770235278  0.000793573936529
7983.00000    0.001531592864835  0.000793494360914
7984.00000    0.001531415541250  0.000793414804619
7985.00000    0.001531238264504  0.000793335267637
7986.00000    0.001531061034579  0.000793255749961
7987.00000    0.001530883851456  0.000793176251584
7988.00000    0.001530706715115  0.000793096772498
7989.00000    0.001530529625539  0.000793017312696
7990.00000    0.001530352582708  0.000792937872171
7991.00000    0.001530175586604  0.000792858450916
7992.00000    0.001529998637207  0.000792779048923
7993.00000    0.001529821734500  0.000792699666186
7994.00000    0.001529644878463  0.000792620302697
7995.00000    0.001529468069078  0.000792540958448
7996.00000    0.001529291306326  0.000792461633433
7997.00000    0.001529114590188  0.000792382327645
7998.00000    0.001528937920646  0.000792303041076
7999.00000    0.001528761297680  0.000792223773718
8000.00000    0.001528584721274  0.000792144525566
8001.00000    0.001528408191406  0.000792065296611
8002.00000    0.001528231708060  0.000791986086846
8003.00000    0.001528055271216  0.000791906896265
8004.00000    0.001527878880856  0.000791827724860
8005.00000    0.001527702536960  0.000791748572623
8006.00000    0.001527526239512  0.000791669439548
8007.00000    0.001527349988491  0.000791590325628
8008.00000    0.001527173783879  0.000791511230855
8009.00000    0.001526997625659  0.000791432155223
8010.00000    0.001526821513810  0.000791353098723
8011.00000    0.001526645448315  0.000791274061349
8012.00000    0.001526469429155  0.000791195043094
8013.00000    0.001526293456312  0.000791116043950
8014.00000    0.001526117529767  0.000791037063911
8015.00000    0.001525941649501  0.000790958102969
8016.00000    0.001525765815496  0.000790879161118
8017.00000    0.001525590027734  0.000790800238349
8018.00000    0.001525414286196  0.000790721334656
8019.00000    0.001525238590863  0.000790642450032
8020.00000    0.001525062941717  0.000790563584469
8021.00000    0.001524887338740  0.000790484737961
8022.00000    0.001524711781913  0.000790405910500
8023.00000    0.001524536271218  0.000790327102080
8024.00000    0.001524360806636  0.000790248312692
8025.00000    0.001524185388149  0.000790169542331
8026.00000    0.001524010015738  0.000790090790988
8027.00000    0.001523834689386  0.000790012058658
8028.00000    0.001523659409073  0.000789933345332
8029.00000    0.001523484174781  0.000789854651004
8030.00000    0.001523308986492  0.000789775975666
8031.00000    0.001523133844188  0.000789697319312
8032.00000    0.001522958747850  0.000789618681934
8033.00000    0.001522783697460  0.000789540063525
8034.00000    0.001522608693000  0.000789461464079
8035.00000    0.001522433734451  0.000789382883587
8036.00000    0.001522258821794  0.000789304322044
8037.00000    0.001522083955013  0.000789225779442
8038.00000    0.001521909134087  0.000789147255774
8039.00000    0.001521734359000  0.000789068751032
8040.00000    0.001521559629732  0.000788990265211
8041.00000    0.001521384946266  0.000788911798302
8042.00000    0.001521210308584  0.000788833350299
8043.00000    0.001521035716666  0.000788754921195
8044.00000    0.001520861170495  0.000788676510982
8045.00000    0.001520686670052  0.000788598119654
8046.00000    0.001520512215320  0.000788519747204
8047.00000    0.001520337806280  0.000788441393624
8048.00000    0.001520163442915  0.000788363058908
8049.00000    0.001519989125204  0.000788284743048
8050.00000    0.001519814853132  0.000788206446037
8051.00000    0.001519640626679  0.000788128167870
8052.00000    0.001519466445827  0.000788049908537
8053.00000    0.001519292310558  0.000787971668033
8054.00000    0.001519118220854  0.000787893446351
8055.00000    0.001518944176697  0.000787815243483
8056.00000    0.001518770178069  0.000787737059422
8057.00000    0.001518596224951  0.000787658894162
8058.00000    0.001518422317326  0.000787580747695
8059.00000    0.001518248455176  0.000787502620015
8060.00000    0.001518074638482  0.000787424511114
8061.00000    0.001517900867226  0.000787346420986
8062.00000    0.001517727141390  0.000787268349623
8063.00000    0.001517553460957  0.000787190297019
8064.00000    0.001517379825907  0.000787112263167
8065.00000    0.001517206236224  0.000787034248059
8066.00000    0.001517032691889  0.000786956251689
8067.00000    0.001516859192884  0.000786878274049
8068.00000    0.001516685739191  0.000786800315133
8069.00000    0.001516512330793  0.000786722374934
8070.00000    0.001516338967670  0.000786644453445
8071.00000    0.001516165649806  0.000786566550659
8072.00000    0.001515992377181  0.000786488666569
8073.00000    0.001515819149779  0.000786410801167
8074.00000    0.001515645967581  0.000786332954448
8075.00000    0.001515472830570  0.000786255126404
8076.00000    0.001515299738727  0.000786177317028
8077.00000    0.001515126692035  0.000786099526314
8078.00000    0.001514953690475  0.000786021754254
8079.00000    0.001514780734029  0.000785944000841
8080.00000    0.001514607822681  0.000785866266069
8081.00000    0.001514434956412  0.000785788549930
8082.00000    0.001514262135203  0.000785710852419
8083.00000    0.001514089359038  0.000785633173527
8084.00000    0.001513916627898  0.000785555513248
8085.00000    0.001513743941766  0.000785477871575
8086.00000    0.001513571300623  0.000785400248501
8087.00000    0.001513398704452  0.000785322644019
8088.00000    0.001513226153236  0.000785245058123
8089.00000    0.001513053646955  0.000785167490805
8090.00000    0.001512881185593  0.000785089942059
8091.00000    0.001512708769132  0.000785012411877
8092.00000    0.001512536397553  0.000784934900254
8093.00000    0.001512364070840  0.000784857407181
8094.00000    0.001512191788974  0.000784779932652
8095.00000    0.001512019551938  0.000784702476661
8096.00000    0.001511847359713  0.000784625039200
8097.00000    0.001511675212283  0.000784547620263
8098.00000    0.001511503109629  0.000784470219842
8099.00000    0.001511331051734  0.000784392837931
8100.00000    0.001511159038580  0.000784315474523
8101.00000    0.001510987070150  0.000784238129611
8102.00000    0.001510815146424  0.000784160803188
8103.00000    0.001510643267387  0.000784083495248
8104.00000    0.001510471433021  0.000784006205784
8105.00000    0.001510299643307  0.000783928934788
8106.00000    0.001510127898228  0.000783851682255
8107.00000    0.001509956197766  0.000783774448176
8108.00000    0.001509784541904  0.000783697232546
8109.00000    0.001509612930625  0.000783620035357
8110.00000    0.001509441363910  0.000783542856603
8111.00000    0.001509269841742  0.000783465696277
8112.00000    0.001509098364103  0.000783388554372
8113.00000    0.001508926930976  0.000783311430881
8114.00000    0.001508755542343  0.000783234325798
8115.00000    0.001508584198187  0.000783157239116
8116.00000    0.001508412898490  0.000783080170827
8117.00000    0.001508241643235  0.000783003120926
8118.00000    0.001508070432403  0.000782926089404
8119.00000    0.001507899265978  0.000782849076257
8120.00000    0.001507728143942  0.000782772081476
8121.00000    0.001507557066278  0.000782695105055
8122.00000    0.001507386032968  0.000782618146988
8123.00000    0.001507215043994  0.000782541207266
8124.00000    0.001507044099339  0.000782464285885
8125.00000    0.001506873198986  0.000782387382837
8126.00000    0.001506702342916  0.000782310498114
8127.00000    0.001506531531114  0.000782233631711
8128.00000    0.001506360763561  0.000782156783621
8129.00000    0.001506190040239  0.000782079953837
8130.00000    0.001506019361132  0.000782003142352
8131.00000    0.001505848726222  0.000781926349159
8132.00000    0.001505678135491  0.000781849574252
8133.00000    0.001505507588923  0.000781772817624
8134.00000    0.001505337086499  0.000781696079268
8135.00000    0.001505166628202  0.000781619359178
8136.00000    0.001504996214016  0.000781542657346
8137.00000    0.001504825843922  0.000781465973767
8138.00000    0.001504655517904  0.000781389308433
8139.00000    0.001504485235944  0.000781312661337
8140.00000    0.001504314998024  0.000781236032474
8141.00000    0.001504144804128  0.000781159421835
8142.00000    0.001503974654237  0.000781082829415
8143.00000    0.001503804548336  0.000781006255207
8144.00000    0.001503634486405  0.000780929699204
8145.00000    0.001503464468429  0.000780853161400
8146.00000    0.001503294494390  0.000780776641787
8147.00000    0.001503124564270  0.000780700140359
8148.00000    0.001502954678053  0.000780623657110
8149.00000    0.001502784835720  0.000780547192032
8150.00000    0.001502615037256  0.000780470745119
8151.00000    0.001502445282642  0.000780394316365
8152.00000    0.001502275571862  0.000780317905762
8153.00000    0.001502105904897  0.000780241513304
8154.00000    0.001501936281732  0.000780165138984
8155.00000    0.001501766702348  0.000780088782796
8156.00000    0.001501597166729  0.000780012444734
8157.00000    0.001501427674858  0.000779936124789
8158.00000    0.001501258226716  0.000779859822956
8159.00000    0.001501088822288  0.000779783539228
8160.00000    0.001500919461556  0.000779707273599
8161.00000    0.001500750144502  0.000779631026061
8162.00000    0.001500580871110  0.000779554796608
8163.00000    0.001500411641363  0.000779478585234
8164.00000    0.001500242455243  0.000779402391932
8165.00000    0.001500073312733  0.000779326216695
8166.00000    0.001499904213817  0.000779250059516
8167.00000    0.001499735158477  0.000779173920390
8168.00000    0.001499566146696  0.000779097799308
8169.00000    0.001499397178456  0.000779021696266
8170.00000    0.001499228253742  0.000778945611256
8171.00000    0.001499059372536  0.000778869544271
8172.00000    0.001498890534820  0.000778793495305
8173.00000    0.001498721740578  0.000778717464351
8174.00000    0.001498552989793  0.000778641451403
8175.00000    0.001498384282448  0.000778565456454
8176.00000    0.001498215618525  0.000778489479498
8177.00000    0.001498046998009  0.000778413520528
8178.00000    0.001497878420881  0.000778337579537
8179.00000    0.001497709887124  0.000778261656518
8180.00000    0.001497541396723  0.000778185751466
8181.00000    0.001497372949659  0.000778109864374
8182.00000    0.001497204545917  0.000778033995234
8183.00000    0.001497036185478  0.000777958144041
8184.00000    0.001496867868326  0.000777882310788
8185.00000    0.001496699594445  0.000777806495468
8186.00000    0.001496531363816  0.000777730698075
8187.00000    0.001496363176424  0.000777654918602
8188.00000    0.001496195032251  0.000777579157043
8189.00000    0.001496026931281  0.000777503413391
8190.00000    0.001495858873496  0.000777427687639
8191.00000    0.001495690858880  0.000777351979782
8192.00000    0.001495522887415  0.000777276289812
8193.00000    0.001495354959086  0.000777200617722
8194.00000    0.001495187073875  0.000777124963508
8195.00000    0.001495019231765  0.000777049327161
8196.00000    0.001494851432740  0.000776973708675
8197.00000    0.001494683676782  0.000776898108045
8198.00000    0.001494515963875  0.000776822525262
8199.00000    0.001494348294002  0.000776746960321
8200.00000    0.001494180667147  0.000776671413216
8201.00000    0.001494013083291  0.000776595883939
8202.00000    0.001493845542420  0.000776520372485
8203.00000    0.001493678044515  0.000776444878846
8204.00000    0.001493510589561  0.000776369403017
8205.00000    0.001493343177540  0.000776293944990
8206.00000    0.001493175808435  0.000776218504759
8207.00000    0.001493008482231  0.000776143082319
8208.00000    0.001492841198909  0.000776067677661
8209.00000    0.001492673958455  0.000775992290780
8210.00000    0.001492506760849  0.000775916921670
8211.00000    0.001492339606077  0.000775841570323
8212.00000    0.001492172494122  0.000775766236734
8213.00000    0.001492005424966  0.000775690920895
8214.00000    0.001491838398593  0.000775615622801
8215.00000    0.001491671414986  0.000775540342445
8216.00000    0.001491504474129  0.000775465079820
8217.00000    0.001491337576005  0.000775389834920
8218.00000    0.001491170720598  0.000775314607739
8219.00000    0.001491003907890  0.000775239398270
8220.00000    0.001490837137865  0.000775164206506
8221.00000    0.001490670410507  0.000775089032442
8222.00000    0.001490503725799  0.000775013876070
8223.00000    0.001490337083725  0.000774938737385
8224.00000    0.001490170484267  0.000774863616379
8225.00000    0.001490003927409  0.000774788513047
8226.00000    0.001489837413135  0.000774713427382
8227.00000    0.001489670941428  0.000774638359377
8228.00000    0.001489504512271  0.000774563309027
8229.00000    0.001489338125648  0.000774488276324
8230.00000    0.001489171781543  0.000774413261263
8231.00000    0.001489005479939  0.000774338263836
8232.00000    0.001488839220819  0.000774263284038
8233.00000    0.001488673004167  0.000774188321862
8234.00000    0.001488506829966  0.000774113377301
8235.00000    0.001488340698200  0.000774038450350
8236.00000    0.001488174608852  0.000773963541001
8237.00000    0.001488008561907  0.000773888649249
8238.00000    0.001487842557347  0.000773813775087
8239.00000    0.001487676595155  0.000773738918509
8240.00000    0.001487510675317  0.000773664079508
8241.00000    0.001487344797814  0.000773589258078
8242.00000    0.001487178962631  0.000773514454212
8243.00000    0.001487013169752  0.000773439667904
8244.00000    0.001486847419159  0.000773364899148
8245.00000    0.001486681710836  0.000773290147938
8246.00000    0.001486516044768  0.000773215414266
8247.00000    0.001486350420937  0.000773140698127
8248.00000    0.001486184839328  0.000773065999514
8249.00000    0.001486019299923  0.000772991318421
8250.00000    0.001485853802707  0.000772916654842
8251.00000    0.001485688347663  0.000772842008770
8252.00000    0.001485522934775  0.000772767380199
8253.00000    0.001485357564026  0.000772692769122
8254.00000    0.001485192235400  0.000772618175533
8255.00000    0.001485026948881  0.000772543599426
8256.00000    0.001484861704453  0.000772469040795
8257.00000    0.001484696502099  0.000772394499633
8258.00000    0.001484531341803  0.000772319975933
8259.00000    0.001484366223548  0.000772245469690
8260.00000    0.001484201147319  0.000772170980897
8261.00000    0.001484036113099  0.000772096509548
8262.00000    0.001483871120871  0.000772022055636
8263.00000    0.001483706170620  0.000771947619156
8264.00000    0.001483541262329  0.000771873200100
8265.00000    0.001483376395983  0.000771798798463
8266.00000    0.001483211571564  0.000771724414238
8267.00000    0.001483046789057  0.000771650047419
8268.00000    0.001482882048445  0.000771575698000
8269.00000    0.001482717349712  0.000771501365974
8270.00000    0.001482552692843  0.000771427051335
8271.00000    0.001482388077820  0.000771352754077
8272.00000    0.001482223504628  0.000771278474193
8273.00000    0.001482058973250  0.000771204211678
8274.00000    0.001481894483670  0.000771129966524
8275.00000    0.001481730035873  0.000771055738726
8276.00000    0.001481565629841  0.000770981528277
8277.00000    0.001481401265560  0.000770907335172
8278.00000    0.001481236943012  0.000770833159403
8279.00000    0.001481072662182  0.000770759000964
8280.00000    0.001480908423053  0.000770684859850
8281.00000    0.001480744225610  0.000770610736054
8282.00000    0.001480580069835  0.000770536629570
8283.00000    0.001480415955714  0.000770462540391
8284.00000    0.001480251883230  0.000770388468511
8285.00000    0.001480087852368  0.000770314413924
8286.00000    0.001479923863110  0.000770240376624
8287.00000    0.001479759915441  0.000770166356604
8288.00000    0.001479596009345  0.000770092353859
8289.00000    0.001479432144806  0.000770018368382
8290.00000    0.001479268321807  0.000769944400166
8291.00000    0.001479104540333  0.000769870449206
8292.00000    0.001478940800369  0.000769796515495
8293.00000    0.001478777101896  0.000769722599027
8294.00000    0.001478613444901  0.000769648699797
8295.00000    0.001478449829366  0.000769574817796
8296.00000    0.001478286255277  0.000769500953021
8297.00000    0.001478122722616  0.000769427105463
8298.00000    0.001477959231368  0.000769353275117
8299.00000    0.001477795781516  0.000769279461978
8300.00000    0.001477632373046  0.000769205666037
8301.00000    0.001477469005941  0.000769131887290
8302.00000    0.001477305680185  0.000769058125731
8303.00000    0.001477142395762  0.000768984381352
8304.00000    0.001476979152656  0.000768910654148
8305.00000    0.001476815950852  0.000768836944113
8306.00000    0.001476652790333  0.000768763251240
8307.00000    0.001476489671083  0.000768689575523
8308.00000    0.001476326593087  0.000768615916957
8309.00000    0.001476163556329  0.000768542275534
8310.00000    0.001476000560793  0.000768468651249
8311.00000    0.001475837606463  0.000768395044095
8312.00000    0.001475674693323  0.000768321454067
8313.00000    0.001475511821358  0.000768247881158
8314.00000    0.001475348990551  0.000768174325362
8315.00000    0.001475186200887  0.000768100786673
8316.00000    0.001475023452350  0.000768027265085
8317.00000    0.001474860744924  0.000767953760591
8318.00000    0.001474698078593  0.000767880273186
8319.00000    0.001474535453341  0.000767806802863
8320.00000    0.001474372869154  0.000767733349616
8321.00000    0.001474210326014  0.000767659913439
8322.00000    0.001474047823906  0.000767586494325
8323.00000    0.001473885362815  0.000767513092270
8324.00000    0.001473722942725  0.000767439707266
8325.00000    0.001473560563619  0.000767366339308
8326.00000    0.001473398225483  0.000767292988388
8327.00000    0.001473235928300  0.000767219654502
8328.00000    0.001473073672054  0.000767146337644
8329.00000    0.001472911456731  0.000767073037806
8330.00000    0.001472749282314  0.000766999754983
8331.00000    0.001472587148788  0.000766926489168
8332.00000    0.001472425056137  0.000766853240356
8333.00000    0.001472263004344  0.000766780008541
8334.00000    0.001472100993396  0.000766706793716
8335.00000    0.001471939023275  0.000766633595876
8336.00000    0.001471777093967  0.000766560415014
8337.00000    0.001471615205455  0.000766487251123
8338.00000    0.001471453357724  0.000766414104199
8339.00000    0.001471291550758  0.000766340974235
8340.00000    0.001471129784543  0.000766267861224
8341.00000    0.001470968059061  0.000766194765162
8342.00000    0.001470806374297  0.000766121686041
8343.00000    0.001470644730237  0.000766048623856
8344.00000    0.001470483126864  0.000765975578600
8345.00000    0.001470321564163  0.000765902550267
8346.00000    0.001470160042117  0.000765829538853
8347.00000    0.001469998560713  0.000765756544349
8348.00000    0.001469837119933  0.000765683566751
8349.00000    0.001469675719763  0.000765610606051
8350.00000    0.001469514360186  0.000765537662245
8351.00000    0.001469353041188  0.000765464735327
8352.00000    0.001469191762753  0.000765391825289
8353.00000    0.001469030524866  0.000765318932126
8354.00000    0.001468869327510  0.000765246055832
8355.00000    0.001468708170670  0.000765173196401
8356.00000    0.001468547054331  0.000765100353827
8357.00000    0.001468385978477  0.000765027528104
8358.00000    0.001468224943094  0.000764954719226
8359.00000    0.001468063948164  0.000764881927186
8360.00000    0.001467902993674  0.000764809151979
8361.00000    0.001467742079607  0.000764736393599
8362.00000    0.001467581205948  0.000764663652040
8363.00000    0.001467420372681  0.000764590927295
8364.00000    0.001467259579792  0.000764518219359
8365.00000    0.001467098827264  0.000764445528226
8366.00000    0.001466938115083  0.000764372853889
8367.00000    0.001466777443233  0.000764300196343
8368.00000    0.001466616811698  0.000764227555581
8369.00000    0.001466456220463  0.000764154931599
8370.00000    0.001466295669512  0.000764082324388
8371.00000    0.001466135158831  0.000764009733945
8372.00000    0.001465974688404  0.000763937160262
8373.00000    0.001465814258216  0.000763864603334
8374.00000    0.001465653868251  0.000763792063154
8375.00000    0.001465493518493  0.000763719539718
8376.00000    0.001465333208928  0.000763647033018
8377.00000    0.001465172939541  0.000763574543048
8378.00000    0.001465012710315  0.000763502069804
8379.00000    0.001464852521236  0.000763429613278
8380.00000    0.001464692372288  0.000763357173465
8381.00000    0.001464532263456  0.000763284750359
8382.00000    0.001464372194724  0.000763212343954
8383.00000    0.001464212166078  0.000763139954244
8384.00000    0.001464052177502  0.000763067581222
8385.00000    0.001463892228981  0.000762995224884
8386.00000    0.001463732320500  0.000762922885223
8387.00000    0.001463572452043  0.000762850562233
8388.00000    0.001463412623595  0.000762778255908
8389.00000    0.001463252835140  0.000762705966242
8390.00000    0.001463093086665  0.000762633693230
8391.00000    0.001462933378152  0.000762561436865
8392.00000    0.001462773709588  0.000762489197141
8393.00000    0.001462614080957  0.000762416974053
8394.00000    0.001462454492244  0.000762344767594
8395.00000    0.001462294943433  0.000762272577759
8396.00000    0.001462135434509  0.000762200404542
8397.00000    0.001461975965458  0.000762128247937
8398.00000    0.001461816536264  0.000762056107937
8399.00000    0.001461657146911  0.000761983984537
8400.00000    0.001461497797386  0.000761911877732
8401.00000    0.001461338487671  0.000761839787514
8402.00000    0.001461179217754  0.000761767713879
8403.00000    0.001461019987617  0.000761695656820
8404.00000    0.001460860797247  0.000761623616332
8405.00000    0.001460701646628  0.000761551592408
8406.00000    0.001460542535745  0.000761479585042
8407.00000    0.001460383464583  0.000761407594230
8408.00000    0.001460224433126  0.000761335619964
8409.00000    0.001460065441361  0.000761263662239
8410.00000    0.001459906489270  0.000761191721049
8411.00000    0.001459747576841  0.000761119796389
8412.00000    0.001459588704056  0.000761047888252
8413.00000    0.001459429870903  0.000760975996632
8414.00000    0.001459271077364  0.000760904121524
8415.00000    0.001459112323426  0.000760832262921
8416.00000    0.001458953609074  0.000760760420818
8417.00000    0.001458794934291  0.000760688595210
8418.00000    0.001458636299064  0.000760616786089
8419.00000    0.001458477703377  0.000760544993450
8420.00000    0.001458319147215  0.000760473217288
8421.00000    0.001458160630564  0.000760401457597
8422.00000    0.001458002153408  0.000760329714370
8423.00000    0.001457843715732  0.000760257987602
8424.00000    0.001457685317522  0.000760186277287
8425.00000    0.001457526958762  0.000760114583420
8426.00000    0.001457368639437  0.000760042905993
8427.00000    0.001457210359533  0.000759971245002
8428.00000    0.001457052119035  0.000759899600441
8429.00000    0.001456893917927  0.000759827972303
8430.00000    0.001456735756194  0.000759756360584
8431.00000    0.001456577633823  0.000759684765276
8432.00000    0.001456419550797  0.000759613186375
8433.00000    0.001456261507102  0.000759541623875
8434.00000    0.001456103502724  0.000759470077769
8435.00000    0.001455945537646  0.000759398548052
8436.00000    0.001455787611855  0.000759327034718
8437.00000    0.001455629725335  0.000759255537761
8438.00000    0.001455471878072  0.000759184057176
8439.00000    0.001455314070050  0.000759112592957
8440.00000    0.001455156301256  0.000759041145097
8441.00000    0.001454998571673  0.000758969713591
8442.00000    0.001454840881287  0.000758898298434
8443.00000    0.001454683230084  0.000758826899619
8444.00000    0.001454525618049  0.000758755517141
8445.00000    0.001454368045166  0.000758684150994
8446.00000    0.001454210511421  0.000758612801172
8447.00000    0.001454053016799  0.000758541467669
8448.00000    0.001453895561285  0.000758470150480
8449.00000    0.001453738144865  0.000758398849599
8450.00000    0.001453580767524  0.000758327565019
8451.00000    0.001453423429247  0.000758256296736
8452.00000    0.001453266130019  0.000758185044743
8453.00000    0.001453108869825  0.000758113809035
8454.00000    0.001452951648652  0.000758042589606
8455.00000    0.001452794466483  0.000757971386450
8456.00000    0.001452637323304  0.000757900199562
8457.00000    0.001452480219102  0.000757829028935
8458.00000    0.001452323153860  0.000757757874564
8459.00000    0.001452166127564  0.000757686736444
8460.00000    0.001452009140199  0.000757615614568
8461.00000    0.001451852191751  0.000757544508930
8462.00000    0.001451695282206  0.000757473419526
8463.00000    0.001451538411547  0.000757402346348
8464.00000    0.001451381579762  0.000757331289393
8465.00000    0.001451224786834  0.000757260248653
8466.00000    0.001451068032750  0.000757189224123
8467.00000    0.001450911317495  0.000757118215797
8468.00000    0.001450754641053  0.000757047223670
8469.00000    0.001450598003412  0.000756976247735
8470.00000    0.001450441404555  0.000756905287988
8471.00000    0.001450284844468  0.000756834344423
8472.00000    0.001450128323137  0.000756763417033
8473.00000    0.001449971840547  0.000756692505813
8474.00000    0.001449815396683  0.000756621610757
8475.00000    0.001449658991531  0.000756550731860
8476.00000    0.001449502625076  0.000756479869115
8477.00000    0.001449346297304  0.000756409022518
8478.00000    0.001449190008201  0.000756338192063
8479.00000    0.001449033757750  0.000756267377743
8480.00000    0.001448877545939  0.000756196579554
8481.00000    0.001448721372752  0.000756125797488
8482.00000    0.001448565238175  0.000756055031542
8483.00000    0.001448409142193  0.000755984281708
8484.00000    0.001448253084792  0.000755913547982
8485.00000    0.001448097065958  0.000755842830358
8486.00000    0.001447941085675  0.000755772128830
8487.00000    0.001447785143930  0.000755701443392
8488.00000    0.001447629240707  0.000755630774039
8489.00000    0.001447473375993  0.000755560120764
8490.00000    0.001447317549773  0.000755489483563
8491.00000    0.001447161762032  0.000755418862430
8492.00000    0.001447006012756  0.000755348257359
8493.00000    0.001446850301931  0.000755277668344
8494.00000    0.001446694629541  0.000755207095380
8495.00000    0.001446538995573  0.000755136538461
8496.00000    0.001446383400012  0.000755065997582
8497.00000    0.001446227842844  0.000754995472736
8498.00000    0.001446072324055  0.000754924963918
8499.00000    0.001445916843629  0.000754854471123
8500.00000    0.001445761401552  0.000754783994345
8501.00000    0.001445605997811  0.000754713533578
8502.00000    0.001445450632390  0.000754643088816
8503.00000    0.001445295305275  0.000754572660055
8504.00000    0.001445140016453  0.000754502247288
8505.00000    0.001444984765908  0.000754431850509
8506.00000    0.001444829553626  0.000754361469714
8507.00000    0.001444674379593  0.000754291104896
8508.00000    0.001444519243794  0.000754220756050
8509.00000    0.001444364146216  0.000754150423170
8510.00000    0.001444209086843  0.000754080106251
8511.00000    0.001444054065662  0.000754009805287
8512.00000    0.001443899082658  0.000753939520273
8513.00000    0.001443744137817  0.000753869251202
8514.00000    0.001443589231124  0.000753798998069
8515.00000    0.001443434362566  0.000753728760869
8516.00000    0.001443279532127  0.000753658539597
8517.00000    0.001443124739794  0.000753588334245
8518.00000    0.001442969985552  0.000753518144810
8519.00000    0.001442815269388  0.000753447971284
8520.00000    0.001442660591286  0.000753377813664
8521.00000    0.001442505951233  0.000753307671942
8522.00000    0.001442351349214  0.000753237546114
8523.00000    0.001442196785216  0.000753167436174
8524.00000    0.001442042259223  0.000753097342117
8525.00000    0.001441887771222  0.000753027263936
8526.00000    0.001441733321198  0.000752957201626
8527.00000    0.001441578909137  0.000752887155182
8528.00000    0.001441424535025  0.000752817124598
8529.00000    0.001441270198849  0.000752747109869
8530.00000    0.001441115900592  0.000752677110989
8531.00000    0.001440961640242  0.000752607127952
8532.00000    0.001440807417785  0.000752537160753
8533.00000    0.001440653233205  0.000752467209387
8534.00000    0.001440499086489  0.000752397273847
8535.00000    0.001440344977623  0.000752327354128
8536.00000    0.001440190906593  0.000752257450225
8537.00000    0.001440036873384  0.000752187562133
8538.00000    0.001439882877982  0.000752117689845
8539.00000    0.001439728920373  0.000752047833356
8540.00000    0.001439575000544  0.000751977992660
8541.00000    0.001439421118479  0.000751908167753
8542.00000    0.001439267274165  0.000751838358628
8543.00000    0.001439113467588  0.000751768565280
8544.00000    0.001438959698734  0.000751698787704
8545.00000    0.001438805967588  0.000751629025893
8546.00000    0.001438652274137  0.000751559279843
8547.00000    0.001438498618366  0.000751489549548
8548.00000    0.001438345000261  0.000751419835002
8549.00000    0.001438191419809  0.000751350136201
8550.00000    0.001438037876994  0.000751280453137
8551.00000    0.001437884371804  0.000751210785807
8552.00000    0.001437730904225  0.000751141134204
8553.00000    0.001437577474241  0.000751071498322
8554.00000    0.001437424081839  0.000751001878158
8555.00000    0.001437270727005  0.000750932273704
8556.00000    0.001437117409726  0.000750862684955
8557.00000    0.001436964129986  0.000750793111907
8558.00000    0.001436810887773  0.000750723554553
8559.00000    0.001436657683071  0.000750654012887
8560.00000    0.001436504515868  0.000750584486906
8561.00000    0.001436351386149  0.000750514976602
8562.00000    0.001436198293900  0.000750445481971
8563.00000    0.001436045239107  0.000750376003007
8564.00000    0.001435892221756  0.000750306539705
8565.00000    0.001435739241834  0.000750237092058
8566.00000    0.001435586299326  0.000750167660063
8567.00000    0.001435433394218  0.000750098243712
8568.00000    0.001435280526497  0.000750028843001
8569.00000    0.001435127696149  0.000749959457925
8570.00000    0.001434974903159  0.000749890088477
8571.00000    0.001434822147514  0.000749820734653
8572.00000    0.001434669429199  0.000749751396447
8573.00000    0.001434516748202  0.000749682073853
8574.00000    0.001434364104508  0.000749612766866
8575.00000    0.001434211498102  0.000749543475481
8576.00000    0.001434058928973  0.000749474199692
8577.00000    0.001433906397104  0.000749404939494
8578.00000    0.001433753902484  0.000749335694881
8579.00000    0.001433601445097  0.000749266465848
8580.00000    0.001433449024930  0.000749197252389
8581.00000    0.001433296641969  0.000749128054500
8582.00000    0.001433144296200  0.000749058872174
8583.00000    0.001432991987610  0.000748989705406
8584.00000    0.001432839716184  0.000748920554191
8585.00000    0.001432687481909  0.000748851418523
8586.00000    0.001432535284771  0.000748782298397
8587.00000    0.001432383124756  0.000748713193808
8588.00000    0.001432231001851  0.000748644104749
8589.00000    0.001432078916041  0.000748575031217
8590.00000    0.001431926867313  0.000748505973205
8591.00000    0.001431774855654  0.000748436930707
8592.00000    0.001431622881048  0.000748367903719
8593.00000    0.001431470943483  0.000748298892236
8594.00000    0.001431319042945  0.000748229896251
8595.00000    0.001431167179420  0.000748160915759
8596.00000    0.001431015352895  0.000748091950755
8597.00000    0.001430863563355  0.000748023001234
8598.00000    0.001430711810786  0.000747954067190
8599.00000    0.001430560095177  0.000747885148618
8600.00000    0.001430408416511  0.000747816245512
8601.00000    0.001430256774776  0.000747747357867
8602.00000    0.001430105169959  0.000747678485678
8603.00000    0.001429953602045  0.000747609628939
8604.00000    0.001429802071020  0.000747540787645
8605.00000    0.001429650576872  0.000747471961790
8606.00000    0.001429499119586  0.000747403151370
8607.00000    0.001429347699149  0.000747334356379
8608.00000    0.001429196315546  0.000747265576811
8609.00000    0.001429044968766  0.000747196812661
8610.00000    0.001428893658793  0.000747128063924
8611.00000    0.001428742385614  0.000747059330595
8612.00000    0.001428591149215  0.000746990612667
8613.00000    0.001428439949584  0.000746921910136
8614.00000    0.001428288786706  0.000746853222997
8615.00000    0.001428137660567  0.000746784551244
8616.00000    0.001427986571155  0.000746715894871
8617.00000    0.001427835518455  0.000746647253874
8618.00000    0.001427684502454  0.000746578628247
8619.00000    0.001427533523139  0.000746510017984
8620.00000    0.001427382580495  0.000746441423081
8621.00000    0.001427231674509  0.000746372843532
8622.00000    0.001427080805168  0.000746304279332
8623.00000    0.001426929972458  0.000746235730475
8624.00000    0.001426779176366  0.000746167196956
8625.00000    0.001426628416878  0.000746098678770
8626.00000    0.001426477693980  0.000746030175912
8627.00000    0.001426327007659  0.000745961688375
8628.00000    0.001426176357902  0.000745893216156
8629.00000    0.001426025744694  0.000745824759248
8630.00000    0.001425875168023  0.000745756317646
8631.00000    0.001425724627875  0.000745687891346
8632.00000    0.001425574124236  0.000745619480341
8633.00000    0.001425423657093  0.000745551084626
8634.00000    0.001425273226433  0.000745482704196
8635.00000    0.001425122832241  0.000745414339046
8636.00000    0.001424972474506  0.000745345989171
8637.00000    0.001424822153212  0.000745277654565
8638.00000    0.001424671868347  0.000745209335223
8639.00000    0.001424521619897  0.000745141031139
8640.00000    0.001424371407849  0.000745072742309
8641.00000    0.001424221232189  0.000745004468727
8642.00000    0.001424071092904  0.000744936210387
8643.00000    0.001423920989980  0.000744867967285
8644.00000    0.001423770923404  0.000744799739416
8645.00000    0.001423620893164  0.000744731526773
8646.00000    0.001423470899244  0.000744663329352
8647.00000    0.001423320941632  0.000744595147148
8648.00000    0.001423171020315  0.000744526980155
8649.00000    0.001423021135279  0.000744458828368
8650.00000    0.001422871286510  0.000744390691781
8651.00000    0.001422721473996  0.000744322570391
8652.00000    0.001422571697723  0.000744254464190
8653.00000    0.001422421957677  0.000744186373174
8654.00000    0.001422272253846  0.000744118297338
8655.00000    0.001422122586216  0.000744050236677
8656.00000    0.001421972954773  0.000743982191184
8657.00000    0.001421823359505  0.000743914160856
8658.00000    0.001421673800397  0.000743846145686
8659.00000    0.001421524277438  0.000743778145671
8660.00000    0.001421374790612  0.000743710160803
8661.00000    0.001421225339908  0.000743642191078
8662.00000    0.001421075925311  0.000743574236492
8663.00000    0.001420926546809  0.000743506297038
8664.00000    0.001420777204388  0.000743438372711
8665.00000    0.001420627898035  0.000743370463507
8666.00000    0.001420478627737  0.000743302569419
8667.00000    0.001420329393480  0.000743234690444
8668.00000    0.001420180195251  0.000743166826575
8669.00000    0.001420031033037  0.000743098977807
8670.00000    0.001419881906825  0.000743031144135
8671.00000    0.001419732816601  0.000742963325555
8672.00000    0.001419583762353  0.000742895522060
8673.00000    0.001419434744066  0.000742827733646
8674.00000    0.001419285761728  0.000742759960307
8675.00000    0.001419136815326  0.000742692202038
8676.00000    0.001418987904846  0.000742624458835
8677.00000    0.001418839030275  0.000742556730691
8678.00000    0.001418690191600  0.000742489017601
8679.00000    0.001418541388807  0.000742421319561
8680.00000    0.001418392621885  0.000742353636566
8681.00000    0.001418243890819  0.000742285968609
8682.00000    0.001418095195596  0.000742218315687
8683.00000    0.001417946536203  0.000742150677793
8684.00000    0.001417797912627  0.000742083054922
8685.00000    0.001417649324855  0.000742015447070
8686.00000    0.001417500772873  0.000741947854231
8687.00000    0.001417352256670  0.000741880276401
8688.00000    0.001417203776230  0.000741812713573
8689.00000    0.001417055331542  0.000741745165743
8690.00000    0.001416906922592  0.000741677632905
8691.00000    0.001416758549367  0.000741610115055
8692.00000    0.001416610211854  0.000741542612187
8693.00000    0.001416461910040  0.000741475124296
8694.00000    0.001416313643912  0.000741407651378
8695.00000    0.001416165413456  0.000741340193426
8696.00000    0.001416017218660  0.000741272750435
8697.00000    0.001415869059511  0.000741205322402
8698.00000    0.001415720935995  0.000741137909319
8699.00000    0.001415572848100  0.000741070511183
8700.00000    0.001415424795812  0.000741003127988
8701.00000    0.001415276779118  0.000740935759729
8702.00000    0.001415128798006  0.000740868406401
8703.00000    0.001414980852462  0.000740801067999
8704.00000    0.001414832942473  0.000740733744517
8705.00000    0.001414685068027  0.000740666435951
8706.00000    0.001414537229110  0.000740599142295
8707.00000    0.001414389425709  0.000740531863545
8708.00000    0.001414241657811  0.000740464599695
8709.00000    0.001414093925404  0.000740397350739
8710.00000    0.001413946228474  0.000740330116674
8711.00000    0.001413798567008  0.000740262897493
8712.00000    0.001413650940994  0.000740195693193
8713.00000    0.001413503350418  0.000740128503767
8714.00000    0.001413355795267  0.000740061329210
8715.00000    0.001413208275529  0.000739994169518
8716.00000    0.001413060791190  0.000739927024685
8717.00000    0.001412913342238  0.000739859894706
8718.00000    0.001412765928659  0.000739792779577
8719.00000    0.001412618550442  0.000739725679291
8720.00000    0.001412471207572  0.000739658593845
8721.00000    0.001412323900036  0.000739591523232
8722.00000    0.001412176627823  0.000739524467449
8723.00000    0.001412029390919  0.000739457426489
8724.00000    0.001411882189311  0.000739390400347
8725.00000    0.001411735022987  0.000739323389020
8726.00000    0.001411587891932  0.000739256392500
8727.00000    0.001411440796136  0.000739189410785
8728.00000    0.001411293735583  0.000739122443867
8729.00000    0.001411146710263  0.000739055491743
8730.00000    0.001410999720162  0.000738988554407
8731.00000    0.001410852765266  0.000738921631855
8732.00000    0.001410705845564  0.000738854724080
8733.00000    0.001410558961043  0.000738787831079
8734.00000    0.001410412111688  0.000738720952845
8735.00000    0.001410265297489  0.000738654089375
8736.00000    0.001410118518431  0.000738587240662
8737.00000    0.001409971774503  0.000738520406703
8738.00000    0.001409825065691  0.000738453587491
8739.00000    0.001409678391982  0.000738386783022
8740.00000    0.001409531753364  0.000738319993291
8741.00000    0.001409385149824  0.000738253218292
8742.00000    0.001409238581349  0.000738186458021
8743.00000    0.001409092047926  0.000738119712473
8744.00000    0.001408945549543  0.000738052981642
8745.00000    0.001408799086187  0.000737986265525
8746.00000    0.001408652657845  0.000737919564114
8747.00000    0.001408506264504  0.000737852877406
8748.00000    0.001408359906151  0.000737786205396
8749.00000    0.001408213582775  0.000737719548078
8750.00000    0.001408067294361  0.000737652905448
8751.00000    0.001407921040898  0.000737586277500
8752.00000    0.001407774822372  0.000737519664230
8753.00000    0.001407628638771  0.000737453065632
8754.00000    0.001407482490083  0.000737386481701
8755.00000    0.001407336376294  0.000737319912433
8756.00000    0.001407190297392  0.000737253357823
8757.00000    0.001407044253364  0.000737186817865
8758.00000    0.001406898244197  0.000737120292554
8759.00000    0.001406752269879  0.000737053781886
8760.00000    0.001406606330397  0.000736987285855
8761.00000    0.001406460425739  0.000736920804457
8762.00000    0.001406314555891  0.000736854337686
8763.00000    0.001406168720841  0.000736787885538
8764.00000    0.001406022920577  0.000736721448007
8765.00000    0.001405877155086  0.000736655025089
8766.00000    0.001405731424355  0.000736588616778
8767.00000    0.001405585728371  0.000736522223070
8768.00000    0.001405440067122  0.000736455843960
8769.00000    0.001405294440596  0.000736389479442
8770.00000    0.001405148848779  0.000736323129512
8771.00000    0.001405003291659  0.000736256794164
8772.00000    0.001404857769224  0.000736190473395
8773.00000    0.001404712281461  0.000736124167198
8774.00000    0.001404566828357  0.000736057875568
8775.00000    0.001404421409900  0.000735991598502
8776.00000    0.001404276026077  0.000735925335994
8777.00000    0.001404130676875  0.000735859088038
8778.00000    0.001403985362283  0.000735792854631
8779.00000    0.001403840082287  0.000735726635766
8780.00000    0.001403694836875  0.000735660431440
8781.00000    0.001403549626034  0.000735594241647
8782.00000    0.001403404449753  0.000735528066381
8783.00000    0.001403259308017  0.000735461905640
8784.00000    0.001403114200815  0.000735395759416
8785.00000    0.001402969128135  0.000735329627706
8786.00000    0.001402824089963  0.000735263510505
8787.00000    0.001402679086288  0.000735197407806
8788.00000    0.001402534117096  0.000735131319607
8789.00000    0.001402389182376  0.000735065245901
8790.00000    0.001402244282114  0.000734999186684
8791.00000    0.001402099416299  0.000734933141951
8792.00000    0.001401954584917  0.000734867111696
8793.00000    0.001401809787957  0.000734801095916
8794.00000    0.001401665025406  0.000734735094605
8795.00000    0.001401520297251  0.000734669107758
8796.00000    0.001401375603480  0.000734603135370
8797.00000    0.001401230944080  0.000734537177436
8798.00000    0.001401086319040  0.000734471233952
8799.00000    0.001400941728346  0.000734405304912
8800.00000    0.001400797171987  0.000734339390312
8801.00000    0.001400652649949  0.000734273490147
8802.00000    0.001400508162220  0.000734207604411
8803.00000    0.001400363708789  0.000734141733101
8804.00000    0.001400219289642  0.000734075876210
8805.00000    0.001400074904767  0.000734010033735
8806.00000    0.001399930554152  0.000733944205670
8807.00000    0.001399786237785  0.000733878392010
8808.00000    0.001399641955652  0.000733812592751
8809.00000    0.001399497707742  0.000733746807887
8810.00000    0.001399353494043  0.000733681037414
8811.00000    0.001399209314541  0.000733615281327
8812.00000    0.001399065169224  0.000733549539621
8813.00000    0.001398921058081  0.000733483812291
8814.00000    0.001398776981099  0.000733418099332
8815.00000    0.001398632938265  0.000733352400740
8816.00000    0.001398488929568  0.000733286716509
8817.00000    0.001398344954994  0.000733221046634
8818.00000    0.001398201014532  0.000733155391112
8819.00000    0.001398057108169  0.000733089749936
8820.00000    0.001397913235893  0.000733024123103
8821.00000    0.001397769397691  0.000732958510606
8822.00000    0.001397625593552  0.000732892912442
8823.00000    0.001397481823463  0.000732827328606
8824.00000    0.001397338087411  0.000732761759092
8825.00000    0.001397194385385  0.000732696203896
8826.00000    0.001397050717372  0.000732630663012
8827.00000    0.001396907083360  0.000732565136437
8828.00000    0.001396763483337  0.000732499624166
8829.00000    0.001396619917290  0.000732434126192
8830.00000    0.001396476385207  0.000732368642512
8831.00000    0.001396332887076  0.000732303173121
8832.00000    0.001396189422884  0.000732237718014
8833.00000    0.001396045992621  0.000732172277186
8834.00000    0.001395902596272  0.000732106850633
8835.00000    0.001395759233826  0.000732041438348
8836.00000    0.001395615905271  0.000731976040329
8837.00000    0.001395472610595  0.000731910656569
8838.00000    0.001395329349785  0.000731845287064
8839.00000    0.001395186122829  0.000731779931810
8840.00000    0.001395042929715  0.000731714590800
8841.00000    0.001394899770430  0.000731649264032
8842.00000    0.001394756644964  0.000731583951499
8843.00000    0.001394613553303  0.000731518653197
8844.00000    0.001394470495435  0.000731453369121
8845.00000    0.001394327471348  0.000731388099266
8846.00000    0.001394184481030  0.000731322843628
8847.00000    0.001394041524469  0.000731257602202
8848.00000    0.001393898601652  0.000731192374982
8849.00000    0.001393755712568  0.000731127161965
8850.00000    0.001393612857205  0.000731061963145
8851.00000    0.001393470035549  0.000730996778518
8852.00000    0.001393327247590  0.000730931608078
8853.00000    0.001393184493315  0.000730866451822
8854.00000    0.001393041772712  0.000730801309743
8855.00000    0.001392899085768  0.000730736181839
8856.00000    0.001392756432472  0.000730671068102
8857.00000    0.001392613812812  0.000730605968530
8858.00000    0.001392471226775  0.000730540883117
8859.00000    0.001392328674350  0.000730475811858
8860.00000    0.001392186155524  0.000730410754748
8861.00000    0.001392043670285  0.000730345711783
8862.00000    0.001391901218622  0.000730280682959
8863.00000    0.001391758800522  0.000730215668269
8864.00000    0.001391616415973  0.000730150667711
8865.00000    0.001391474064963  0.000730085681277
8866.00000    0.001391331747480  0.000730020708965
8867.00000    0.001391189463512  0.000729955750769
8868.00000    0.001391047213047  0.000729890806685
8869.00000    0.001390904996073  0.000729825876707
8870.00000    0.001390762812578  0.000729760960831
8871.00000    0.001390620662550  0.000729696059053
8872.00000    0.001390478545976  0.000729631171367
8873.00000    0.001390336462846  0.000729566297769
8874.00000    0.001390194413147  0.000729501438253
8875.00000    0.001390052396866  0.000729436592816
8876.00000    0.001389910413993  0.000729371761453
8877.00000    0.001389768464514  0.000729306944158
8878.00000    0.001389626548419  0.000729242140928
8879.00000    0.001389484665694  0.000729177351756
8880.00000    0.001389342816329  0.000729112576640
8881.00000    0.001389201000311  0.000729047815573
8882.00000    0.001389059217628  0.000728983068551
8883.00000    0.001388917468268  0.000728918335570
8884.00000    0.001388775752220  0.000728853616625
8885.00000    0.001388634069471  0.000728788911710
8886.00000    0.001388492420009  0.000728724220822
8887.00000    0.001388350803823  0.000728659543956
8888.00000    0.001388209220901  0.000728594881106
8889.00000    0.001388067671230  0.000728530232268
8890.00000    0.001387926154799  0.000728465597438
8891.00000    0.001387784671596  0.000728400976611
8892.00000    0.001387643221609  0.000728336369782
8893.00000    0.001387501804826  0.000728271776946
8894.00000    0.001387360421236  0.000728207198099
8895.00000    0.001387219070826  0.000728142633236
8896.00000    0.001387077753584  0.000728078082352
8897.00000    0.001386936469499  0.000728013545442
8898.00000    0.001386795218559  0.000727949022503
8899.00000    0.001386654000752  0.000727884513528
8900.00000    0.001386512816065  0.000727820018515
8901.00000    0.001386371664489  0.000727755537457
8902.00000    0.001386230546009  0.000727691070350
8903.00000    0.001386089460615  0.000727626617190
8904.00000    0.001385948408295  0.000727562177971
8905.00000    0.001385807389037  0.000727497752690
8906.00000    0.001385666402829  0.000727433341341
8907.00000    0.001385525449660  0.000727368943920
8908.00000    0.001385384529517  0.000727304560422
8909.00000    0.001385243642389  0.000727240190843
8910.00000    0.001385102788263  0.000727175835177
8911.00000    0.001384961967129  0.000727111493421
8912.00000    0.001384821178975  0.000727047165569
8913.00000    0.001384680423787  0.000726982851617
8914.00000    0.001384539701556  0.000726918551560
8915.00000    0.001384399012269  0.000726854265393
8916.00000    0.001384258355914  0.000726789993113
8917.00000    0.001384117732480  0.000726725734713
8918.00000    0.001383977141955  0.000726661490190
8919.00000    0.001383836584327  0.000726597259539
8920.00000    0.001383696059584  0.000726533042756
8921.00000    0.001383555567715  0.000726468839835
8922.00000    0.001383415108708  0.000726404650772
8923.00000    0.001383274682551  0.000726340475562
8924.00000    0.001383134289232  0.000726276314201
8925.00000    0.001382993928741  0.000726212166685
8926.00000    0.001382853601064  0.000726148033007
8927.00000    0.001382713306191  0.000726083913165
8928.00000    0.001382573044110  0.000726019807153
8929.00000    0.001382432814808  0.000725955714966
8930.00000    0.001382292618275  0.000725891636601
8931.00000    0.001382152454499  0.000725827572051
8932.00000    0.001382012323468  0.000725763521314
8933.00000    0.001381872225170  0.000725699484384
8934.00000    0.001381732159594  0.000725635461256
8935.00000    0.001381592126728  0.000725571451926
8936.00000    0.001381452126560  0.000725507456389
8937.00000    0.001381312159079  0.000725443474641
8938.00000    0.001381172224273  0.000725379506677
8939.00000    0.001381032322131  0.000725315552493
8940.00000    0.001380892452641  0.000725251612083
8941.00000    0.001380752615791  0.000725187685444
8942.00000    0.001380612811569  0.000725123772571
8943.00000    0.001380473039965  0.000725059873458
8944.00000    0.001380333300966  0.000724995988102
8945.00000    0.001380193594561  0.000724932116498
8946.00000    0.001380053920739  0.000724868258642
8947.00000    0.001379914279487  0.000724804414528
8948.00000    0.001379774670794  0.000724740584152
8949.00000    0.001379635094649  0.000724676767510
8950.00000    0.001379495551039  0.000724612964597
8951.00000    0.001379356039955  0.000724549175408
8952.00000    0.001379216561383  0.000724485399939
8953.00000    0.001379077115312  0.000724421638185
8954.00000    0.001378937701731  0.000724357890142
8955.00000    0.001378798320629  0.000724294155806
8956.00000    0.001378658971993  0.000724230435170
8957.00000    0.001378519655812  0.000724166728232
8958.00000    0.001378380372075  0.000724103034986
8959.00000    0.001378241120770  0.000724039355428
8960.00000    0.001378101901886  0.000723975689553
8961.00000    0.001377962715410  0.000723912037358
8962.00000    0.001377823561333  0.000723848398836
8963.00000    0.001377684439641  0.000723784773984
8964.00000    0.001377545350325  0.000723721162797
8965.00000    0.001377406293371  0.000723657565270
8966.00000    0.001377267268769  0.000723593981400
8967.00000    0.001377128276507  0.000723530411181
8968.00000    0.001376989316574  0.000723466854609
8969.00000    0.001376850388958  0.000723403311679
8970.00000    0.001376711493648  0.000723339782387
8971.00000    0.001376572630633  0.000723276266729
8972.00000    0.001376433799900  0.000723212764699
8973.00000    0.001376295001439  0.000723149276293
8974.00000    0.001376156235238  0.000723085801507
8975.00000    0.001376017501285  0.000723022340337
8976.00000    0.001375878799570  0.000722958892777
8977.00000    0.001375740130080  0.000722895458823
8978.00000    0.001375601492805  0.000722832038470
8979.00000    0.001375462887733  0.000722768631715
8980.00000    0.001375324314852  0.000722705238552
8981.00000    0.001375185774151  0.000722641858978
8982.00000    0.001375047265619  0.000722578492986
8983.00000    0.001374908789245  0.000722515140574
8984.00000    0.001374770345016  0.000722451801737
8985.00000    0.001374631932922  0.000722388476469
8986.00000    0.001374493552951  0.000722325164767
8987.00000    0.001374355205092  0.000722261866626
8988.00000    0.001374216889334  0.000722198582041
8989.00000    0.001374078605665  0.000722135311008
8990.00000    0.001373940354073  0.000722072053523
8991.00000    0.001373802134549  0.000722008809581
8992.00000    0.001373663947079  0.000721945579177
8993.00000    0.001373525791653  0.000721882362307
8994.00000    0.001373387668259  0.000721819158967
8995.00000    0.001373249576887  0.000721755969152
8996.00000    0.001373111517524  0.000721692792857
8997.00000    0.001372973490160  0.000721629630078
8998.00000    0.001372835494783  0.000721566480811
8999.00000    0.001372697531382  0.000721503345051
9000.00000    0.001372559599946  0.000721440222794
9001.00000    0.001372421700462  0.000721377114035
9002.00000    0.001372283832921  0.000721314018769
9003.00000    0.001372145997311  0.000721250936993
9004.00000    0.001372008193620  0.000721187868701
9005.00000    0.001371870421838  0.000721124813889
9006.00000    0.001371732681952  0.000721061772554
9007.00000    0.001371594973952  0.000720998744689
9008.00000    0.001371457297826  0.000720935730292
9009.00000    0.001371319653564  0.000720872729357
9010.00000    0.001371182041154  0.000720809741880
9011.00000    0.001371044460584  0.000720746767856
9012.00000    0.001370906911844  0.000720683807281
9013.00000    0.001370769394922  0.000720620860151
9014.00000    0.001370631909807  0.000720557926461
9015.00000    0.001370494456487  0.000720495006207
9016.00000    0.001370357034953  0.000720432099384
9017.00000    0.001370219645192  0.000720369205988
9018.00000    0.001370082287193  0.000720306326014
9019.00000    0.001369944960945  0.000720243459458
9020.00000    0.001369807666436  0.000720180606315
9021.00000    0.001369670403657  0.000720117766582
9022.00000    0.001369533172595  0.000720054940253
9023.00000    0.001369395973239  0.000719992127324
9024.00000    0.001369258805578  0.000719929327791
9025.00000    0.001369121669601  0.000719866541649
9026.00000    0.001368984565297  0.000719803768895
9027.00000    0.001368847492655  0.000719741009522
9028.00000    0.001368710451663  0.000719678263528
9029.00000    0.001368573442310  0.000719615530907
9030.00000    0.001368436464586  0.000719552811656
9031.00000    0.001368299518478  0.000719490105769
9032.00000    0.001368162603977  0.000719427413242
9033.00000    0.001368025721070  0.000719364734072
9034.00000    0.001367888869747  0.000719302068253
9035.00000    0.001367752049997  0.000719239415781
9036.00000    0.001367615261808  0.000719176776652
9037.00000    0.001367478505170  0.000719114150861
9038.00000    0.001367341780071  0.000719051538404
9039.00000    0.001367205086500  0.000718988939277
9040.00000    0.001367068424446  0.000718926353475
9041.00000    0.001366931793898  0.000718863780993
9042.00000    0.001366795194845  0.000718801221828
9043.00000    0.001366658627276  0.000718738675974
9044.00000    0.001366522091180  0.000718676143429
9045.00000    0.001366385586546  0.000718613624186
9046.00000    0.001366249113362  0.000718551118242
9047.00000    0.001366112671618  0.000718488625593
9048.00000    0.001365976261303  0.000718426146233
9049.00000    0.001365839882405  0.000718363680159
9050.00000    0.001365703534914  0.000718301227366
9051.00000    0.001365567218818  0.000718238787851
9052.00000    0.001365430934107  0.000718176361607
9053.00000    0.001365294680769  0.000718113948632
9054.00000    0.001365158458794  0.000718051548920
9055.00000    0.001365022268171  0.000717989162468
9056.00000    0.001364886108887  0.000717926789271
9057.00000    0.001364749980933  0.000717864429325
9058.00000    0.001364613884298  0.000717802082624
9059.00000    0.001364477818970  0.000717739749166
9060.00000    0.001364341784939  0.000717677428945
9061.00000    0.001364205782193  0.000717615121957
9062.00000    0.001364069810722  0.000717552828198
9063.00000    0.001363933870514  0.000717490547664
9064.00000    0.001363797961559  0.000717428280350
9065.00000    0.001363662083846  0.000717366026251
9066.00000    0.001363526237363  0.000717303785364
9067.00000    0.001363390422100  0.000717241557684
9068.00000    0.001363254638046  0.000717179343207
9069.00000    0.001363118885190  0.000717117141928
9070.00000    0.001362983163521  0.000717054953843
9071.00000    0.001362847473028  0.000716992778948
9072.00000    0.001362711813700  0.000716930617238
9073.00000    0.001362576185526  0.000716868468709
9074.00000    0.001362440588496  0.000716806333357
9075.00000    0.001362305022598  0.000716744211178
9076.00000    0.001362169487821  0.000716682102166
9077.00000    0.001362033984155  0.000716620006318
9078.00000    0.001361898511589  0.000716557923630
9079.00000    0.001361763070112  0.000716495854096
9080.00000    0.001361627659713  0.000716433797713
9081.00000    0.001361492280380  0.000716371754477
9082.00000    0.001361356932104  0.000716309724383
9083.00000    0.001361221614873  0.000716247707426
9084.00000    0.001361086328677  0.000716185703604
9085.00000    0.001360951073505  0.000716123712910
9086.00000    0.001360815849345  0.000716061735341
9087.00000    0.001360680656187  0.000715999770892
9088.00000    0.001360545494020  0.000715937819560
9089.00000    0.001360410362834  0.000715875881340
9090.00000    0.001360275262617  0.000715813956227
9091.00000    0.001360140193358  0.000715752044218
9092.00000    0.001360005155048  0.000715690145308
9093.00000    0.001359870147674  0.000715628259492
9094.00000    0.001359735171227  0.000715566386767
9095.00000    0.001359600225695  0.000715504527129
9096.00000    0.001359465311067  0.000715442680571
9097.00000    0.001359330427334  0.000715380847092
9098.00000    0.001359195574483  0.000715319026686
9099.00000    0.001359060752505  0.000715257219349
9100.00000    0.001358925961388  0.000715195425076
9101.00000    0.001358791201121  0.000715133643864
9102.00000    0.001358656471695  0.000715071875708
9103.00000    0.001358521773098  0.000715010120604
9104.00000    0.001358387105319  0.000714948378548
9105.00000    0.001358252468347  0.000714886649534
9106.00000    0.001358117862173  0.000714824933560
9107.00000    0.001357983286785  0.000714763230621
9108.00000    0.001357848742172  0.000714701540712
9109.00000    0.001357714228324  0.000714639863830
9110.00000    0.001357579745230  0.000714578199969
9111.00000    0.001357445292879  0.000714516549126
9112.00000    0.001357310871260  0.000714454911297
9113.00000    0.001357176480364  0.000714393286477
9114.00000    0.001357042120178  0.000714331674661
9115.00000    0.001356907790693  0.000714270075847
9116.00000    0.001356773491897  0.000714208490028
9117.00000    0.001356639223781  0.000714146917202
9118.00000    0.001356504986332  0.000714085357364
9119.00000    0.001356370779542  0.000714023810510
9120.00000    0.001356236603398  0.000713962276635
9121.00000    0.001356102457891  0.000713900755735
9122.00000    0.001355968343009  0.000713839247806
9123.00000    0.001355834258742  0.000713777752844
9124.00000    0.001355700205079  0.000713716270845
9125.00000    0.001355566182010  0.000713654801803
9126.00000    0.001355432189524  0.000713593345716
9127.00000    0.001355298227611  0.000713531902578
9128.00000    0.001355164296259  0.000713470472386
9129.00000    0.001355030395458  0.000713409055135
9130.00000    0.001354896525197  0.000713347650822
9131.00000    0.001354762685467  0.000713286259441
9132.00000    0.001354628876255  0.000713224880989
9133.00000    0.001354495097552  0.000713163515461
9134.00000    0.001354361349347  0.000713102162853
9135.00000    0.001354227631630  0.000713040823161
9136.00000    0.001354093944389  0.000712979496382
9137.00000    0.001353960287615  0.000712918182509
9138.00000    0.001353826661296  0.000712856881540
9139.00000    0.001353693065422  0.000712795593470
9140.00000    0.001353559499982  0.000712734318295
9141.00000    0.001353425964966  0.000712673056011
9142.00000    0.001353292460364  0.000712611806613
9143.00000    0.001353158986164  0.000712550570098
9144.00000    0.001353025542357  0.000712489346460
9145.00000    0.001352892128931  0.000712428135697
9146.00000    0.001352758745876  0.000712366937803
9147.00000    0.001352625393182  0.000712305752774
9148.00000    0.001352492070837  0.000712244580607
9149.00000    0.001352358778832  0.000712183421297
9150.00000    0.001352225517156  0.000712122274840
9151.00000    0.001352092285799  0.000712061141232
9152.00000    0.001351959084749  0.000712000020468
9153.00000    0.001351825913996  0.000711938912545
9154.00000    0.001351692773531  0.000711877817458
9155.00000    0.001351559663341  0.000711816735203
9156.00000    0.001351426583418  0.000711755665775
9157.00000    0.001351293533750  0.000711694609172
9158.00000    0.001351160514327  0.000711633565387
9159.00000    0.001351027525138  0.000711572534418
9160.00000    0.001350894566173  0.000711511516260
9161.00000    0.001350761637421  0.000711450510910
9162.00000    0.001350628738872  0.000711389518362
9163.00000    0.001350495870516  0.000711328538612
9164.00000    0.001350363032342  0.000711267571657
9165.00000    0.001350230224339  0.000711206617492
9166.00000    0.001350097446498  0.000711145676114
9167.00000    0.001349964698807  0.000711084747517
9168.00000    0.001349831981256  0.000711023831698
9169.00000    0.001349699293835  0.000710962928653
9170.00000    0.001349566636534  0.000710902038377
9171.00000    0.001349434009341  0.000710841160867
9172.00000    0.001349301412247  0.000710780296118
9173.00000    0.001349168845240  0.000710719444126
9174.00000    0.001349036308312  0.000710658604887
9175.00000    0.001348903801451  0.000710597778396
9176.00000    0.001348771324646  0.000710536964651
9177.00000    0.001348638877888  0.000710476163645
9178.00000    0.001348506461166  0.000710415375376
9179.00000    0.001348374074470  0.000710354599840
9180.00000    0.001348241717789  0.000710293837031
9181.00000    0.001348109391113  0.000710233086946
9182.00000    0.001347977094431  0.000710172349581
9183.00000    0.001347844827734  0.000710111624932
9184.00000    0.001347712591010  0.000710050912994
9185.00000    0.001347580384250  0.000709990213764
9186.00000    0.001347448207442  0.000709929527237
9187.00000    0.001347316060578  0.000709868853409
9188.00000    0.001347183943646  0.000709808192277
9189.00000    0.001347051856636  0.000709747543835
9190.00000    0.001346919799537  0.000709686908080
9191.00000    0.001346787772340  0.000709626285007
9192.00000    0.001346655775034  0.000709565674614
9193.00000    0.001346523807609  0.000709505076894
9194.00000    0.001346391870054  0.000709444491845
9195.00000    0.001346259962359  0.000709383919463
9196.00000    0.001346128084514  0.000709323359742
9197.00000    0.001345996236509  0.000709262812680
9198.00000    0.001345864418332  0.000709202278271
9199.00000    0.001345732629975  0.000709141756513
9200.00000    0.001345600871426  0.000709081247400
9201.00000    0.001345469142675  0.000709020750928
9202.00000    0.001345337443712  0.000708960267095
9203.00000    0.001345205774527  0.000708899795894
9204.00000    0.001345074135110  0.000708839337323
9205.00000    0.001344942525450  0.000708778891378
9206.00000    0.001344810945536  0.000708718458053
9207.00000    0.001344679395360  0.000708658037346
9208.00000    0.001344547874910  0.000708597629251
9209.00000    0.001344416384176  0.000708537233766
9210.00000    0.001344284923148  0.000708476850885
9211.00000    0.001344153491816  0.000708416480605
9212.00000    0.001344022090169  0.000708356122922
9213.00000    0.001343890718197  0.000708295777832
9214.00000    0.001343759375891  0.000708235445330
9215.00000    0.001343628063239  0.000708175125412
9216.00000    0.001343496780232  0.000708114818075
9217.00000    0.001343365526859  0.000708054523314
9218.00000    0.001343234303111  0.000707994241125
9219.00000    0.001343103108977  0.000707933971505
9220.00000    0.001342971944446  0.000707873714449
9221.00000    0.001342840809509  0.000707813469953
9222.00000    0.001342709704155  0.000707753238012
9223.00000    0.001342578628375  0.000707693018624
9224.00000    0.001342447582157  0.000707632811784
9225.00000    0.001342316565493  0.000707572617487
9226.00000    0.001342185578371  0.000707512435730
9227.00000    0.001342054620782  0.000707452266509
9228.00000    0.001341923692715  0.000707392109820
9229.00000    0.001341792794161  0.000707331965658
9230.00000    0.001341661925108  0.000707271834020
9231.00000    0.001341531085548  0.000707211714901
9232.00000    0.001341400275469  0.000707151608298
9233.00000    0.001341269494863  0.000707091514207
9234.00000    0.001341138743717  0.000707031432623
9235.00000    0.001341008022023  0.000706971363542
9236.00000    0.001340877329771  0.000706911306960
9237.00000    0.001340746666949  0.000706851262874
9238.00000    0.001340616033549  0.000706791231279
9239.00000    0.001340485429560  0.000706731212171
9240.00000    0.001340354854972  0.000706671205547
9241.00000    0.001340224309774  0.000706611211402
9242.00000    0.001340093793957  0.000706551229732
9243.00000    0.001339963307511  0.000706491260533
9244.00000    0.001339832850425  0.000706431303801
9245.00000    0.001339702422690  0.000706371359532
9246.00000    0.001339572024295  0.000706311427723
9247.00000    0.001339441655230  0.000706251508368
9248.00000    0.001339311315486  0.000706191601465
9249.00000    0.001339181005051  0.000706131707008
9250.00000    0.001339050723917  0.000706071824995
9251.00000    0.001338920472073  0.000706011955420
9252.00000    0.001338790249509  0.000705952098281
9253.00000    0.001338660056215  0.000705892253573
9254.00000    0.001338529892181  0.000705832421291
9255.00000    0.001338399757397  0.000705772601433
9256.00000    0.001338269651853  0.000705712793994
9257.00000    0.001338139575539  0.000705652998969
9258.00000    0.001338009528444  0.000705593216356
9259.00000    0.001337879510559  0.000705533446150
9260.00000    0.001337749521875  0.000705473688346
9261.00000    0.001337619562379  0.000705413942942
9262.00000    0.001337489632064  0.000705354209933
9263.00000    0.001337359730919  0.000705294489315
9264.00000    0.001337229858933  0.000705234781084
9265.00000    0.001337100016098  0.000705175085236
9266.00000    0.001336970202402  0.000705115401767
9267.00000    0.001336840417836  0.000705055730673
9268.00000    0.001336710662390  0.000704996071950
9269.00000    0.001336580936054  0.000704936425594
9270.00000    0.001336451238818  0.000704876791602
9271.00000    0.001336321570672  0.000704817169969
9272.00000    0.001336191931606  0.000704757560691
9273.00000    0.001336062321610  0.000704697963764
9274.00000    0.001335932740675  0.000704638379185
9275.00000    0.001335803188789  0.000704578806949
9276.00000    0.001335673665944  0.000704519247052
9277.00000    0.001335544172130  0.000704459699491
9278.00000    0.001335414707335  0.000704400164261
9279.00000    0.001335285271552  0.000704340641358
9280.00000    0.001335155864768  0.000704281130779
9281.00000    0.001335026486976  0.000704221632520
9282.00000    0.001334897138164  0.000704162146576
9283.00000    0.001334767818324  0.000704102672944
9284.00000    0.001334638527444  0.000704043211619
9285.00000    0.001334509265515  0.000703983762599
9286.00000    0.001334380032528  0.000703924325878
9287.00000    0.001334250828471  0.000703864901453
9288.00000    0.001334121653337  0.000703805489319
9289.00000    0.001333992507113  0.000703746089474
9290.00000    0.001333863389792  0.000703686701913
9291.00000    0.001333734301362  0.000703627326632
9292.00000    0.001333605241814  0.000703567963627
9293.00000    0.001333476211139  0.000703508612894
9294.00000    0.001333347209325  0.000703449274429
9295.00000    0.001333218236364  0.000703389948229
9296.00000    0.001333089292246  0.000703330634289
9297.00000    0.001332960376960  0.000703271332605
9298.00000    0.001332831490497  0.000703212043175
9299.00000    0.001332702632847  0.000703152765992
9300.00000    0.001332573804000  0.000703093501055
9301.00000    0.001332445003947  0.000703034248358
9302.00000    0.001332316232677  0.000702975007898
9303.00000    0.001332187490181  0.000702915779671
9304.00000    0.001332058776448  0.000702856563673
9305.00000    0.001331930091470  0.000702797359900
9306.00000    0.001331801435237  0.000702738168348
9307.00000    0.001331672807738  0.000702678989013
9308.00000    0.001331544208963  0.000702619821892
9309.00000    0.001331415638904  0.000702560666980
9310.00000    0.001331287097549  0.000702501524274
9311.00000    0.001331158584890  0.000702442393769
9312.00000    0.001331030100917  0.000702383275462
9313.00000    0.001330901645619  0.000702324169349
9314.00000    0.001330773218988  0.000702265075426
9315.00000    0.001330644821013  0.000702205993689
9316.00000    0.001330516451684  0.000702146924134
9317.00000    0.001330388110993  0.000702087866757
9318.00000    0.001330259798928  0.000702028821554
9319.00000    0.001330131515481  0.000701969788522
9320.00000    0.001330003260641  0.000701910767656
9321.00000    0.001329875034399  0.000701851758953
9322.00000    0.001329746836745  0.000701792762409
9323.00000    0.001329618667670  0.000701733778020
9324.00000    0.001329490527163  0.000701674805781
9325.00000    0.001329362415215  0.000701615845690
9326.00000    0.001329234331817  0.000701556897742
9327.00000    0.001329106276958  0.000701497961933
9328.00000    0.001328978250628  0.000701439038260
9329.00000    0.001328850252819  0.000701380126719
9330.00000    0.001328722283521  0.000701321227305
9331.00000    0.001328594342723  0.000701262340015
9332.00000    0.001328466430416  0.000701203464845
9333.00000    0.001328338546591  0.000701144601791
9334.00000    0.001328210691237  0.000701085750849
9335.00000    0.001328082864345  0.000701026912015
9336.00000    0.001327955065906  0.000700968085287
9337.00000    0.001327827295909  0.000700909270658
9338.00000    0.001327699554346  0.000700850468127
9339.00000    0.001327571841205  0.000700791677688
9340.00000    0.001327444156479  0.000700732899339
9341.00000    0.001327316500157  0.000700674133074
9342.00000    0.001327188872229  0.000700615378892
9343.00000    0.001327061272686  0.000700556636786
9344.00000    0.001326933701518  0.000700497906754
9345.00000    0.001326806158715  0.000700439188792
9346.00000    0.001326678644269  0.000700380482896
9347.00000    0.001326551158169  0.000700321789062
9348.00000    0.001326423700405  0.000700263107287
9349.00000    0.001326296270969  0.000700204437565
9350.00000    0.001326168869850  0.000700145779895
9351.00000    0.001326041497039  0.000700087134271
9352.00000    0.001325914152526  0.000700028500689
9353.00000    0.001325786836302  0.000699969879147
9354.00000    0.001325659548357  0.000699911269641
9355.00000    0.001325532288681  0.000699852672165
9356.00000    0.001325405057266  0.000699794086717
9357.00000    0.001325277854101  0.000699735513293
9358.00000    0.001325150679176  0.000699676951889
9359.00000    0.001325023532483  0.000699618402501
9360.00000    0.001324896414011  0.000699559865125
9361.00000    0.001324769323752  0.000699501339757
9362.00000    0.001324642261695  0.000699442826395
9363.00000    0.001324515227831  0.000699384325032
9364.00000    0.001324388222150  0.000699325835667
9365.00000    0.001324261244643  0.000699267358295
9366.00000    0.001324134295301  0.000699208892913
9367.00000    0.001324007374113  0.000699150439516
9368.00000    0.001323880481071  0.000699091998100
9369.00000    0.001323753616165  0.000699033568663
9370.00000    0.001323626779385  0.000698975151199
9371.00000    0.001323499970721  0.000698916745706
9372.00000    0.001323373190165  0.000698858352179
9373.00000    0.001323246437706  0.000698799970615
9374.00000    0.001323119713336  0.000698741601010
9375.00000    0.001322993017044  0.000698683243360
9376.00000    0.001322866348822  0.000698624897661
9377.00000    0.001322739708659  0.000698566563910
9378.00000    0.001322613096547  0.000698508242102
9379.00000    0.001322486512475  0.000698449932235
9380.00000    0.001322359956435  0.000698391634303
9381.00000    0.001322233428416  0.000698333348304
9382.00000    0.001322106928410  0.000698275074233
9383.00000    0.001321980456406  0.000698216812087
9384.00000    0.001321854012397  0.000698158561862
9385.00000    0.001321727596371  0.000698100323554
9386.00000    0.001321601208319  0.000698042097159
9387.00000    0.001321474848233  0.000697983882674
9388.00000    0.001321348516102  0.000697925680095
9389.00000    0.001321222211917  0.000697867489417
9390.00000    0.001321095935669  0.000697809310638
9391.00000    0.001320969687349  0.000697751143754
9392.00000    0.001320843466946  0.000697692988760
9393.00000    0.001320717274452  0.000697634845653
9394.00000    0.001320591109857  0.000697576714430
9395.00000    0.001320464973151  0.000697518595086
9396.00000    0.001320338864326  0.000697460487617
9397.00000    0.001320212783372  0.000697402392020
9398.00000    0.001320086730278  0.000697344308292
9399.00000    0.001319960705037  0.000697286236428
9400.00000    0.001319834707639  0.000697228176424
9401.00000    0.001319708738074  0.000697170128277
9402.00000    0.001319582796333  0.000697112091983
9403.00000    0.001319456882406  0.000697054067539
9404.00000    0.001319330996284  0.000696996054940
9405.00000    0.001319205137958  0.000696938054183
9406.00000    0.001319079307419  0.000696880065264
9407.00000    0.001318953504656  0.000696822088179
9408.00000    0.001318827729661  0.000696764122925
9409.00000    0.001318701982425  0.000696706169498
9410.00000    0.001318576262937  0.000696648227894
9411.00000    0.001318450571189  0.000696590298109
9412.00000    0.001318324907171  0.000696532380139
9413.00000    0.001318199270875  0.000696474473982
9414.00000    0.001318073662289  0.000696416579633
9415.00000    0.001317948081406  0.000696358697088
9416.00000    0.001317822528216  0.000696300826343
9417.00000    0.001317697002710  0.000696242967396
9418.00000    0.001317571504878  0.000696185120242
9419.00000    0.001317446034711  0.000696127284877
9420.00000    0.001317320592199  0.000696069461298
9421.00000    0.001317195177334  0.000696011649501
9422.00000    0.001317069790106  0.000695953849482
9423.00000    0.001316944430506  0.000695896061238
9424.00000    0.001316819098524  0.000695838284765
9425.00000    0.001316693794152  0.000695780520058
9426.00000    0.001316568517379  0.000695722767115
9427.00000    0.001316443268197  0.000695665025932
9428.00000    0.001316318046597  0.000695607296505
9429.00000    0.001316192852568  0.000695549578830
9430.00000    0.001316067686102  0.000695491872904
9431.00000    0.001315942547190  0.000695434178722
9432.00000    0.001315817435823  0.000695376496281
9433.00000    0.001315692351990  0.000695318825578
9434.00000    0.001315567295683  0.000695261166609
9435.00000    0.001315442266893  0.000695203519369
9436.00000    0.001315317265610  0.000695145883856
9437.00000    0.001315192291825  0.000695088260066
9438.00000    0.001315067345529  0.000695030647994
9439.00000    0.001314942426713  0.000694973047638
9440.00000    0.001314817535367  0.000694915458993
9441.00000    0.001314692671482  0.000694857882056
9442.00000    0.001314567835049  0.000694800316823
9443.00000    0.001314443026059  0.000694742763290
9444.00000    0.001314318244502  0.000694685221454
9445.00000    0.001314193490370  0.000694627691311
9446.00000    0.001314068763653  0.000694570172858
9447.00000    0.001313944064342  0.000694512666090
9448.00000    0.001313819392428  0.000694455171004
9449.00000    0.001313694747901  0.000694397687597
9450.00000    0.001313570130752  0.000694340215864
9451.00000    0.001313445540973  0.000694282755802
9452.00000    0.001313320978554  0.000694225307407
9453.00000    0.001313196443486  0.000694167870676
9454.00000    0.001313071935759  0.000694110445605
9455.00000    0.001312947455365  0.000694053032190
9456.00000    0.001312823002295  0.000693995630427
9457.00000    0.001312698576538  0.000693938240314
9458.00000    0.001312574178087  0.000693880861845
9459.00000    0.001312449806931  0.000693823495019
9460.00000    0.001312325463063  0.000693766139830
9461.00000    0.001312201146471  0.000693708796275
9462.00000    0.001312076857149  0.000693651464351
9463.00000    0.001311952595086  0.000693594144054
9464.00000    0.001311828360273  0.000693536835380
9465.00000    0.001311704152701  0.000693479538326
9466.00000    0.001311579972361  0.000693422252888
9467.00000    0.001311455819245  0.000693364979062
9468.00000    0.001311331693342  0.000693307716845
9469.00000    0.001311207594643  0.000693250466232
9470.00000    0.001311083523140  0.000693193227221
9471.00000    0.001310959478824  0.000693135999808
9472.00000    0.001310835461685  0.000693078783989
9473.00000    0.001310711471715  0.000693021579760
9474.00000    0.001310587508903  0.000692964387117
9475.00000    0.001310463573242  0.000692907206058
9476.00000    0.001310339664722  0.000692850036579
9477.00000    0.001310215783334  0.000692792878675
9478.00000    0.001310091929069  0.000692735732344
9479.00000    0.001309968101917  0.000692678597581
9480.00000    0.001309844301871  0.000692621474382
9481.00000    0.001309720528920  0.000692564362746
9482.00000    0.001309596783056  0.000692507262667
9483.00000    0.001309473064269  0.000692450174141
9484.00000    0.001309349372551  0.000692393097167
9485.00000    0.001309225707893  0.000692336031739
9486.00000    0.001309102070285  0.000692278977854
9487.00000    0.001308978459719  0.000692221935509
9488.00000    0.001308854876185  0.000692164904700
9489.00000    0.001308731319674  0.000692107885423
9490.00000    0.001308607790178  0.000692050877674
9491.00000    0.001308484287687  0.000691993881451
9492.00000    0.001308360812193  0.000691936896749
9493.00000    0.001308237363686  0.000691879923565
9494.00000    0.001308113942158  0.000691822961895
9495.00000    0.001307990547599  0.000691766011736
9496.00000    0.001307867180000  0.000691709073084
9497.00000    0.001307743839352  0.000691652145935
9498.00000    0.001307620525647  0.000691595230286
9499.00000    0.001307497238876  0.000691538326133
9500.00000    0.001307373979029  0.000691481433472
9501.00000    0.001307250746097  0.000691424552301
9502.00000    0.001307127540072  0.000691367682615
9503.00000    0.001307004360944  0.000691310824411
9504.00000    0.001306881208705  0.000691253977685
9505.00000    0.001306758083345  0.000691197142433
9506.00000    0.001306634984857  0.000691140318652
9507.00000    0.001306511913229  0.000691083506339
9508.00000    0.001306388868455  0.000691026705490
9509.00000    0.001306265850524  0.000690969916101
9510.00000    0.001306142859428  0.000690913138168
9511.00000    0.001306019895158  0.000690856371689
9512.00000    0.001305896957705  0.000690799616658
9513.00000    0.001305774047061  0.000690742873074
9514.00000    0.001305651163215  0.000690686140932
9515.00000    0.001305528306159  0.000690629420229
9516.00000    0.001305405475885  0.000690572710961
9517.00000    0.001305282672383  0.000690516013124
9518.00000    0.001305159895645  0.000690459326716
9519.00000    0.001305037145661  0.000690402651731
9520.00000    0.001304914422423  0.000690345988168
9521.00000    0.001304791725921  0.000690289336022
9522.00000    0.001304669056148  0.000690232695289
9523.00000    0.001304546413093  0.000690176065967
9524.00000    0.001304423796749  0.000690119448051
9525.00000    0.001304301207106  0.000690062841538
9526.00000    0.001304178644155  0.000690006246424
9527.00000    0.001304056107887  0.000689949662707
9528.00000    0.001303933598295  0.000689893090381
9529.00000    0.001303811115368  0.000689836529445
9530.00000    0.001303688659097  0.000689779979893
9531.00000    0.001303566229475  0.000689723441723
9532.00000    0.001303443826492  0.000689666914931
9533.00000    0.001303321450140  0.000689610399514
9534.00000    0.001303199100409  0.000689553895468
9535.00000    0.001303076777290  0.000689497402789
9536.00000    0.001302954480775  0.000689440921473
9537.00000    0.001302832210856  0.000689384451519
9538.00000    0.001302709967522  0.000689327992920
9539.00000    0.001302587750766  0.000689271545676
9540.00000    0.001302465560578  0.000689215109780
9541.00000    0.001302343396950  0.000689158685231
9542.00000    0.001302221259873  0.000689102272025
9543.00000    0.001302099149337  0.000689045870157
9544.00000    0.001301977065335  0.000688989479625
9545.00000    0.001301855007858  0.000688933100425
9546.00000    0.001301732976896  0.000688876732554
9547.00000    0.001301610972441  0.000688820376007
9548.00000    0.001301488994484  0.000688764030782
9549.00000    0.001301367043016  0.000688707696875
9550.00000    0.001301245118029  0.000688651374281
9551.00000    0.001301123219513  0.000688595062999
9552.00000    0.001301001347461  0.000688538763024
9553.00000    0.001300879501862  0.000688482474353
9554.00000    0.001300757682709  0.000688426196982
9555.00000    0.001300635889993  0.000688369930907
9556.00000    0.001300514123704  0.000688313676126
9557.00000    0.001300392383835  0.000688257432635
9558.00000    0.001300270670376  0.000688201200429
9559.00000    0.001300148983318  0.000688144979507
9560.00000    0.001300027322654  0.000688088769863
9561.00000    0.001299905688374  0.000688032571495
9562.00000    0.001299784080468  0.000687976384399
9563.00000    0.001299662498930  0.000687920208571
9564.00000    0.001299540943750  0.000687864044009
9565.00000    0.001299419414919  0.000687807890708
9566.00000    0.001299297912428  0.000687751748666
9567.00000    0.001299176436269  0.000687695617878
9568.00000    0.001299054986433  0.000687639498341
9569.00000    0.001298933562911  0.000687583390051
9570.00000    0.001298812165696  0.000687527293006
9571.00000    0.001298690794777  0.000687471207201
9572.00000    0.001298569450146  0.000687415132633
9573.00000    0.001298448131795  0.000687359069299
9574.00000    0.001298326839715  0.000687303017195
9575.00000    0.001298205573897  0.000687246976317
9576.00000    0.001298084334332  0.000687190946663
9577.00000    0.001297963121012  0.000687134928228
9578.00000    0.001297841933929  0.000687078921009
9579.00000    0.001297720773073  0.000687022925003
9580.00000    0.001297599638435  0.000686966940206
9581.00000    0.001297478530008  0.000686910966615
9582.00000    0.001297357447783  0.000686855004226
9583.00000    0.001297236391750  0.000686799053036
9584.00000    0.001297115361901  0.000686743113041
9585.00000    0.001296994358228  0.000686687184237
9586.00000    0.001296873380722  0.000686631266622
9587.00000    0.001296752429374  0.000686575360192
9588.00000    0.001296631504176  0.000686519464943
9589.00000    0.001296510605118  0.000686463580872
9590.00000    0.001296389732193  0.000686407707975
9591.00000    0.001296268885392  0.000686351846250
9592.00000    0.001296148064706  0.000686295995691
9593.00000    0.001296027270126  0.000686240156297
9594.00000    0.001295906501644  0.000686184328063
9595.00000    0.001295785759252  0.000686128510987
9596.00000    0.001295665042940  0.000686072705064
9597.00000    0.001295544352700  0.000686016910291
9598.00000    0.001295423688524  0.000685961126664
9599.00000    0.001295303050402  0.000685905354181
9600.00000    0.001295182438327  0.000685849592838
9601.00000    0.001295061852289  0.000685793842631
9602.00000    0.001294941292281  0.000685738103557
9603.00000    0.001294820758293  0.000685682375613
9604.00000    0.001294700250317  0.000685626658794
9605.00000    0.001294579768345  0.000685570953098
9606.00000    0.001294459312367  0.000685515258521
9607.00000    0.001294338882376  0.000685459575059
9608.00000    0.001294218478362  0.000685403902710
9609.00000    0.001294098100317  0.000685348241470
9610.00000    0.001293977748233  0.000685292591335
9611.00000    0.001293857422101  0.000685236952301
9612.00000    0.001293737121912  0.000685181324366
9613.00000    0.001293616847659  0.000685125707526
9614.00000    0.001293496599332  0.000685070101778
9615.00000    0.001293376376922  0.000685014507118
9616.00000    0.001293256180422  0.000684958923542
9617.00000    0.001293136009823  0.000684903351048
9618.00000    0.001293015865116  0.000684847789632
9619.00000    0.001292895746293  0.000684792239290
9620.00000    0.001292775653345  0.000684736700019
9621.00000    0.001292655586264  0.000684681171815
9622.00000    0.001292535545042  0.000684625654676
9623.00000    0.001292415529668  0.000684570148597
9624.00000    0.001292295540137  0.000684514653576
9625.00000    0.001292175576437  0.000684459169608
9626.00000    0.001292055638563  0.000684403696691
9627.00000    0.001291935726503  0.000684348234821
9628.00000    0.001291815840252  0.000684292783995
9629.00000    0.001291695979799  0.000684237344209
9630.00000    0.001291576145136  0.000684181915460
9631.00000    0.001291456336255  0.000684126497744
9632.00000    0.001291336553147  0.000684071091058
9633.00000    0.001291216795805  0.000684015695398
9634.00000    0.001291097064219  0.000683960310762
9635.00000    0.001290977358381  0.000683904937145
9636.00000    0.001290857678282  0.000683849574545
9637.00000    0.001290738023914  0.000683794222958
9638.00000    0.001290618395269  0.000683738882380
9639.00000    0.001290498792339  0.000683683552809
9640.00000    0.001290379215114  0.000683628234240
9641.00000    0.001290259663586  0.000683572926670
9642.00000    0.001290140137747  0.000683517630097
9643.00000    0.001290020637589  0.000683462344516
9644.00000    0.001289901163102  0.000683407069924
9645.00000    0.001289781714279  0.000683351806318
9646.00000    0.001289662291112  0.000683296553695
9647.00000    0.001289542893591  0.000683241312050
9648.00000    0.001289423521708  0.000683186081381
9649.00000    0.001289304175456  0.000683130861685
9650.00000    0.001289184854825  0.000683075652957
9651.00000    0.001289065559807  0.000683020455195
9652.00000    0.001288946290394  0.000682965268394
9653.00000    0.001288827046577  0.000682910092553
9654.00000    0.001288707828348  0.000682854927666
9655.00000    0.001288588635699  0.000682799773732
9656.00000    0.001288469468621  0.000682744630746
9657.00000    0.001288350327105  0.000682689498706
9658.00000    0.001288231211145  0.000682634377607
9659.00000    0.001288112120730  0.000682579267447
9660.00000    0.001287993055853  0.000682524168222
9661.00000    0.001287874016505  0.000682469079929
9662.00000    0.001287755002679  0.000682414002563
9663.00000    0.001287636014364  0.000682358936123
9664.00000    0.001287517051555  0.000682303880605
9665.00000    0.001287398114241  0.000682248836005
9666.00000    0.001287279202415  0.000682193802320
9667.00000    0.001287160316067  0.000682138779546
9668.00000    0.001287041455191  0.000682083767680
9669.00000    0.001286922619778  0.000682028766720
9670.00000    0.001286803809818  0.000681973776660
9671.00000    0.001286685025305  0.000681918797499
9672.00000    0.001286566266229  0.000681863829233
9673.00000    0.001286447532583  0.000681808871858
9674.00000    0.001286328824357  0.000681753925371
9675.00000    0.001286210141544  0.000681698989769
9676.00000    0.001286091484135  0.000681644065048
9677.00000    0.001285972852123  0.000681589151205
9678.00000    0.001285854245498  0.000681534248237
9679.00000    0.001285735664252  0.000681479356140
9680.00000    0.001285617108378  0.000681424474911
9681.00000    0.001285498577867  0.000681369604547
9682.00000    0.001285380072710  0.000681314745044
9683.00000    0.001285261592899  0.000681259896400
9684.00000    0.001285143138426  0.000681205058609
9685.00000    0.001285024709283  0.000681150231670
9686.00000    0.001284906305462  0.000681095415579
9687.00000    0.001284787926954  0.000681040610333
9688.00000    0.001284669573750  0.000680985815928
9689.00000    0.001284551245844  0.000680931032361
9690.00000    0.001284432943225  0.000680876259629
9691.00000    0.001284314665887  0.000680821497727
9692.00000    0.001284196413821  0.000680766746654
9693.00000    0.001284078187018  0.000680712006406
9694.00000    0.001283959985471  0.000680657276979
9695.00000    0.001283841809171  0.000680602558370
9696.00000    0.001283723658109  0.000680547850575
9697.00000    0.001283605532279  0.000680493153593
9698.00000    0.001283487431671  0.000680438467418
9699.00000    0.001283369356277  0.000680383792048
9700.00000    0.001283251306089  0.000680329127479
9701.00000    0.001283133281099  0.000680274473708
9702.00000    0.001283015281299  0.000680219830733
9703.00000    0.001282897306680  0.000680165198548
9704.00000    0.001282779357234  0.000680110577152
9705.00000    0.001282661432953  0.000680055966541
9706.00000    0.001282543533829  0.000680001366712
9707.00000    0.001282425659853  0.000679946777660
9708.00000    0.001282307811018  0.000679892199384
9709.00000    0.001282189987315  0.000679837631879
9710.00000    0.001282072188736  0.000679783075143
9711.00000    0.001281954415273  0.000679728529172
9712.00000    0.001281836666917  0.000679673993963
9713.00000    0.001281718943661  0.000679619469512
9714.00000    0.001281601245496  0.000679564955816
9715.00000    0.001281483572414  0.000679510452872
9716.00000    0.001281365924408  0.000679455960677
9717.00000    0.001281248301468  0.000679401479227
9718.00000    0.001281130703586  0.000679347008519
9719.00000    0.001281013130755  0.000679292548550
9720.00000    0.001280895582967  0.000679238099316
9721.00000    0.001280778060213  0.000679183660815
9722.00000    0.001280660562484  0.000679129233042
9723.00000    0.001280543089774  0.000679074815995
9724.00000    0.001280425642073  0.000679020409670
9725.00000    0.001280308219374  0.000678966014064
9726.00000    0.001280190821668  0.000678911629174
9727.00000    0.001280073448948  0.000678857254997
9728.00000    0.001279956101205  0.000678802891529
9729.00000    0.001279838778432  0.000678748538766
9730.00000    0.001279721480619  0.000678694196706
9731.00000    0.001279604207759  0.000678639865346
9732.00000    0.001279486959844  0.000678585544682
9733.00000    0.001279369736866  0.000678531234710
9734.00000    0.001279252538816  0.000678476935428
9735.00000    0.001279135365687  0.000678422646833
9736.00000    0.001279018217470  0.000678368368920
9737.00000    0.001278901094157  0.000678314101687
9738.00000    0.001278783995741  0.000678259845131
9739.00000    0.001278666922213  0.000678205599248
9740.00000    0.001278549873564  0.000678151364035
9741.00000    0.001278432849788  0.000678097139489
9742.00000    0.001278315850876  0.000678042925606
9743.00000    0.001278198876820  0.000677988722383
9744.00000    0.001278081927611  0.000677934529818
9745.00000    0.001277965003242  0.000677880347906
9746.00000    0.001277848103705  0.000677826176644
9747.00000    0.001277731228991  0.000677772016030
9748.00000    0.001277614379093  0.000677717866060
9749.00000    0.001277497554003  0.000677663726730
9750.00000    0.001277380753711  0.000677609598038
9751.00000    0.001277263978212  0.000677555479980
9752.00000    0.001277147227495  0.000677501372553
9753.00000    0.001277030501554  0.000677447275754
9754.00000    0.001276913800381  0.000677393189579
9755.00000    0.001276797123966  0.000677339114026
9756.00000    0.001276680472303  0.000677285049090
9757.00000    0.001276563845383  0.000677230994770
9758.00000    0.001276447243199  0.000677176951060
9759.00000    0.001276330665741  0.000677122917960
9760.00000    0.001276214113003  0.000677068895464
9761.00000    0.001276097584976  0.000677014883570
9762.00000    0.001275981081652  0.000676960882274
9763.00000    0.001275864603023  0.000676906891575
9764.00000    0.001275748149082  0.000676852911467
9765.00000    0.001275631719819  0.000676798941948
9766.00000    0.001275515315228  0.000676744983015
9767.00000    0.001275398935300  0.000676691034664
9768.00000    0.001275282580028  0.000676637096892
9769.00000    0.001275166249402  0.000676583169697
9770.00000    0.001275049943416  0.000676529253074
9771.00000    0.001274933662061  0.000676475347021
9772.00000    0.001274817405330  0.000676421451535
9773.00000    0.001274701173214  0.000676367566611
9774.00000    0.001274584965705  0.000676313692248
9775.00000    0.001274468782796  0.000676259828441
9776.00000    0.001274352624478  0.000676205975188
9777.00000    0.001274236490744  0.000676152132485
9778.00000    0.001274120381586  0.000676098300329
9779.00000    0.001274004296995  0.000676044478717
9780.00000    0.001273888236964  0.000675990667645
9781.00000    0.001273772201485  0.000675936867112
9782.00000    0.001273656190549  0.000675883077112
9783.00000    0.001273540204150  0.000675829297643
9784.00000    0.001273424242278  0.000675775528703
9785.00000    0.001273308304927  0.000675721770287
9786.00000    0.001273192392087  0.000675668022392
9787.00000    0.001273076503752  0.000675614285016
9788.00000    0.001272960639913  0.000675560558155
9789.00000    0.001272844800563  0.000675506841806
9790.00000    0.001272728985693  0.000675453135965
9791.00000    0.001272613195296  0.000675399440630
9792.00000    0.001272497429363  0.000675345755797
9793.00000    0.001272381687888  0.000675292081464
9794.00000    0.001272265970861  0.000675238417626
9795.00000    0.001272150278275  0.000675184764281
9796.00000    0.001272034610122  0.000675131121426
9797.00000    0.001271918966395  0.000675077489056
9798.00000    0.001271803347085  0.000675023867171
9799.00000    0.001271687752184  0.000674970255765
9800.00000    0.001271572181685  0.000674916654836
9801.00000    0.001271456635580  0.000674863064380
9802.00000    0.001271341113860  0.000674809484395
9803.00000    0.001271225616519  0.000674755914878
9804.00000    0.001271110143548  0.000674702355824
9805.00000    0.001270994694939  0.000674648807231
9806.00000    0.001270879270685  0.000674595269097
9807.00000    0.001270763870777  0.000674541741416
9808.00000    0.001270648495208  0.000674488224188
9809.00000    0.001270533143970  0.000674434717407
9810.00000    0.001270417817055  0.000674381221072
9811.00000    0.001270302514455  0.000674327735178
9812.00000    0.001270187236163  0.000674274259723
9813.00000    0.001270071982170  0.000674220794704
9814.00000    0.001269956752469  0.000674167340117
9815.00000    0.001269841547052  0.000674113895960
9816.00000    0.001269726365911  0.000674060462228
9817.00000    0.001269611209038  0.000674007038920
9818.00000    0.001269496076426  0.000673953626031
9819.00000    0.001269380968067  0.000673900223559
9820.00000    0.001269265883952  0.000673846831501
9821.00000    0.001269150824074  0.000673793449853
9822.00000    0.001269035788426  0.000673740078612
9823.00000    0.001268920776999  0.000673686717775
9824.00000    0.001268805789786  0.000673633367339
9825.00000    0.001268690826779  0.000673580027300
9826.00000    0.001268575887970  0.000673526697656
9827.00000    0.001268460973351  0.000673473378404
9828.00000    0.001268346082915  0.000673420069540
9829.00000    0.001268231216654  0.000673366771061
9830.00000    0.001268116374560  0.000673313482964
9831.00000    0.001268001556624  0.000673260205246
9832.00000    0.001267886762841  0.000673206937904
9833.00000    0.001267771993201  0.000673153680934
9834.00000    0.001267657247697  0.000673100434334
9835.00000    0.001267542526321  0.000673047198100
9836.00000    0.001267427829066  0.000672993972229
9837.00000    0.001267313155923  0.000672940756718
9838.00000    0.001267198506886  0.000672887551565
9839.00000    0.001267083881945  0.000672834356765
9840.00000    0.001266969281094  0.000672781172315
9841.00000    0.001266854704325  0.000672727998213
9842.00000    0.001266740151630  0.000672674834456
9843.00000    0.001266625623001  0.000672621681040
9844.00000    0.001266511118431  0.000672568537962
9845.00000    0.001266396637911  0.000672515405219
9846.00000    0.001266282181435  0.000672462282808
9847.00000    0.001266167748994  0.000672409170726
9848.00000    0.001266053340580  0.000672356068969
9849.00000    0.001265938956187  0.000672302977535
9850.00000    0.001265824595806  0.000672249896421
9851.00000    0.001265710259430  0.000672196825622
9852.00000    0.001265595947050  0.000672143765137
9853.00000    0.001265481658660  0.000672090714962
9854.00000    0.001265367394251  0.000672037675094
9855.00000    0.001265253153816  0.000671984645530
9856.00000    0.001265138937347  0.000671931626267
9857.00000    0.001265024744836  0.000671878617301
9858.00000    0.001264910576276  0.000671825618630
9859.00000    0.001264796431660  0.000671772630251
9860.00000    0.001264682310979  0.000671719652159
9861.00000    0.001264568214225  0.000671666684353
9862.00000    0.001264454141391  0.000671613726829
9863.00000    0.001264340092470  0.000671560779585
9864.00000    0.001264226067454  0.000671507842616
9865.00000    0.001264112066335  0.000671454915920
9866.00000    0.001263998089105  0.000671401999493
9867.00000    0.001263884135757  0.000671349093334
9868.00000    0.001263770206283  0.000671296197437
9869.00000    0.001263656300676  0.000671243311802
9870.00000    0.001263542418928  0.000671190436424
9871.00000    0.001263428561031  0.000671137571300
9872.00000    0.001263314726977  0.000671084716427
9873.00000    0.001263200916759  0.000671031871802
9874.00000    0.001263087130370  0.000670979037423
9875.00000    0.001262973367801  0.000670926213285
9876.00000    0.001262859629046  0.000670873399386
9877.00000    0.001262745914096  0.000670820595723
9878.00000    0.001262632222944  0.000670767802293
9879.00000    0.001262518555582  0.000670715019092
9880.00000    0.001262404912003  0.000670662246118
9881.00000    0.001262291292199  0.000670609483367
9882.00000    0.001262177696162  0.000670556730837
9883.00000    0.001262064123885  0.000670503988524
9884.00000    0.001261950575361  0.000670451256425
9885.00000    0.001261837050581  0.000670398534537
9886.00000    0.001261723549538  0.000670345822858
9887.00000    0.001261610072225  0.000670293121383
9888.00000    0.001261496618634  0.000670240430111
9889.00000    0.001261383188756  0.000670187749037
9890.00000    0.001261269782586  0.000670135078159
9891.00000    0.001261156400115  0.000670082417474
9892.00000    0.001261043041336  0.000670029766979
9893.00000    0.001260929706240  0.000669977126670
9894.00000    0.001260816394822  0.000669924496545
9895.00000    0.001260703107072  0.000669871876600
9896.00000    0.001260589842983  0.000669819266833
9897.00000    0.001260476602548  0.000669766667240
9898.00000    0.001260363385760  0.000669714077818
9899.00000    0.001260250192610  0.000669661498565
9900.00000    0.001260137023092  0.000669608929477
9901.00000    0.001260023877197  0.000669556370551
9902.00000    0.001259910754919  0.000669503821784
9903.00000    0.001259797656248  0.000669451283174
9904.00000    0.001259684581180  0.000669398754716
9905.00000    0.001259571529704  0.000669346236409
9906.00000    0.001259458501815  0.000669293728248
9907.00000    0.001259345497504  0.000669241230231
9908.00000    0.001259232516764  0.000669188742355
9909.00000    0.001259119559587  0.000669136264617
9910.00000    0.001259006625967  0.000669083797013
9911.00000    0.001258893715895  0.000669031339542
9912.00000    0.001258780829364  0.000668978892199
9913.00000    0.001258667966366  0.000668926454981
9914.00000    0.001258555126894  0.000668874027887
9915.00000    0.001258442310941  0.000668821610912
9916.00000    0.001258329518499  0.000668769204053
9917.00000    0.001258216749560  0.000668716807308
9918.00000    0.001258104004117  0.000668664420673
9919.00000    0.001257991282163  0.000668612044146
9920.00000    0.001257878583690  0.000668559677723
9921.00000    0.001257765908690  0.000668507321402
9922.00000    0.001257653257157  0.000668454975179
9923.00000    0.001257540629082  0.000668402639051
9924.00000    0.001257428024458  0.000668350313016
9925.00000    0.001257315443278  0.000668297997069
9926.00000    0.001257202885534  0.000668245691210
9927.00000    0.001257090351219  0.000668193395433
9928.00000    0.001256977840326  0.000668141109737
9929.00000    0.001256865352846  0.000668088834117
9930.00000    0.001256752888772  0.000668036568572
9931.00000    0.001256640448098  0.000667984313099
9932.00000    0.001256528030815  0.000667932067693
9933.00000    0.001256415636916  0.000667879832353
9934.00000    0.001256303266394  0.000667827607074
9935.00000    0.001256190919242  0.000667775391855
9936.00000    0.001256078595451  0.000667723186692
9937.00000    0.001255966295014  0.000667670991582
9938.00000    0.001255854017924  0.000667618806522
9939.00000    0.001255741764174  0.000667566631509
9940.00000    0.001255629533757  0.000667514466540
9941.00000    0.001255517326663  0.000667462311613
9942.00000    0.001255405142888  0.000667410166723
9943.00000    0.001255292982422  0.000667358031869
9944.00000    0.001255180845258  0.000667305907046
9945.00000    0.001255068731390  0.000667253792253
9946.00000    0.001254956640810  0.000667201687486
9947.00000    0.001254844573510  0.000667149592742
9948.00000    0.001254732529482  0.000667097508018
9949.00000    0.001254620508721  0.000667045433311
9950.00000    0.001254508511217  0.000666993368618
9951.00000    0.001254396536965  0.000666941313937
9952.00000    0.001254284585955  0.000666889269263
9953.00000    0.001254172658182  0.000666837234595
9954.00000    0.001254060753638  0.000666785209928
9955.00000    0.001253948872314  0.000666733195261
9956.00000    0.001253837014205  0.000666681190590
9957.00000    0.001253725179303  0.000666629195913
9958.00000    0.001253613367599  0.000666577211225
9959.00000    0.001253501579088  0.000666525236525
9960.00000    0.001253389813760  0.000666473271809
9961.00000    0.001253278071611  0.000666421317074
9962.00000    0.001253166352631  0.000666369372318
9963.00000    0.001253054656813  0.000666317437537
9964.00000    0.001252942984150  0.000666265512728
9965.00000    0.001252831334636  0.000666213597889
9966.00000    0.001252719708262  0.000666161693016
9967.00000    0.001252608105021  0.000666109798106
9968.00000    0.001252496524906  0.000666057913157
9969.00000    0.001252384967909  0.000666006038165
9970.00000    0.001252273434023  0.000665954173128
9971.00000    0.001252161923242  0.000665902318043
9972.00000    0.001252050435557  0.000665850472906
9973.00000    0.001251938970961  0.000665798637714
9974.00000    0.001251827529447  0.000665746812465
9975.00000    0.001251716111007  0.000665694997156
9976.00000    0.001251604715635  0.000665643191784
9977.00000    0.001251493343323  0.000665591396345
9978.00000    0.001251381994064  0.000665539610838
9979.00000    0.001251270667850  0.000665487835258
9980.00000    0.001251159364674  0.000665436069603
9981.00000    0.001251048084529  0.000665384313870
9982.00000    0.001250936827408  0.000665332568056
9983.00000    0.001250825593303  0.000665280832158
9984.00000    0.001250714382207  0.000665229106173
9985.00000    0.001250603194113  0.000665177390098
9986.00000    0.001250492029013  0.000665125683930
9987.00000    0.001250380886900  0.000665073987667
9988.00000    0.001250269767768  0.000665022301304
9989.00000    0.001250158671608  0.000664970624841
9990.00000    0.001250047598413  0.000664918958272
9991.00000    0.001249936548177  0.000664867301596
9992.00000    0.001249825520891  0.000664815654810
9993.00000    0.001249714516549  0.000664764017910
9994.00000    0.001249603535144  0.000664712390894
9995.00000    0.001249492576667  0.000664660773758
9996.00000    0.001249381641113  0.000664609166500
9997.00000    0.001249270728473  0.000664557569117
9998.00000    0.001249159838741  0.000664505981606
9999.00000    0.001249048971909  0.000664454403964
10000.00000    0.001248938127970  0.000664402836187


==> anc/sphaleron_rate_2p1QCD_vs_T_ans_pow.dat <==
#T [MeV]    Gamma_Sphal/T^4    Error[Gamma_Sphal/T^4]
155.00000    0.708668147728660  0.392285343786690
156.00000    0.698761453852350  0.383053026149751
157.00000    0.689055230289606  0.374084364257505
158.00000    0.679544181932174  0.365370380859855
159.00000    0.670223185834568  0.356902455741795
160.00000    0.661087284579326  0.348672309468775
161.00000    0.652131679937415  0.340671987965537
162.00000    0.643351726808944  0.332893847880920
163.00000    0.634742927430129  0.325330542694117
164.00000    0.626300925833290  0.317975009520630
165.00000    0.618021502547346  0.310820456578748
166.00000    0.609900569526998  0.303860351279815
167.00000    0.601934165299416  0.297088408907754
168.00000    0.594118450317885  0.290498581855457
169.00000    0.586449702512390  0.284085049387588
170.00000    0.578924313027712  0.277842207901188
171.00000    0.571538782140068  0.271764661657153
172.00000    0.564289715343835  0.265847213957319
173.00000    0.557173819600331  0.260084858743291
174.00000    0.550187899741049  0.254472772594656
175.00000    0.543328855018148  0.249006307105428
176.00000    0.536593675795364  0.243680981618894
177.00000    0.529979440372881  0.238492476302095
178.00000    0.523483311939994  0.233436625542319
179.00000    0.517102535649769  0.228509411648944
180.00000    0.510834435810139  0.223706958844949
181.00000    0.504676413186209  0.219025527533271
182.00000    0.498625942408764  0.214461508824039
183.00000    0.492680569484253  0.210011419309496
184.00000    0.486837909401751  0.205671896074126
185.00000    0.481095643832605  0.201439691928243
186.00000    0.475451518918714  0.197311670853900
187.00000    0.469903343145561  0.193284803652607
188.00000    0.464448985296324  0.189356163784918
189.00000    0.459086372483562  0.185522923392486
190.00000    0.453813488255142  0.181782349493687
191.00000    0.448628370771234  0.178131800344393
192.00000    0.443529111049359  0.174568721955924
193.00000    0.438513851274594  0.171090644762635
194.00000    0.433580783172215  0.167695180431993
195.00000    0.428728146440148  0.164380018810355
196.00000    0.423954227238737  0.161142924998049
197.00000    0.419257356735469  0.157981736547659
198.00000    0.414635909702363  0.154894360779753
199.00000    0.410088303163894  0.151878772210574
200.00000    0.405612995093364  0.148933010086507
201.00000    0.401208483155759  0.146055176020389
202.00000    0.396873303495224  0.143243431725001
203.00000    0.392606029565345  0.140495996839272
204.00000    0.388405271000536  0.137811146843009
205.00000    0.384269672526888  0.135187211056125
206.00000    0.380197912910917  0.132622570718566
207.00000    0.376188703944720  0.130115657147316
208.00000    0.372240789466104  0.127664949967046
209.00000    0.368352944412324  0.125268975411122
210.00000    0.364523973906125  0.122926304689881
211.00000    0.360752712372832  0.120635552423195
212.00000    0.357038022687302  0.118395375134518
213.00000    0.353378795349581  0.116204469803735
214.00000    0.349773947688183  0.114061572476253
215.00000    0.346222423089928  0.111965456925908
216.00000    0.342723190255348  0.109914933369382
217.00000    0.339275242478696  0.107908847229900
218.00000    0.335877596951622  0.105946077948136
219.00000    0.332529294089658  0.104025537838305
220.00000    0.329229396880646  0.102146170987529
221.00000    0.325976990254301  0.100306952196676
222.00000    0.322771180472146  0.098506885960916
223.00000    0.319611094537046  0.096745005488342
224.00000    0.316495879621658  0.095020371755086
225.00000    0.313424702515083  0.093332072595407
226.00000    0.310396749087080  0.091679221825321
227.00000    0.307411223769200  0.090060958398389
228.00000    0.304467349052241  0.088476445592369
229.00000    0.301564364999435  0.086924870225450
230.00000    0.298701528774815  0.085405441900897
231.00000    0.295878114186222  0.083917392278944
232.00000    0.293093411242432  0.082459974374859
233.00000    0.290346725723919  0.081032461882110
234.00000    0.287637378766769  0.079634148519658
235.00000    0.284964706459288  0.078264347402411
236.00000    0.282328059450874  0.076922390433918
237.00000    0.279726802572714  0.075607627720441
238.00000    0.277160314469917  0.074319427005559
239.00000    0.274627987244686  0.073057173124505
240.00000    0.272129226110143  0.071820267477480
241.00000    0.269663449054464  0.070608127521189
242.00000    0.267230086514965  0.069420186277919
243.00000    0.264828581061801  0.068255891861472
244.00000    0.262458387090969  0.067114707019312
245.00000    0.260118970526293  0.065996108690314
246.00000    0.257809808530099  0.064899587577516
247.00000    0.255530389222288  0.063824647735312
248.00000    0.253280211407536  0.062770806170537
249.00000    0.251058784310352  0.061737592456934
250.00000    0.248865627317731  0.060724548362493
251.00000    0.246700269729167  0.059731227489186
252.00000    0.244562250513779  0.058757194924643
253.00000    0.242451118074319  0.057802026905322
254.00000    0.240366430017844  0.056865310490756
255.00000    0.238307752932848  0.055946643248465
256.00000    0.236274662172620  0.055045632949152
257.00000    0.234266741644667  0.054161897271800
258.00000    0.232283583605978  0.053295063518318
259.00000    0.230324788463962  0.052444768337389
260.00000    0.228389964582880  0.051610657457190
261.00000    0.226478728095595  0.050792385426660
262.00000    0.224590702720472  0.049989615365025
263.00000    0.222725519583276  0.049202018719272
264.00000    0.220882817043908  0.048429275029293
265.00000    0.219062240527834  0.047671071700440
266.00000    0.217263442362049  0.046927103783212
267.00000    0.215486081615463  0.046197073759840
268.00000    0.213729823943544  0.045480691337516
269.00000    0.211994341437120  0.044777673248049
270.00000    0.210279312475180  0.044087743053710
271.00000    0.208584421581587  0.043410630959061
272.00000    0.206909359285560  0.042746073628564
273.00000    0.205253821985825  0.042093814009764
274.00000    0.203617511818327  0.041453601161857
275.00000    0.202000136527383  0.040825190089470
276.00000    0.200401409340193  0.040208341581459
277.00000    0.198821048844599  0.039602822054570
278.00000    0.197258778869991  0.039008403401787
279.00000    0.195714328371288  0.038424862845224
280.00000    0.194187431315880  0.037851982793391
281.00000    0.192677826573461  0.037289550702707
282.00000    0.191185257808667  0.036737358943098
283.00000    0.189709473376430  0.036195204667569
284.00000    0.188250226219983  0.035662889685596
285.00000    0.186807273771422  0.035140220340223
286.00000    0.185380377854772  0.034627007388750
287.00000    0.183969304591473  0.034123065886876
288.00000    0.182573824308216  0.033628215076200
289.00000    0.181193711447075  0.033142278274970
290.00000    0.179828744477854  0.032665082771962
291.00000    0.178478705812601  0.032196459723408
292.00000    0.177143381722221  0.031736244052857
293.00000    0.175822562255128  0.031284274353885
294.00000    0.174516041157887  0.030840392795566
295.00000    0.173223615797779  0.030404445030608
296.00000    0.171945087087253  0.029976280106074
297.00000    0.170680259410193  0.029555750376605
298.00000    0.169428940549964  0.029142711420078
299.00000    0.168190941619189  0.028737021955599
300.00000    0.166966076991199  0.028338543763785
301.00000    0.165754164233119  0.027947141609244
302.00000    0.164555024040547  0.027562683165201
303.00000    0.163368480173773  0.027185038940188
304.00000    0.162194359395511  0.026814082206752
305.00000    0.161032491410092  0.026449688932106
306.00000    0.159882708804080  0.026091737710672
307.00000    0.158744846988282  0.025740109698455
308.00000    0.157618744141107  0.025394688549197
309.00000    0.156504241153234  0.025055360352255
310.00000    0.155401181573572  0.024722013572153
311.00000    0.154309411556456  0.024394538989754
312.00000    0.153228779810065  0.024072829645021
313.00000    0.152159137546020  0.023756780781291
314.00000    0.151100338430130  0.023446289791053
315.00000    0.150052238534267  0.023141256163155
316.00000    0.149014696289326  0.022841581431426
317.00000    0.147987572439261  0.022547169124647
318.00000    0.146970729996142  0.022257924717856
319.00000    0.145964034196241  0.021973755584935
320.00000    0.144967352457086  0.021694570952447
321.00000    0.143980554335490  0.021420281854689
322.00000    0.143003511486500  0.021150801089929
323.00000    0.142036097623277  0.020886043177787
324.00000    0.141078188477842  0.020625924317741
325.00000    0.140129661762710  0.020370362348716
326.00000    0.139190397133353  0.020119276709735
327.00000    0.138260276151495  0.019872588401596
328.00000    0.137339182249208  0.019630219949560
329.00000    0.136427000693791  0.019392095367005
330.00000    0.135523618553412  0.019158140120042
331.00000    0.134628924663494  0.018928281093047
332.00000    0.133742809593835  0.018702446555107
333.00000    0.132865165616421  0.018480566127337
334.00000    0.131995886673951  0.018262570751059
335.00000    0.131134868349016  0.018048392656811
336.00000    0.130282007833953  0.017837965334179
337.00000    0.129437203901330  0.017631223502417
338.00000    0.128600356875062  0.017428103081843
339.00000    0.127771368602138  0.017228541165997
340.00000    0.126950142424944  0.017032475994523
341.00000    0.126136583154172  0.016839846926786
342.00000    0.125330597042290  0.016650594416182
343.00000    0.124532091757576  0.016464659985131
344.00000    0.123740976358687  0.016281986200749
345.00000    0.122957161269759  0.016102516651162
346.00000    0.122180558256026  0.015926195922467
347.00000    0.121411080399940  0.015752969576306
348.00000    0.120648642077783  0.015582784128056
349.00000    0.119893158936766  0.015415587025606
350.00000    0.119144547872588  0.015251326628720
351.00000    0.118402727007463  0.015089952188958
352.00000    0.117667615668587  0.014931413830156
353.00000    0.116939134367052  0.014775662529441
354.00000    0.116217204777179  0.014622650098777
355.00000    0.115501749716271  0.014472329167022
356.00000    0.114792693124779  0.014324653162489
357.00000    0.114089960046860  0.014179576295993
358.00000    0.113393476611329  0.014037053544384
359.00000    0.112703170012992  0.013897040634540
360.00000    0.112018968494347  0.013759494027818
361.00000    0.111340801327654  0.013624370904952
362.00000    0.110668598797357  0.013491629151377
363.00000    0.110002292182853  0.013361227342987
364.00000    0.109341813741608  0.013233124732292
365.00000    0.108687096692593  0.013107281234988
366.00000    0.108038075200055  0.012983657416909
367.00000    0.107394684357602  0.012862214481369
368.00000    0.106756860172594  0.012742914256864
369.00000    0.106124539550846  0.012625719185149
370.00000    0.105497660281623  0.012510592309649
371.00000    0.104876161022922  0.012397497264227
372.00000    0.104259981287049  0.012286398262276
373.00000    0.103649061426455  0.012177260086130
374.00000    0.103043342619868  0.012070048076802
375.00000    0.102442766858667  0.011964728124006
376.00000    0.101847276933533  0.011861266656490
377.00000    0.101256816421345  0.011759630632647
378.00000    0.100671329672328  0.011659787531403
379.00000    0.100090761797445  0.011561705343372
380.00000    0.099515058656023  0.011465352562276
381.00000    0.098944166843622  0.011370698176605
382.00000    0.098378033680117  0.011277711661529
383.00000    0.097816607198017  0.011186362971035
384.00000    0.097259836130996  0.011096622530300
385.00000    0.096707669902638  0.011008461228265
386.00000    0.096160058615392  0.010921850410436
387.00000    0.095616953039732  0.010836761871873
388.00000    0.095078304603518  0.010753167850378
389.00000    0.094544065381554  0.010671041019869
390.00000    0.094014188085332  0.010590354483930
391.00000    0.093488626052976  0.010511081769538
392.00000    0.092967333239360  0.010433196820941
393.00000    0.092450264206407  0.010356673993713
394.00000    0.091937374113575  0.010281488048937
395.00000    0.091428618708501  0.010207614147550
396.00000    0.090923954317827  0.010135027844813
397.00000    0.090423337838185  0.010063705084919
398.00000    0.089926726727347  0.009993622195719
399.00000    0.089434078995533  0.009924755883573
400.00000    0.088945353196879  0.009857083228309
401.00000    0.088460508421051  0.009790581678291
402.00000    0.087979504285012  0.009725229045590
403.00000    0.087502300924940  0.009661003501246
404.00000    0.087028858988282  0.009597883570630
405.00000    0.086559139625953  0.009535848128884
406.00000    0.086093104484673  0.009474876396447
407.00000    0.085630715699439  0.009414947934659
408.00000    0.085171935886128  0.009356042641436
409.00000    0.084716728134231  0.009298140747016
410.00000    0.084265055999712  0.009241222809766
411.00000    0.083816883497999  0.009185269712055
412.00000    0.083372175097087  0.009130262656181
413.00000    0.082930895710767  0.009076183160356
414.00000    0.082493010691971  0.009023013054740
415.00000    0.082058485826235  0.008970734477521
416.00000    0.081627287325266  0.008919329871044
417.00000    0.081199381820634  0.008868781977983
418.00000    0.080774736357555  0.008819073837550
419.00000    0.080353318388798  0.008770188781743
420.00000    0.079935095768683  0.008722110431633
421.00000    0.079520036747187  0.008674822693679
422.00000    0.079108109964149  0.008628309756082
423.00000    0.078699284443577  0.008582556085163
424.00000    0.078293529588044  0.008537546421771
425.00000    0.077890815173184  0.008493265777726
426.00000    0.077491111342282  0.008449699432273
427.00000    0.077094388600948  0.008406832928578
428.00000    0.076700617811890  0.008364652070234
429.00000    0.076309770189766  0.008323142917802
430.00000    0.075921817296126  0.008282291785361
431.00000    0.075536731034438  0.008242085237093
432.00000    0.075154483645196  0.008202510083880
433.00000    0.074775047701109  0.008163553379927
434.00000    0.074398396102369  0.008125202419400
435.00000    0.074024502072003  0.008087444733091
436.00000    0.073653339151288  0.008050268085094
437.00000    0.073284881195257  0.008013660469510
438.00000    0.072919102368270  0.007977610107162
439.00000    0.072555977139656  0.007942105442340
440.00000    0.072195480279433  0.007907135139555
441.00000    0.071837586854090  0.007872688080321
442.00000    0.071482272222444  0.007838753359952
443.00000    0.071129512031561  0.007805320284382
444.00000    0.070779282212742  0.007772378367002
445.00000    0.070431558977577  0.007739917325523
446.00000    0.070086318814059  0.007707927078852
447.00000    0.069743538482762  0.007676397743997
448.00000    0.069403195013083  0.007645319632989
449.00000    0.069065265699537  0.007614683249831
450.00000    0.068729728098120  0.007584479287459
451.00000    0.068396560022721  0.007554698624738
452.00000    0.068065739541601  0.007525332323474
453.00000    0.067737244973915  0.007496371625452
454.00000    0.067411054886303  0.007467807949495
455.00000    0.067087148089524  0.007439632888555
456.00000    0.066765503635148  0.007411838206820
457.00000    0.066446100812299  0.007384415836852
458.00000    0.066128919144450  0.007357357876748
459.00000    0.065813938386266  0.007330656587331
460.00000    0.065501138520496  0.007304304389362
461.00000    0.065190499754919  0.007278293860784
462.00000    0.064882002519329  0.007252617733992
463.00000    0.064575627462573  0.007227268893129
464.00000    0.064271355449634  0.007202240371412
465.00000    0.063969167558756  0.007177525348485
466.00000    0.063669045078615  0.007153117147806
467.00000    0.063370969505536  0.007129009234051
468.00000    0.063074922540748  0.007105195210564
469.00000    0.062780886087686  0.007081668816822
470.00000    0.062488842249328  0.007058423925938
471.00000    0.062198773325579  0.007035454542193
472.00000    0.061910661810693  0.007012754798595
473.00000    0.061624490390730  0.006990318954473
474.00000    0.061340241941057  0.006968141393096
475.00000    0.061057899523883  0.006946216619334
476.00000    0.060777446385835  0.006924539257333
477.00000    0.060498865955565  0.006903104048239
478.00000    0.060222141841398  0.006881905847936
479.00000    0.059947257829013  0.006860939624833
480.00000    0.059674197879160  0.006840200457667
481.00000    0.059402946125408  0.006819683533343
482.00000    0.059133486871931  0.006799384144811
483.00000    0.058865804591322  0.006779297688963
484.00000    0.058599883922445  0.006759419664572
485.00000    0.058335709668312  0.006739745670252
486.00000    0.058073266794000  0.006720271402461
487.00000    0.057812540424589  0.006700992653523
488.00000    0.057553515843140  0.006681905309688
489.00000    0.057296178488693  0.006663005349223
490.00000    0.057040513954303  0.006644288840530
491.00000    0.056786507985100  0.006625751940296
492.00000    0.056534146476375  0.006607390891676
493.00000    0.056283415471705  0.006589202022500
494.00000    0.056034301161088  0.006571181743518
495.00000    0.055786789879122  0.006553326546669
496.00000    0.055540868103198  0.006535633003379
497.00000    0.055296522451727  0.006518097762896
498.00000    0.055053739682387  0.006500717550640
499.00000    0.054812506690401  0.006483489166600
500.00000    0.054572810506832  0.006466409483743
501.00000    0.054334638296910  0.006449475446463
502.00000    0.054097977358382  0.006432684069047
503.00000    0.053862815119876  0.006416032434184
504.00000    0.053629139139304  0.006399517691486
505.00000    0.053396937102273  0.006383137056044
506.00000    0.053166196820530  0.006366887807011
507.00000    0.052936906230420  0.006350767286210
508.00000    0.052709053391371  0.006334772896767
509.00000    0.052482626484401  0.006318902101773
510.00000    0.052257613810642  0.006303152422968
511.00000    0.052034003789887  0.006287521439457
512.00000    0.051811784959157  0.006272006786439
513.00000    0.051590945971293  0.006256606153973
514.00000    0.051371475593554  0.006241317285762
515.00000    0.051153362706253  0.006226137977962
516.00000    0.050936596301395  0.006211066078013
517.00000    0.050721165481349  0.006196099483498
518.00000    0.050507059457521  0.006181236141019
519.00000    0.050294267549065  0.006166474045099
520.00000    0.050082779181597  0.006151811237108
521.00000    0.049872583885931  0.006137245804205
522.00000    0.049663671296838  0.006122775878307
523.00000    0.049456031151810  0.006108399635077
524.00000    0.049249653289855  0.006094115292933
525.00000    0.049044527650297  0.006079921112077
526.00000    0.048840644271599  0.006065815393548
527.00000    0.048637993290201  0.006051796478287
528.00000    0.048436564939370  0.006037862746228
529.00000    0.048236349548070  0.006024012615410
530.00000    0.048037337539846  0.006010244541097
531.00000    0.047839519431723  0.005996557014930
532.00000    0.047642885833118  0.005982948564089
533.00000    0.047447427444771  0.005969417750473
534.00000    0.047253135057685  0.005955963169903
535.00000    0.047059999552085  0.005942583451333
536.00000    0.046868011896388  0.005929277256090
537.00000    0.046677163146188  0.005916043277120
538.00000    0.046487444443254  0.005902880238255
539.00000    0.046298847014541  0.005889786893495
540.00000    0.046111362171216  0.005876762026307
541.00000    0.045924981307696  0.005863804448939
542.00000    0.045739695900696  0.005850913001745
543.00000    0.045555497508294  0.005838086552534
544.00000    0.045372377769006  0.005825323995922
545.00000    0.045190328400873  0.005812624252707
546.00000    0.045009341200561  0.005799986269255
547.00000    0.044829408042472  0.005787409016899
548.00000    0.044650520877868  0.005774891491351
549.00000    0.044472671734004  0.005762432712131
550.00000    0.044295852713275  0.005750031722001
551.00000    0.044120055992371  0.005737687586424
552.00000    0.043945273821449  0.005725399393019
553.00000    0.043771498523306  0.005713166251045
554.00000    0.043598722492573  0.005700987290883
555.00000    0.043426938194912  0.005688861663540
556.00000    0.043256138166229  0.005676788540157
557.00000    0.043086315011891  0.005664767111529
558.00000    0.042917461405958  0.005652796587644
559.00000    0.042749570090423  0.005640876197220
560.00000    0.042582633874465  0.005629005187263
561.00000    0.042416645633701  0.005617182822630
562.00000    0.042251598309464  0.005605408385600
563.00000    0.042087484908076  0.005593681175464
564.00000    0.041924298500136  0.005582000508113
565.00000    0.041762032219818  0.005570365715642
566.00000    0.041600679264175  0.005558776145965
567.00000    0.041440232892458  0.005547231162430
568.00000    0.041280686425431  0.005535730143457
569.00000    0.041122033244708  0.005524272482166
570.00000    0.040964266792095  0.005512857586032
571.00000    0.040807380568931  0.005501484876537
572.00000    0.040651368135452  0.005490153788830
573.00000    0.040496223110150  0.005478863771404
574.00000    0.040341939169149  0.005467614285766
575.00000    0.040188510045584  0.005456404806132
576.00000    0.040035929528987  0.005445234819113
577.00000    0.039884191464688  0.005434103823417
578.00000    0.039733289753214  0.005423011329560
579.00000    0.039583218349698  0.005411956859575
580.00000    0.039433971263303  0.005400939946738
581.00000    0.039285542556641  0.005389960135291
582.00000    0.039137926345209  0.005379016980177
583.00000    0.038991116796826  0.005368110046784
584.00000    0.038845108131079  0.005357238910685
585.00000    0.038699894618779  0.005346403157395
586.00000    0.038555470581417  0.005335602382126
587.00000    0.038411830390631  0.005324836189556
588.00000    0.038268968467680  0.005314104193589
589.00000    0.038126879282923  0.005303406017139
590.00000    0.037985557355300  0.005292741291906
591.00000    0.037844997251832  0.005282109658162
592.00000    0.037705193587113  0.005271510764539
593.00000    0.037566141022813  0.005260944267830
594.00000    0.037427834267194  0.005250409832783
595.00000    0.037290268074619  0.005239907131912
596.00000    0.037153437245078  0.005229435845300
597.00000    0.037017336623716  0.005218995660419
598.00000    0.036881961100361  0.005208586271946
599.00000    0.036747305609070  0.005198207381586
600.00000    0.036613365127666  0.005187858697899
601.00000    0.036480134677294  0.005177539936132
602.00000    0.036347609321972  0.005167250818053
603.00000    0.036215784168152  0.005156991071794
604.00000    0.036084654364287  0.005146760431686
605.00000    0.035954215100403  0.005136558638116
606.00000    0.035824461607668  0.005126385437369
607.00000    0.035695389157983  0.005116240581487
608.00000    0.035566993063560  0.005106123828124
609.00000    0.035439268676514  0.005096034940410
610.00000    0.035312211388462  0.005085973686811
611.00000    0.035185816630121  0.005075939840999
612.00000    0.035060079870911  0.005065933181725
613.00000    0.034934996618569  0.005055953492687
614.00000    0.034810562418759  0.005046000562412
615.00000    0.034686772854694  0.005036074184135
616.00000    0.034563623546756  0.005026174155680
617.00000    0.034441110152127  0.005016300279344
618.00000    0.034319228364416  0.005006452361792
619.00000    0.034197973913301  0.004996630213941
620.00000    0.034077342564165  0.004986833650857
621.00000    0.033957330117742  0.004977062491650
622.00000    0.033837932409765  0.004967316559374
623.00000    0.033719145310619  0.004957595680927
624.00000    0.033600964724999  0.004947899686956
625.00000    0.033483386591567  0.004938228411760
626.00000    0.033366406882620  0.004928581693201
627.00000    0.033250021603758  0.004918959372614
628.00000    0.033134226793553  0.004909361294718
629.00000    0.033019018523229  0.004899787307531
630.00000    0.032904392896339  0.004890237262290
631.00000    0.032790346048447  0.004880711013364
632.00000    0.032676874146818  0.004871208418179
633.00000    0.032563973390108  0.004861729337141
634.00000    0.032451640008055  0.004852273633557
635.00000    0.032339870261178  0.004842841173565
636.00000    0.032228660440480  0.004833431826060
637.00000    0.032118006867147  0.004824045462625
638.00000    0.032007905892260  0.004814681957460
639.00000    0.031898353896504  0.004805341187322
640.00000    0.031789347289882  0.004796023031451
641.00000    0.031680882511432  0.004786727371513
642.00000    0.031572956028948  0.004777454091537
643.00000    0.031465564338703  0.004768203077852
644.00000    0.031358703965175  0.004758974219030
645.00000    0.031252371460779  0.004749767405829
646.00000    0.031146563405595  0.004740582531136
647.00000    0.031041276407110  0.004731419489911
648.00000    0.030936507099949  0.004722278179137
649.00000    0.030832252145625  0.004713158497766
650.00000    0.030728508232273  0.004704060346666
651.00000    0.030625272074408  0.004694983628577
652.00000    0.030522540412667  0.004685928248057
653.00000    0.030420310013563  0.004676894111437
654.00000    0.030318577669244  0.004667881126778
655.00000    0.030217340197247  0.004658889203822
656.00000    0.030116594440261  0.004649918253950
657.00000    0.030016337265889  0.004640968190138
658.00000    0.029916565566414  0.004632038926919
659.00000    0.029817276258569  0.004623130380338
660.00000    0.029718466283305  0.004614242467917
661.00000    0.029620132605567  0.004605375108611
662.00000    0.029522272214070  0.004596528222775
663.00000    0.029424882121075  0.004587701732127
664.00000    0.029327959362171  0.004578895559708
665.00000    0.029231500996059  0.004570109629853
666.00000    0.029135504104335  0.004561343868152
667.00000    0.029039965791282  0.004552598201420
668.00000    0.028944883183655  0.004543872557664
669.00000    0.028850253430476  0.004535166866049
670.00000    0.028756073702828  0.004526481056873
671.00000    0.028662341193652  0.004517815061530
672.00000    0.028569053117547  0.004509168812486
673.00000    0.028476206710567  0.004500542243249
674.00000    0.028383799230028  0.004491935288339
675.00000    0.028291827954312  0.004483347883265
676.00000    0.028200290182676  0.004474779964495
677.00000    0.028109183235056  0.004466231469434
678.00000    0.028018504451885  0.004457702336395
679.00000    0.027928251193902  0.004449192504576
680.00000    0.027838420841970  0.004440701914038
681.00000    0.027749010796889  0.004432230505679
682.00000    0.027660018479223  0.004423778221214
683.00000    0.027571441329111  0.004415345003149
684.00000    0.027483276806100  0.004406930794767
685.00000    0.027395522388962  0.004398535540096
686.00000    0.027308175575524  0.004390159183900
687.00000    0.027221233882498  0.004381801671652
688.00000    0.027134694845309  0.004373462949516
689.00000    0.027048556017925  0.004365142964328
690.00000    0.026962814972698  0.004356841663581
691.00000    0.026877469300192  0.004348558995401
692.00000    0.026792516609022  0.004340294908536
693.00000    0.026707954525697  0.004332049352335
694.00000    0.026623780694456  0.004323822276729
695.00000    0.026539992777113  0.004315613632223
696.00000    0.026456588452898  0.004307423369872
697.00000    0.026373565418305  0.004299251441271
698.00000    0.026290921386938  0.004291097798538
699.00000    0.026208654089362  0.004282962394297
700.00000    0.026126761272948  0.004274845181670
701.00000    0.026045240701730  0.004266746114258
702.00000    0.025964090156254  0.004258665146129
703.00000    0.025883307433437  0.004250602231807
704.00000    0.025802890346420  0.004242557326254
705.00000    0.025722836724426  0.004234530384865
706.00000    0.025643144412621  0.004226521363448
707.00000    0.025563811271972  0.004218530218221
708.00000    0.025484835179112  0.004210556905791
709.00000    0.025406214026200  0.004202601383151
710.00000    0.025327945720789  0.004194663607664
711.00000    0.025250028185689  0.004186743537055
712.00000    0.025172459358838  0.004178841129401
713.00000    0.025095237193168  0.004170956343118
714.00000    0.025018359656475  0.004163089136954
715.00000    0.024941824731293  0.004155239469980
716.00000    0.024865630414763  0.004147407301578
717.00000    0.024789774718513  0.004139592591435
718.00000    0.024714255668525  0.004131795299532
719.00000    0.024639071305019  0.004124015386138
720.00000    0.024564219682327  0.004116252811797
721.00000    0.024489698868771  0.004108507537327
722.00000    0.024415506946547  0.004100779523805
723.00000    0.024341642011603  0.004093068732567
724.00000    0.024268102173523  0.004085375125192
725.00000    0.024194885555411  0.004077698663501
726.00000    0.024121990293773  0.004070039309550
727.00000    0.024049414538407  0.004062397025619
728.00000    0.023977156452288  0.004054771774209
729.00000    0.023905214211457  0.004047163518034
730.00000    0.023833586004908  0.004039572220017
731.00000    0.023762270034483  0.004031997843279
732.00000    0.023691264514758  0.004024440351140
733.00000    0.023620567672939  0.004016899707107
734.00000    0.023550177748757  0.004009375874872
735.00000    0.023480092994357  0.004001868818306
736.00000    0.023410311674199  0.003994378501453
737.00000    0.023340832064954  0.003986904888524
738.00000    0.023271652455399  0.003979447943896
739.00000    0.023202771146316  0.003972007632104
740.00000    0.023134186450396  0.003964583917834
741.00000    0.023065896692133  0.003957176765927
742.00000    0.022997900207732  0.003949786141363
743.00000    0.022930195345008  0.003942412009267
744.00000    0.022862780463289  0.003935054334898
745.00000    0.022795653933322  0.003927713083651
746.00000    0.022728814137178  0.003920388221045
747.00000    0.022662259468159  0.003913079712728
748.00000    0.022595988330703  0.003905787524468
749.00000    0.022529999140295  0.003898511622150
750.00000    0.022464290323372  0.003891251971773
751.00000    0.022398860317237  0.003884008539450
752.00000    0.022333707569967  0.003876781291398
753.00000    0.022268830540325  0.003869570193940
754.00000    0.022204227697673  0.003862375213501
755.00000    0.022139897521885  0.003855196316605
756.00000    0.022075838503260  0.003848033469870
757.00000    0.022012049142439  0.003840886640010
758.00000    0.021948527950317  0.003833755793825
759.00000    0.021885273447964  0.003826640898207
760.00000    0.021822284166539  0.003819541920131
761.00000    0.021759558647208  0.003812458826655
762.00000    0.021697095441065  0.003805391584918
763.00000    0.021634893109050  0.003798340162137
764.00000    0.021572950221869  0.003791304525604
765.00000    0.021511265359917  0.003784284642688
766.00000    0.021449837113196  0.003777280480827
767.00000    0.021388664081241  0.003770292007529
768.00000    0.021327744873043  0.003763319190370
769.00000    0.021267078106971  0.003756361996995
770.00000    0.021206662410699  0.003749420395110
771.00000    0.021146496421128  0.003742494352484
772.00000    0.021086578784316  0.003735583836949
773.00000    0.021026908155403  0.003728688816395
774.00000    0.020967483198537  0.003721809258769
775.00000    0.020908302586805  0.003714945132076
776.00000    0.020849365002159  0.003708096404375
777.00000    0.020790669135348  0.003701263043779
778.00000    0.020732213685845  0.003694445018452
779.00000    0.020673997361781  0.003687642296611
780.00000    0.020616018879876  0.003680854846521
781.00000    0.020558276965366  0.003674082636497
782.00000    0.020500770351943  0.003667325634899
783.00000    0.020443497781684  0.003660583810135
784.00000    0.020386458004984  0.003653857130659
785.00000    0.020329649780495  0.003647145564968
786.00000    0.020273071875054  0.003640449081602
787.00000    0.020216723063627  0.003633767649143
788.00000    0.020160602129237  0.003627101236217
789.00000    0.020104707862909  0.003620449811488
790.00000    0.020049039063600  0.003613813343661
791.00000    0.019993594538140  0.003607191801480
792.00000    0.019938373101174  0.003600585153725
793.00000    0.019883373575094  0.003593993369218
794.00000    0.019828594789984  0.003587416416815
795.00000    0.019774035583559  0.003580854265408
796.00000    0.019719694801105  0.003574306883925
797.00000    0.019665571295419  0.003567774241330
798.00000    0.019611663926754  0.003561256306622
799.00000    0.019557971562760  0.003554753048831
800.00000    0.019504493078425  0.003548264437023
801.00000    0.019451227356019  0.003541790440297
802.00000    0.019398173285042  0.003535331027784
803.00000    0.019345329762161  0.003528886168646
804.00000    0.019292695691161  0.003522455832079
805.00000    0.019240269982888  0.003516039987309
806.00000    0.019188051555195  0.003509638603592
807.00000    0.019136039332886  0.003503251650218
808.00000    0.019084232247668  0.003496879096504
809.00000    0.019032629238094  0.003490520911799
810.00000    0.018981229249512  0.003484177065481
811.00000    0.018930031234013  0.003477847526958
812.00000    0.018879034150379  0.003471532265667
813.00000    0.018828236964035  0.003465231251075
814.00000    0.018777638646994  0.003458944452677
815.00000    0.018727238177812  0.003452671839997
816.00000    0.018677034541534  0.003446413382588
817.00000    0.018627026729646  0.003440169050031
818.00000    0.018577213740030  0.003433938811937
819.00000    0.018527594576910  0.003427722637943
820.00000    0.018478168250808  0.003421520497714
821.00000    0.018428933778495  0.003415332360946
822.00000    0.018379890182945  0.003409158197361
823.00000    0.018331036493287  0.003402997976708
824.00000    0.018282371744760  0.003396851668766
825.00000    0.018233894978668  0.003390719243341
826.00000    0.018185605242332  0.003384600670266
827.00000    0.018137501589046  0.003378495919403
828.00000    0.018089583078033  0.003372404960642
829.00000    0.018041848774403  0.003366327763901
830.00000    0.017994297749103  0.003360264299124
831.00000    0.017946929078880  0.003354214536284
832.00000    0.017899741846234  0.003348178445384
833.00000    0.017852735139376  0.003342155996452
834.00000    0.017805908052187  0.003336147159546
835.00000    0.017759259684174  0.003330151904751
836.00000    0.017712789140431  0.003324170202181
837.00000    0.017666495531595  0.003318202021979
838.00000    0.017620377973807  0.003312247334314
839.00000    0.017574435588669  0.003306306109385
840.00000    0.017528667503208  0.003300378317421
841.00000    0.017483072849831  0.003294463928678
842.00000    0.017437650766291  0.003288562913441
843.00000    0.017392400395642  0.003282675242025
844.00000    0.017347320886204  0.003276800884772
845.00000    0.017302411391524  0.003270939812056
846.00000    0.017257671070337  0.003265091994278
847.00000    0.017213099086529  0.003259257401871
848.00000    0.017168694609096  0.003253436005294
849.00000    0.017124456812114  0.003247627775041
850.00000    0.017080384874693  0.003241832681632
851.00000    0.017036477980949  0.003236050695617
852.00000    0.016992735319960  0.003230281787580
853.00000    0.016949156085738  0.003224525928132
854.00000    0.016905739477184  0.003218783087917
855.00000    0.016862484698062  0.003213053237608
856.00000    0.016819390956957  0.003207336347910
857.00000    0.016776457467243  0.003201632389559
858.00000    0.016733683447048  0.003195941333324
859.00000    0.016691068119222  0.003190263150003
860.00000    0.016648610711298  0.003184597810427
861.00000    0.016606310455463  0.003178945285460
862.00000    0.016564166588522  0.003173305545998
863.00000    0.016522178351867  0.003167678562967
864.00000    0.016480344991443  0.003162064307329
865.00000    0.016438665757714  0.003156462750076
866.00000    0.016397139905633  0.003150873862236
867.00000    0.016355766694609  0.003145297614867
868.00000    0.016314545388477  0.003139733979063
869.00000    0.016273475255461  0.003134182925951
870.00000    0.016232555568152  0.003128644426691
871.00000    0.016191785603466  0.003123118452477
872.00000    0.016151164642624  0.003117604974540
873.00000    0.016110691971114  0.003112103964141
874.00000    0.016070366878663  0.003106615392580
875.00000    0.016030188659208  0.003101139231190
876.00000    0.015990156610866  0.003095675451338
877.00000    0.015950270035904  0.003090224024430
878.00000    0.015910528240709  0.003084784921903
879.00000    0.015870930535761  0.003079358115233
880.00000    0.015831476235603  0.003073943575931
881.00000    0.015792164658813  0.003068541275545
882.00000    0.015752995127973  0.003063151185657
883.00000    0.015713966969647  0.003057773277889
884.00000    0.015675079514347  0.003052407523898
885.00000    0.015636332096507  0.003047053895378
886.00000    0.015597724054459  0.003041712364060
887.00000    0.015559254730402  0.003036382901714
888.00000    0.015520923470376  0.003031065480146
889.00000    0.015482729624236  0.003025760071202
890.00000    0.015444672545626  0.003020466646764
891.00000    0.015406751591950  0.003015185178754
892.00000    0.015368966124349  0.003009915639131
893.00000    0.015331315507674  0.003004657999893
894.00000    0.015293799110459  0.002999412233079
895.00000    0.015256416304898  0.002994178310764
896.00000    0.015219166466818  0.002988956205065
897.00000    0.015182048975654  0.002983745888138
898.00000    0.015145063214426  0.002978547332178
899.00000    0.015108208569711  0.002973360509419
900.00000    0.015071484431621  0.002968185392139
901.00000    0.015034890193779  0.002963021952652
902.00000    0.014998425253294  0.002957870163315
903.00000    0.014962089010736  0.002952729996525
904.00000    0.014925880870116  0.002947601424721
905.00000    0.014889800238857  0.002942484420381
906.00000    0.014853846527776  0.002937378956026
907.00000    0.014818019151058  0.002932285004219
908.00000    0.014782317526233  0.002927202537563
909.00000    0.014746741074155  0.002922131528704
910.00000    0.014711289218977  0.002917071950330
911.00000    0.014675961388132  0.002912023775170
912.00000    0.014640757012306  0.002906986975998
913.00000    0.014605675525421  0.002901961525629
914.00000    0.014570716364610  0.002896947396920
915.00000    0.014535878970195  0.002891944562772
916.00000    0.014501162785667  0.002886952996129
917.00000    0.014466567257666  0.002881972669979
918.00000    0.014432091835955  0.002877003557352
919.00000    0.014397735973403  0.002872045631323
920.00000    0.014363499125964  0.002867098865011
921.00000    0.014329380752655  0.002862163231576
922.00000    0.014295380315534  0.002857238704226
923.00000    0.014261497279683  0.002852325256211
924.00000    0.014227731113186  0.002847422860827
925.00000    0.014194081287109  0.002842531491413
926.00000    0.014160547275480  0.002837651121353
927.00000    0.014127128555269  0.002832781724077
928.00000    0.014093824606369  0.002827923273060
929.00000    0.014060634911577  0.002823075741820
930.00000    0.014027558956572  0.002818239103924
931.00000    0.013994596229900  0.002813413332981
932.00000    0.013961746222953  0.002808598402647
933.00000    0.013929008429948  0.002803794286625
934.00000    0.013896382347911  0.002799000958663
935.00000    0.013863867476658  0.002794218392554
936.00000    0.013831463318776  0.002789446562138
937.00000    0.013799169379605  0.002784685441302
938.00000    0.013766985167221  0.002779935003979
939.00000    0.013734910192413  0.002775195224147
940.00000    0.013702943968674  0.002770466075834
941.00000    0.013671086012175  0.002765747533112
942.00000    0.013639335841749  0.002761039570101
943.00000    0.013607692978880  0.002756342160967
944.00000    0.013576156947677  0.002751655279926
945.00000    0.013544727274860  0.002746978901239
946.00000    0.013513403489747  0.002742312999214
947.00000    0.013482185124229  0.002737657548207
948.00000    0.013451071712763  0.002733012522624
949.00000    0.013420062792345  0.002728377896915
950.00000    0.013389157902501  0.002723753645580
951.00000    0.013358356585268  0.002719139743166
952.00000    0.013327658385176  0.002714536164270
953.00000    0.013297062849236  0.002709942883535
954.00000    0.013266569526920  0.002705359875653
955.00000    0.013236177970146  0.002700787115364
956.00000    0.013205887733263  0.002696224577457
957.00000    0.013175698373037  0.002691672236770
958.00000    0.013145609448629  0.002687130068188
959.00000    0.013115620521588  0.002682598046645
960.00000    0.013085731155829  0.002678076147126
961.00000    0.013055940917622  0.002673564344662
962.00000    0.013026249375574  0.002669062614335
963.00000    0.012996656100615  0.002664570931275
964.00000    0.012967160665985  0.002660089270661
965.00000    0.012937762647214  0.002655617607722
966.00000    0.012908461622115  0.002651155917736
967.00000    0.012879257170761  0.002646704176029
968.00000    0.012850148875477  0.002642262357978
969.00000    0.012821136320824  0.002637830439010
970.00000    0.012792219093583  0.002633408394599
971.00000    0.012763396782741  0.002628996200272
972.00000    0.012734668979479  0.002624593831602
973.00000    0.012706035277157  0.002620201264214
974.00000    0.012677495271300  0.002615818473783
975.00000    0.012649048559584  0.002611445436033
976.00000    0.012620694741824  0.002607082126737
977.00000    0.012592433419957  0.002602728521720
978.00000    0.012564264198032  0.002598384596856
979.00000    0.012536186682197  0.002594050328068
980.00000    0.012508200480680  0.002589725691332
981.00000    0.012480305203785  0.002585410662670
982.00000    0.012452500463871  0.002581105218158
983.00000    0.012424785875342  0.002576809333920
984.00000    0.012397161054635  0.002572522986132
985.00000    0.012369625620207  0.002568246151019
986.00000    0.012342179192521  0.002563978804855
987.00000    0.012314821394034  0.002559720923968
988.00000    0.012287551849186  0.002555472484734
989.00000    0.012260370184384  0.002551233463579
990.00000    0.012233276027994  0.002547003836981
991.00000    0.012206269010327  0.002542783581469
992.00000    0.012179348763624  0.002538572673620
993.00000    0.012152514922050  0.002534371090063
994.00000    0.012125767121677  0.002530178807479
995.00000    0.012099105000473  0.002525995802597
996.00000    0.012072528198294  0.002521822052198
997.00000    0.012046036356865  0.002517657533114
998.00000    0.012019629119777  0.002513502222228
999.00000    0.011993306132468  0.002509356096471
1000.00000    0.011967067042216  0.002505219132828
1001.00000    0.011940911498128  0.002501091308334
1002.00000    0.011914839151125  0.002496972600072
1003.00000    0.011888849653932  0.002492862985180
1004.00000    0.011862942661071  0.002488762440843
1005.00000    0.011837117828845  0.002484670944300
1006.00000    0.011811374815328  0.002480588472838
1007.00000    0.011785713280356  0.002476515003796
1008.00000    0.011760132885516  0.002472450514564
1009.00000    0.011734633294131  0.002468394982583
1010.00000    0.011709214171257  0.002464348385344
1011.00000    0.011683875183665  0.002460310700389
1012.00000    0.011658615999836  0.002456281905312
1013.00000    0.011633436289946  0.002452261977754
1014.00000    0.011608335725859  0.002448250895412
1015.00000    0.011583313981115  0.002444248636031
1016.00000    0.011558370730922  0.002440255177406
1017.00000    0.011533505652142  0.002436270497384
1018.00000    0.011508718423285  0.002432294573863
1019.00000    0.011484008724497  0.002428327384791
1020.00000    0.011459376237548  0.002424368908167
1021.00000    0.011434820645828  0.002420419122042
1022.00000    0.011410341634330  0.002416478004514
1023.00000    0.011385938889647  0.002412545533736
1024.00000    0.011361612099958  0.002408621687909
1025.00000    0.011337360955019  0.002404706445286
1026.00000    0.011313185146155  0.002400799784169
1027.00000    0.011289084366250  0.002396901682913
1028.00000    0.011265058309736  0.002393012119921
1029.00000    0.011241106672587  0.002389131073649
1030.00000    0.011217229152307  0.002385258522602
1031.00000    0.011193425447920  0.002381394445336
1032.00000    0.011169695259965  0.002377538820457
1033.00000    0.011146038290483  0.002373691626621
1034.00000    0.011122454243009  0.002369852842538
1035.00000    0.011098942822566  0.002366022446963
1036.00000    0.011075503735651  0.002362200418706
1037.00000    0.011052136690229  0.002358386736624
1038.00000    0.011028841395726  0.002354581379626
1039.00000    0.011005617563016  0.002350784326672
1040.00000    0.010982464904417  0.002346995556771
1041.00000    0.010959383133679  0.002343215048982
1042.00000    0.010936371965977  0.002339442782414
1043.00000    0.010913431117902  0.002335678736228
1044.00000    0.010890560307453  0.002331922889634
1045.00000    0.010867759254028  0.002328175221891
1046.00000    0.010845027678418  0.002324435712310
1047.00000    0.010822365302795  0.002320704340250
1048.00000    0.010799771850706  0.002316981085121
1049.00000    0.010777247047067  0.002313265926384
1050.00000    0.010754790618150  0.002309558843547
1051.00000    0.010732402291579  0.002305859816170
1052.00000    0.010710081796321  0.002302168823863
1053.00000    0.010687828862677  0.002298485846283
1054.00000    0.010665643222275  0.002294810863141
1055.00000    0.010643524608065  0.002291143854194
1056.00000    0.010621472754304  0.002287484799249
1057.00000    0.010599487396556  0.002283833678164
1058.00000    0.010577568271681  0.002280190470846
1059.00000    0.010555715117827  0.002276555157250
1060.00000    0.010533927674422  0.002272927717383
1061.00000    0.010512205682171  0.002269308131299
1062.00000    0.010490548883041  0.002265696379102
1063.00000    0.010468957020261  0.002262092440946
1064.00000    0.010447429838312  0.002258496297032
1065.00000    0.010425967082915  0.002254907927613
1066.00000    0.010404568501034  0.002251327312988
1067.00000    0.010383233840858  0.002247754433508
1068.00000    0.010361962851802  0.002244189269571
1069.00000    0.010340755284495  0.002240631801623
1070.00000    0.010319610890775  0.002237082010161
1071.00000    0.010298529423681  0.002233539875730
1072.00000    0.010277510637449  0.002230005378923
1073.00000    0.010256554287502  0.002226478500383
1074.00000    0.010235660130441  0.002222959220799
1075.00000    0.010214827924046  0.002219447520911
1076.00000    0.010194057427262  0.002215943381507
1077.00000    0.010173348400194  0.002212446783422
1078.00000    0.010152700604103  0.002208957707540
1079.00000    0.010132113801397  0.002205476134795
1080.00000    0.010111587755624  0.002202002046165
1081.00000    0.010091122231467  0.002198535422681
1082.00000    0.010070716994738  0.002195076245418
1083.00000    0.010050371812368  0.002191624495502
1084.00000    0.010030086452405  0.002188180154104
1085.00000    0.010009860684006  0.002184743202446
1086.00000    0.009989694277428  0.002181313621795
1087.00000    0.009969587004028  0.002177891393466
1088.00000    0.009949538636250  0.002174476498824
1089.00000    0.009929548947622  0.002171068919279
1090.00000    0.009909617712750  0.002167668636290
1091.00000    0.009889744707311  0.002164275631361
1092.00000    0.009869929708049  0.002160889886048
1093.00000    0.009850172492766  0.002157511381948
1094.00000    0.009830472840316  0.002154140100711
1095.00000    0.009810830530604  0.002150776024030
1096.00000    0.009791245344574  0.002147419133648
1097.00000    0.009771717064205  0.002144069411352
1098.00000    0.009752245472508  0.002140726838978
1099.00000    0.009732830353517  0.002137391398409
1100.00000    0.009713471492284  0.002134063071573
1101.00000    0.009694168674873  0.002130741840446
1102.00000    0.009674921688355  0.002127427687050
1103.00000    0.009655730320805  0.002124120593454
1104.00000    0.009636594361289  0.002120820541772
1105.00000    0.009617513599867  0.002117527514166
1106.00000    0.009598487827581  0.002114241492843
1107.00000    0.009579516836452  0.002110962460058
1108.00000    0.009560600419476  0.002107690398109
1109.00000    0.009541738370617  0.002104425289344
1110.00000    0.009522930484800  0.002101167116153
1111.00000    0.009504176557908  0.002097915860975
1112.00000    0.009485476386778  0.002094671506293
1113.00000    0.009466829769190  0.002091434034635
1114.00000    0.009448236503869  0.002088203428577
1115.00000    0.009429696390473  0.002084979670738
1116.00000    0.009411209229595  0.002081762743785
1117.00000    0.009392774822750  0.002078552630428
1118.00000    0.009374392972376  0.002075349313423
1119.00000    0.009356063481825  0.002072152775573
1120.00000    0.009337786155362  0.002068962999723
1121.00000    0.009319560798155  0.002065779968765
1122.00000    0.009301387216275  0.002062603665635
1123.00000    0.009283265216687  0.002059434073315
1124.00000    0.009265194607246  0.002056271174832
1125.00000    0.009247175196696  0.002053114953254
1126.00000    0.009229206794658  0.002049965391699
1127.00000    0.009211289211632  0.002046822473326
1128.00000    0.009193422258988  0.002043686181339
1129.00000    0.009175605748962  0.002040556498987
1130.00000    0.009157839494655  0.002037433409563
1131.00000    0.009140123310020  0.002034316896403
1132.00000    0.009122457009866  0.002031206942889
1133.00000    0.009104840409849  0.002028103532446
1134.00000    0.009087273326468  0.002025006648543
1135.00000    0.009069755577059  0.002021916274692
1136.00000    0.009052286979796  0.002018832394450
1137.00000    0.009034867353677  0.002015754991418
1138.00000    0.009017496518529  0.002012684049238
1139.00000    0.009000174294997  0.002009619551599
1140.00000    0.008982900504545  0.002006561482229
1141.00000    0.008965674969444  0.002003509824904
1142.00000    0.008948497512777  0.002000464563441
1143.00000    0.008931367958426  0.001997425681698
1144.00000    0.008914286131074  0.001994393163580
1145.00000    0.008897251856196  0.001991366993031
1146.00000    0.008880264960058  0.001988347154042
1147.00000    0.008863325269713  0.001985333630644
1148.00000    0.008846432612991  0.001982326406910
1149.00000    0.008829586818504  0.001979325466957
1150.00000    0.008812787715635  0.001976330794946
1151.00000    0.008796035134535  0.001973342375076
1152.00000    0.008779328906120  0.001970360191593
1153.00000    0.008762668862068  0.001967384228781
1154.00000    0.008746054834811  0.001964414470970
1155.00000    0.008729486657537  0.001961450902530
1156.00000    0.008712964164178  0.001958493507872
1157.00000    0.008696487189415  0.001955542271450
1158.00000    0.008680055568665  0.001952597177761
1159.00000    0.008663669138085  0.001949658211341
1160.00000    0.008647327734563  0.001946725356769
1161.00000    0.008631031195716  0.001943798598666
1162.00000    0.008614779359885  0.001940877921693
1163.00000    0.008598572066133  0.001937963310553
1164.00000    0.008582409154240  0.001935054749991
1165.00000    0.008566290464699  0.001932152224791
1166.00000    0.008550215838711  0.001929255719780
1167.00000    0.008534185118186  0.001926365219825
1168.00000    0.008518198145734  0.001923480709833
1169.00000    0.008502254764662  0.001920602174755
1170.00000    0.008486354818975  0.001917729599578
1171.00000    0.008470498153365  0.001914862969333
1172.00000    0.008454684613215  0.001912002269090
1173.00000    0.008438914044590  0.001909147483960
1174.00000    0.008423186294233  0.001906298599093
1175.00000    0.008407501209568  0.001903455599681
1176.00000    0.008391858638687  0.001900618470954
1177.00000    0.008376258430356  0.001897787198185
1178.00000    0.008360700434003  0.001894961766684
1179.00000    0.008345184499721  0.001892142161801
1180.00000    0.008329710478260  0.001889328368928
1181.00000    0.008314278221027  0.001886520373494
1182.00000    0.008298887580079  0.001883718160969
1183.00000    0.008283538408126  0.001880921716862
1184.00000    0.008268230558517  0.001878131026722
1185.00000    0.008252963885247  0.001875346076135
1186.00000    0.008237738242950  0.001872566850730
1187.00000    0.008222553486891  0.001869793336172
1188.00000    0.008207409472972  0.001867025518164
1189.00000    0.008192306057720  0.001864263382453
1190.00000    0.008177243098288  0.001861506914818
1191.00000    0.008162220452453  0.001858756101083
1192.00000    0.008147237978608  0.001856010927105
1193.00000    0.008132295535763  0.001853271378785
1194.00000    0.008117392983542  0.001850537442057
1195.00000    0.008102530182174  0.001847809102897
1196.00000    0.008087706992499  0.001845086347319
1197.00000    0.008072923275957  0.001842369161373
1198.00000    0.008058178894589  0.001839657531148
1199.00000    0.008043473711032  0.001836951442772
1200.00000    0.008028807588517  0.001834250882410
1201.00000    0.008014180390865  0.001831555836265
1202.00000    0.007999591982488  0.001828866290576
1203.00000    0.007985042228377  0.001826182231623
1204.00000    0.007970530994109  0.001823503645719
1205.00000    0.007956058145837  0.001820830519220
1206.00000    0.007941623550293  0.001818162838513
1207.00000    0.007927227074777  0.001815500590027
1208.00000    0.007912868587162  0.001812843760227
1209.00000    0.007898547955887  0.001810192335612
1210.00000    0.007884265049954  0.001807546302723
1211.00000    0.007870019738929  0.001804905648134
1212.00000    0.007855811892932  0.001802270358457
1213.00000    0.007841641382641  0.001799640420340
1214.00000    0.007827508079286  0.001797015820469
1215.00000    0.007813411854648  0.001794396545565
1216.00000    0.007799352581051  0.001791782582386
1217.00000    0.007785330131367  0.001789173917726
1218.00000    0.007771344379009  0.001786570538416
1219.00000    0.007757395197925  0.001783972431321
1220.00000    0.007743482462604  0.001781379583345
1221.00000    0.007729606048064  0.001778791981426
1222.00000    0.007715765829855  0.001776209612538
1223.00000    0.007701961684057  0.001773632463690
1224.00000    0.007688193487270  0.001771060521928
1225.00000    0.007674461116622  0.001768493774334
1226.00000    0.007660764449756  0.001765932208023
1227.00000    0.007647103364836  0.001763375810148
1228.00000    0.007633477740539  0.001760824567896
1229.00000    0.007619887456053  0.001758278468488
1230.00000    0.007606332391078  0.001755737499183
1231.00000    0.007592812425818  0.001753201647272
1232.00000    0.007579327440982  0.001750670900083
1233.00000    0.007565877317784  0.001748145244978
1234.00000    0.007552461937933  0.001745624669353
1235.00000    0.007539081183636  0.001743109160641
1236.00000    0.007525734937597  0.001740598706306
1237.00000    0.007512423083007  0.001738093293850
1238.00000    0.007499145503551  0.001735592910806
1239.00000    0.007485902083398  0.001733097544745
1240.00000    0.007472692707203  0.001730607183269
1241.00000    0.007459517260101  0.001728121814016
1242.00000    0.007446375627710  0.001725641424656
1243.00000    0.007433267696122  0.001723166002895
1244.00000    0.007420193351907  0.001720695536473
1245.00000    0.007407152482104  0.001718230013161
1246.00000    0.007394144974225  0.001715769420766
1247.00000    0.007381170716249  0.001713313747128
1248.00000    0.007368229596621  0.001710862980120
1249.00000    0.007355321504248  0.001708417107650
1250.00000    0.007342446328498  0.001705976117657
1251.00000    0.007329603959201  0.001703539998115
1252.00000    0.007316794286638  0.001701108737029
1253.00000    0.007304017201549  0.001698682322439
1254.00000    0.007291272595123  0.001696260742418
1255.00000    0.007278560359000  0.001693843985071
1256.00000    0.007265880385267  0.001691432038535
1257.00000    0.007253232566455  0.001689024890982
1258.00000    0.007240616795542  0.001686622530614
1259.00000    0.007228032965942  0.001684224945667
1260.00000    0.007215480971511  0.001681832124409
1261.00000    0.007202960706541  0.001679444055140
1262.00000    0.007190472065757  0.001677060726194
1263.00000    0.007178014944319  0.001674682125934
1264.00000    0.007165589237815  0.001672308242759
1265.00000    0.007153194842261  0.001669939065095
1266.00000    0.007140831654100  0.001667574581405
1267.00000    0.007128499570199  0.001665214780181
1268.00000    0.007116198487847  0.001662859649946
1269.00000    0.007103928304751  0.001660509179257
1270.00000    0.007091688919039  0.001658163356701
1271.00000    0.007079480229251  0.001655822170897
1272.00000    0.007067302134343  0.001653485610495
1273.00000    0.007055154533683  0.001651153664176
1274.00000    0.007043037327048  0.001648826320653
1275.00000    0.007030950414621  0.001646503568671
1276.00000    0.007018893696994  0.001644185397003
1277.00000    0.007006867075160  0.001641871794456
1278.00000    0.006994870450515  0.001639562749866
1279.00000    0.006982903724856  0.001637258252100
1280.00000    0.006970966800376  0.001634958290057
1281.00000    0.006959059579664  0.001632662852665
1282.00000    0.006947181965705  0.001630371928883
1283.00000    0.006935333861874  0.001628085507702
1284.00000    0.006923515171938  0.001625803578140
1285.00000    0.006911725800052  0.001623526129249
1286.00000    0.006899965650757  0.001621253150109
1287.00000    0.006888234628980  0.001618984629830
1288.00000    0.006876532640028  0.001616720557553
1289.00000    0.006864859589592  0.001614460922448
1290.00000    0.006853215383741  0.001612205713717
1291.00000    0.006841599928922  0.001609954920588
1292.00000    0.006830013131956  0.001607708532321
1293.00000    0.006818454900040  0.001605466538207
1294.00000    0.006806925140741  0.001603228927564
1295.00000    0.006795423761998  0.001600995689740
1296.00000    0.006783950672116  0.001598766814113
1297.00000    0.006772505779770  0.001596542290091
1298.00000    0.006761088993997  0.001594322107109
1299.00000    0.006749700224198  0.001592106254633
1300.00000    0.006738339380137  0.001589894722157
1301.00000    0.006727006371935  0.001587687499204
1302.00000    0.006715701110074  0.001585484575328
1303.00000    0.006704423505390  0.001583285940107
1304.00000    0.006693173469074  0.001581091583153
1305.00000    0.006681950912672  0.001578901494104
1306.00000    0.006670755748080  0.001576715662627
1307.00000    0.006659587887542  0.001574534078416
1308.00000    0.006648447243652  0.001572356731196
1309.00000    0.006637333729350  0.001570183610718
1310.00000    0.006626247257921  0.001568014706764
1311.00000    0.006615187742991  0.001565850009141
1312.00000    0.006604155098531  0.001563689507685
1313.00000    0.006593149238848  0.001561533192262
1314.00000    0.006582170078591  0.001559381052764
1315.00000    0.006571217532742  0.001557233079111
1316.00000    0.006560291516621  0.001555089261251
1317.00000    0.006549391945880  0.001552949589159
1318.00000    0.006538518736504  0.001550814052840
1319.00000    0.006527671804806  0.001548682642323
1320.00000    0.006516851067431  0.001546555347668
1321.00000    0.006506056441349  0.001544432158959
1322.00000    0.006495287843858  0.001542313066309
1323.00000    0.006484545192576  0.001540198059859
1324.00000    0.006473828405450  0.001538087129776
1325.00000    0.006463137400742  0.001535980266254
1326.00000    0.006452472097037  0.001533877459515
1327.00000    0.006441832413239  0.001531778699806
1328.00000    0.006431218268566  0.001529683977403
1329.00000    0.006420629582553  0.001527593282607
1330.00000    0.006410066275048  0.001525506605747
1331.00000    0.006399528266214  0.001523423937178
1332.00000    0.006389015476520  0.001521345267282
1333.00000    0.006378527826749  0.001519270586466
1334.00000    0.006368065237990  0.001517199885165
1335.00000    0.006357627631637  0.001515133153840
1336.00000    0.006347214929393  0.001513070382977
1337.00000    0.006336827053263  0.001511011563090
1338.00000    0.006326463925552  0.001508956684717
1339.00000    0.006316125468869  0.001506905738424
1340.00000    0.006305811606122  0.001504858714802
1341.00000    0.006295522260516  0.001502815604468
1342.00000    0.006285257355554  0.001500776398065
1343.00000    0.006275016815034  0.001498741086260
1344.00000    0.006264800563048  0.001496709659748
1345.00000    0.006254608523981  0.001494682109248
1346.00000    0.006244440622509  0.001492658425506
1347.00000    0.006234296783599  0.001490638599291
1348.00000    0.006224176932504  0.001488622621401
1349.00000    0.006214080994769  0.001486610482655
1350.00000    0.006204008896220  0.001484602173900
1351.00000    0.006193960562972  0.001482597686008
1352.00000    0.006183935921420  0.001480597009874
1353.00000    0.006173934898244  0.001478600136421
1354.00000    0.006163957420404  0.001476607056593
1355.00000    0.006154003415138  0.001474617761364
1356.00000    0.006144072809964  0.001472632241728
1357.00000    0.006134165532677  0.001470650488706
1358.00000    0.006124281511348  0.001468672493343
1359.00000    0.006114420674321  0.001466698246709
1360.00000    0.006104582950214  0.001464727739898
1361.00000    0.006094768267919  0.001462760964029
1362.00000    0.006084976556595  0.001460797910245
1363.00000    0.006075207745674  0.001458838569712
1364.00000    0.006065461764854  0.001456882933623
1365.00000    0.006055738544102  0.001454930993192
1366.00000    0.006046038013650  0.001452982739660
1367.00000    0.006036360103994  0.001451038164290
1368.00000    0.006026704745896  0.001449097258369
1369.00000    0.006017071870377  0.001447160013209
1370.00000    0.006007461408721  0.001445226420145
1371.00000    0.005997873292473  0.001443296470535
1372.00000    0.005988307453434  0.001441370155762
1373.00000    0.005978763823666  0.001439447467232
1374.00000    0.005969242335484  0.001437528396375
1375.00000    0.005959742921460  0.001435612934644
1376.00000    0.005950265514422  0.001433701073514
1377.00000    0.005940810047448  0.001431792804485
1378.00000    0.005931376453869  0.001429888119081
1379.00000    0.005921964667267  0.001427987008848
1380.00000    0.005912574621473  0.001426089465353
1381.00000    0.005903206250568  0.001424195480190
1382.00000    0.005893859488879  0.001422305044974
1383.00000    0.005884534270980  0.001420418151343
1384.00000    0.005875230531690  0.001418534790956
1385.00000    0.005865948206071  0.001416654955499
1386.00000    0.005856687229430  0.001414778636678
1387.00000    0.005847447537315  0.001412905826220
1388.00000    0.005838229065515  0.001411036515878
1389.00000    0.005829031750058  0.001409170697426
1390.00000    0.005819855527212  0.001407308362660
1391.00000    0.005810700333481  0.001405449503398
1392.00000    0.005801566105607  0.001403594111483
1393.00000    0.005792452780568  0.001401742178777
1394.00000    0.005783360295575  0.001399893697165
1395.00000    0.005774288588073  0.001398048658556
1396.00000    0.005765237595739  0.001396207054879
1397.00000    0.005756207256483  0.001394368878085
1398.00000    0.005747197508444  0.001392534120149
1399.00000    0.005738208289991  0.001390702773065
1400.00000    0.005729239539719  0.001388874828851
1401.00000    0.005720291196455  0.001387050279545
1402.00000    0.005711363199248  0.001385229117208
1403.00000    0.005702455487375  0.001383411333923
1404.00000    0.005693568000335  0.001381596921793
1405.00000    0.005684700677853  0.001379785872943
1406.00000    0.005675853459874  0.001377978179519
1407.00000    0.005667026286566  0.001376173833691
1408.00000    0.005658219098317  0.001374372827646
1409.00000    0.005649431835733  0.001372575153595
1410.00000    0.005640664439642  0.001370780803771
1411.00000    0.005631916851085  0.001368989770425
1412.00000    0.005623189011324  0.001367202045831
1413.00000    0.005614480861833  0.001365417622284
1414.00000    0.005605792344302  0.001363636492100
1415.00000    0.005597123400636  0.001361858647615
1416.00000    0.005588473972952  0.001360084081186
1417.00000    0.005579844003577  0.001358312785191
1418.00000    0.005571233435052  0.001356544752030
1419.00000    0.005562642210126  0.001354779974120
1420.00000    0.005554070271758  0.001353018443903
1421.00000    0.005545517563115  0.001351260153838
1422.00000    0.005536984027571  0.001349505096405
1423.00000    0.005528469608707  0.001347753264108
1424.00000    0.005519974250309  0.001346004649465
1425.00000    0.005511497896367  0.001344259245020
1426.00000    0.005503040491077  0.001342517043334
1427.00000    0.005494601978835  0.001340778036988
1428.00000    0.005486182304242  0.001339042218586
1429.00000    0.005477781412097  0.001337309580749
1430.00000    0.005469399247400  0.001335580116119
1431.00000    0.005461035755353  0.001333853817358
1432.00000    0.005452690881354  0.001332130677148
1433.00000    0.005444364570998  0.001330410688190
1434.00000    0.005436056770079  0.001328693843206
1435.00000    0.005427767424585  0.001326980134936
1436.00000    0.005419496480701  0.001325269556141
1437.00000    0.005411243884804  0.001323562099601
1438.00000    0.005403009583467  0.001321857758116
1439.00000    0.005394793523453  0.001320156524504
1440.00000    0.005386595651718  0.001318458391605
1441.00000    0.005378415915410  0.001316763352275
1442.00000    0.005370254261865  0.001315071399391
1443.00000    0.005362110638610  0.001313382525850
1444.00000    0.005353984993360  0.001311696724567
1445.00000    0.005345877274016  0.001310013988477
1446.00000    0.005337787428669  0.001308334310533
1447.00000    0.005329715405593  0.001306657683706
1448.00000    0.005321661153251  0.001304984100990
1449.00000    0.005313624620286  0.001303313555393
1450.00000    0.005305605755527  0.001301646039945
1451.00000    0.005297604507988  0.001299981547694
1452.00000    0.005289620826861  0.001298320071705
1453.00000    0.005281654661522  0.001296661605066
1454.00000    0.005273705961527  0.001295006140878
1455.00000    0.005265774676612  0.001293353672264
1456.00000    0.005257860756692  0.001291704192365
1457.00000    0.005249964151859  0.001290057694341
1458.00000    0.005242084812385  0.001288414171368
1459.00000    0.005234222688718  0.001286773616644
1460.00000    0.005226377731480  0.001285136023381
1461.00000    0.005218549891470  0.001283501384812
1462.00000    0.005210739119663  0.001281869694188
1463.00000    0.005202945367205  0.001280240944777
1464.00000    0.005195168585417  0.001278615129867
1465.00000    0.005187408725791  0.001276992242761
1466.00000    0.005179665739991  0.001275372276783
1467.00000    0.005171939579854  0.001273755225272
1468.00000    0.005164230197384  0.001272141081589
1469.00000    0.005156537544756  0.001270529839108
1470.00000    0.005148861574314  0.001268921491223
1471.00000    0.005141202238570  0.001267316031346
1472.00000    0.005133559490202  0.001265713452907
1473.00000    0.005125933282056  0.001264113749352
1474.00000    0.005118323567144  0.001262516914146
1475.00000    0.005110730298643  0.001260922940770
1476.00000    0.005103153429894  0.001259331822723
1477.00000    0.005095592914403  0.001257743553523
1478.00000    0.005088048705837  0.001256158126704
1479.00000    0.005080520758028  0.001254575535816
1480.00000    0.005073009024968  0.001252995774427
1481.00000    0.005065513460811  0.001251418836125
1482.00000    0.005058034019872  0.001249844714511
1483.00000    0.005050570656625  0.001248273403205
1484.00000    0.005043123325702  0.001246704895844
1485.00000    0.005035691981896  0.001245139186082
1486.00000    0.005028276580157  0.001243576267590
1487.00000    0.005020877075590  0.001242016134056
1488.00000    0.005013493423459  0.001240458779183
1489.00000    0.005006125579182  0.001238904196693
1490.00000    0.004998773498335  0.001237352380324
1491.00000    0.004991437136646  0.001235803323831
1492.00000    0.004984116449997  0.001234257020984
1493.00000    0.004976811394425  0.001232713465573
1494.00000    0.004969521926118  0.001231172651400
1495.00000    0.004962248001416  0.001229634572287
1496.00000    0.004954989576812  0.001228099222072
1497.00000    0.004947746608948  0.001226566594607
1498.00000    0.004940519054617  0.001225036683763
1499.00000    0.004933306870761  0.001223509483426
1500.00000    0.004926110014472  0.001221984987499
1501.00000    0.004918928442990  0.001220463189900
1502.00000    0.004911762113701  0.001218944084564
1503.00000    0.004904610984139  0.001217427665443
1504.00000    0.004897475011986  0.001215913926502
1505.00000    0.004890354155068  0.001214402861726
1506.00000    0.004883248371356  0.001212894465113
1507.00000    0.004876157618968  0.001211388730677
1508.00000    0.004869081856164  0.001209885652451
1509.00000    0.004862021041348  0.001208385224479
1510.00000    0.004854975133066  0.001206887440825
1511.00000    0.004847944090009  0.001205392295567
1512.00000    0.004840927871006  0.001203899782797
1513.00000    0.004833926435031  0.001202409896627
1514.00000    0.004826939741195  0.001200922631180
1515.00000    0.004819967748752  0.001199437980596
1516.00000    0.004813010417093  0.001197955939033
1517.00000    0.004806067705749  0.001196476500661
1518.00000    0.004799139574390  0.001194999659667
1519.00000    0.004792225982822  0.001193525410254
1520.00000    0.004785326890990  0.001192053746638
1521.00000    0.004778442258975  0.001190584663052
1522.00000    0.004771572046992  0.001189118153745
1523.00000    0.004764716215394  0.001187654212980
1524.00000    0.004757874724669  0.001186192835034
1525.00000    0.004751047535437  0.001184734014201
1526.00000    0.004744234608455  0.001183277744790
1527.00000    0.004737435904611  0.001181824021124
1528.00000    0.004730651384927  0.001180372837542
1529.00000    0.004723881010556  0.001178924188395
1530.00000    0.004717124742784  0.001177478068054
1531.00000    0.004710382543027  0.001176034470900
1532.00000    0.004703654372833  0.001174593391331
1533.00000    0.004696940193879  0.001173154823761
1534.00000    0.004690239967971  0.001171718762615
1535.00000    0.004683553657047  0.001170285202336
1536.00000    0.004676881223170  0.001168854137381
1537.00000    0.004670222628533  0.001167425562219
1538.00000    0.004663577835456  0.001165999471338
1539.00000    0.004656946806386  0.001164575859236
1540.00000    0.004650329503897  0.001163154720428
1541.00000    0.004643725890688  0.001161736049443
1542.00000    0.004637135929584  0.001160319840825
1543.00000    0.004630559583536  0.001158906089130
1544.00000    0.004623996815618  0.001157494788930
1545.00000    0.004617447589027  0.001156085934812
1546.00000    0.004610911867087  0.001154679521376
1547.00000    0.004604389613242  0.001153275543236
1548.00000    0.004597880791059  0.001151873995019
1549.00000    0.004591385364227  0.001150474871370
1550.00000    0.004584903296559  0.001149078166944
1551.00000    0.004578434551985  0.001147683876412
1552.00000    0.004571979094557  0.001146291994458
1553.00000    0.004565536888450  0.001144902515780
1554.00000    0.004559107897954  0.001143515435091
1555.00000    0.004552692087481  0.001142130747117
1556.00000    0.004546289421561  0.001140748446598
1557.00000    0.004539899864842  0.001139368528286
1558.00000    0.004533523382089  0.001137990986949
1559.00000    0.004527159938186  0.001136615817369
1560.00000    0.004520809498133  0.001135243014339
1561.00000    0.004514472027044  0.001133872572667
1562.00000    0.004508147490153  0.001132504487176
1563.00000    0.004501835852807  0.001131138752700
1564.00000    0.004495537080468  0.001129775364087
1565.00000    0.004489251138711  0.001128414316200
1566.00000    0.004482977993230  0.001127055603915
1567.00000    0.004476717609826  0.001125699222118
1568.00000    0.004470469954419  0.001124345165714
1569.00000    0.004464234993037  0.001122993429616
1570.00000    0.004458012691824  0.001121644008754
1571.00000    0.004451803017033  0.001120296898068
1572.00000    0.004445605935030  0.001118952092515
1573.00000    0.004439421412291  0.001117609587061
1574.00000    0.004433249415404  0.001116269376687
1575.00000    0.004427089911064  0.001114931456389
1576.00000    0.004420942866079  0.001113595821171
1577.00000    0.004414808247363  0.001112262466056
1578.00000    0.004408686021943  0.001110931386074
1579.00000    0.004402576156950  0.001109602576273
1580.00000    0.004396478619625  0.001108276031711
1581.00000    0.004390393377316  0.001106951747458
1582.00000    0.004384320397478  0.001105629718600
1583.00000    0.004378259647674  0.001104309940233
1584.00000    0.004372211095571  0.001102992407467
1585.00000    0.004366174708944  0.001101677115423
1586.00000    0.004360150455671  0.001100364059238
1587.00000    0.004354138303736  0.001099053234057
1588.00000    0.004348138221230  0.001097744635042
1589.00000    0.004342150176344  0.001096438257364
1590.00000    0.004336174137376  0.001095134096209
1591.00000    0.004330210072725  0.001093832146774
1592.00000    0.004324257950895  0.001092532404269
1593.00000    0.004318317740492  0.001091234863916
1594.00000    0.004312389410223  0.001089939520950
1595.00000    0.004306472928898  0.001088646370617
1596.00000    0.004300568265428  0.001087355408176
1597.00000    0.004294675388825  0.001086066628898
1598.00000    0.004288794268201  0.001084780028068
1599.00000    0.004282924872769  0.001083495600981
1600.00000    0.004277067171843  0.001082213342943
1601.00000    0.004271221134833  0.001080933249276
1602.00000    0.004265386731250  0.001079655315311
1603.00000    0.004259563930706  0.001078379536392
1604.00000    0.004253752702906  0.001077105907874
1605.00000    0.004247953017658  0.001075834425126
1606.00000    0.004242164844865  0.001074565083527
1607.00000    0.004236388154527  0.001073297878468
1608.00000    0.004230622916742  0.001072032805354
1609.00000    0.004224869101703  0.001070769859599
1610.00000    0.004219126679700  0.001069509036630
1611.00000    0.004213395621118  0.001068250331885
1612.00000    0.004207675896439  0.001066993740816
1613.00000    0.004201967476237  0.001065739258884
1614.00000    0.004196270331184  0.001064486881564
1615.00000    0.004190584432043  0.001063236604339
1616.00000    0.004184909749673  0.001061988422707
1617.00000    0.004179246255025  0.001060742332177
1618.00000    0.004173593919144  0.001059498328268
1619.00000    0.004167952713169  0.001058256406512
1620.00000    0.004162322608328  0.001057016562451
1621.00000    0.004156703575945  0.001055778791639
1622.00000    0.004151095587432  0.001054543089643
1623.00000    0.004145498614296  0.001053309452039
1624.00000    0.004139912628132  0.001052077874414
1625.00000    0.004134337600627  0.001050848352370
1626.00000    0.004128773503559  0.001049620881515
1627.00000    0.004123220308794  0.001048395457473
1628.00000    0.004117677988290  0.001047172075875
1629.00000    0.004112146514092  0.001045950732367
1630.00000    0.004106625858336  0.001044731422603
1631.00000    0.004101115993245  0.001043514142251
1632.00000    0.004095616891132  0.001042298886986
1633.00000    0.004090128524396  0.001041085652499
1634.00000    0.004084650865524  0.001039874434487
1635.00000    0.004079183887093  0.001038665228662
1636.00000    0.004073727561763  0.001037458030744
1637.00000    0.004068281862282  0.001036252836466
1638.00000    0.004062846761486  0.001035049641571
1639.00000    0.004057422232296  0.001033848441812
1640.00000    0.004052008247717  0.001032649232954
1641.00000    0.004046604780841  0.001031452010773
1642.00000    0.004041211804846  0.001030256771054
1643.00000    0.004035829292991  0.001029063509595
1644.00000    0.004030457218624  0.001027872222202
1645.00000    0.004025095555174  0.001026682904694
1646.00000    0.004019744276154  0.001025495552899
1647.00000    0.004014403355162  0.001024310162657
1648.00000    0.004009072765876  0.001023126729817
1649.00000    0.004003752482061  0.001021945250240
1650.00000    0.003998442477562  0.001020765719796
1651.00000    0.003993142726306  0.001019588134367
1652.00000    0.003987853202302  0.001018412489844
1653.00000    0.003982573879641  0.001017238782130
1654.00000    0.003977304732496  0.001016067007136
1655.00000    0.003972045735119  0.001014897160786
1656.00000    0.003966796861845  0.001013729239013
1657.00000    0.003961558087088  0.001012563237759
1658.00000    0.003956329385341  0.001011399152978
1659.00000    0.003951110731179  0.001010236980635
1660.00000    0.003945902099254  0.001009076716703
1661.00000    0.003940703464301  0.001007918357166
1662.00000    0.003935514801129  0.001006761898018
1663.00000    0.003930336084630  0.001005607335264
1664.00000    0.003925167289770  0.001004454664918
1665.00000    0.003920008391597  0.001003303883005
1666.00000    0.003914859365235  0.001002154985559
1667.00000    0.003909720185884  0.001001007968624
1668.00000    0.003904590828823  0.000999862828255
1669.00000    0.003899471269407  0.000998719560516
1670.00000    0.003894361483069  0.000997578161482
1671.00000    0.003889261445317  0.000996438627235
1672.00000    0.003884171131733  0.000995300953871
1673.00000    0.003879090517979  0.000994165137494
1674.00000    0.003874019579790  0.000993031174215
1675.00000    0.003868958292975  0.000991899060160
1676.00000    0.003863906633420  0.000990768791460
1677.00000    0.003858864577086  0.000989640364259
1678.00000    0.003853832100005  0.000988513774708
1679.00000    0.003848809178287  0.000987389018970
1680.00000    0.003843795788112  0.000986266093217
1681.00000    0.003838791905738  0.000985144993629
1682.00000    0.003833797507491  0.000984025716398
1683.00000    0.003828812569775  0.000982908257724
1684.00000    0.003823837069063  0.000981792613816
1685.00000    0.003818870981902  0.000980678780894
1686.00000    0.003813914284910  0.000979566755186
1687.00000    0.003808966954780  0.000978456532931
1688.00000    0.003804028968273  0.000977348110377
1689.00000    0.003799100302222  0.000976241483780
1690.00000    0.003794180933534  0.000975136649406
1691.00000    0.003789270839183  0.000974033603532
1692.00000    0.003784369996216  0.000972932342441
1693.00000    0.003779478381750  0.000971832862429
1694.00000    0.003774595972971  0.000970735159799
1695.00000    0.003769722747136  0.000969639230863
1696.00000    0.003764858681571  0.000968545071943
1697.00000    0.003760003753672  0.000967452679370
1698.00000    0.003755157940903  0.000966362049484
1699.00000    0.003750321220797  0.000965273178635
1700.00000    0.003745493570956  0.000964186063180
1701.00000    0.003740674969050  0.000963100699488
1702.00000    0.003735865392818  0.000962017083934
1703.00000    0.003731064820065  0.000960935212904
1704.00000    0.003726273228665  0.000959855082792
1705.00000    0.003721490596559  0.000958776690001
1706.00000    0.003716716901755  0.000957700030945
1707.00000    0.003711952122328  0.000956625102043
1708.00000    0.003707196236419  0.000955551899726
1709.00000    0.003702449222235  0.000954480420434
1710.00000    0.003697711058051  0.000953410660613
1711.00000    0.003692981722207  0.000952342616720
1712.00000    0.003688261193107  0.000951276285221
1713.00000    0.003683549449223  0.000950211662589
1714.00000    0.003678846469090  0.000949148745308
1715.00000    0.003674152231309  0.000948087529868
1716.00000    0.003669466714546  0.000947028012771
1717.00000    0.003664789897531  0.000945970190524
1718.00000    0.003660121759057  0.000944914059646
1719.00000    0.003655462277983  0.000943859616662
1720.00000    0.003650811433231  0.000942806858107
1721.00000    0.003646169203786  0.000941755780524
1722.00000    0.003641535568697  0.000940706380466
1723.00000    0.003636910507076  0.000939658654492
1724.00000    0.003632293998098  0.000938612599170
1725.00000    0.003627686020999  0.000937568211079
1726.00000    0.003623086555080  0.000936525486804
1727.00000    0.003618495579703  0.000935484422938
1728.00000    0.003613913074291  0.000934445016085
1729.00000    0.003609339018330  0.000933407262855
1730.00000    0.003604773391367  0.000932371159867
1731.00000    0.003600216173011  0.000931336703748
1732.00000    0.003595667342930  0.000930303891136
1733.00000    0.003591126880855  0.000929272718672
1734.00000    0.003586594766578  0.000928243183011
1735.00000    0.003582070979949  0.000927215280812
1736.00000    0.003577555500880  0.000926189008744
1737.00000    0.003573048309342  0.000925164363483
1738.00000    0.003568549385368  0.000924141341716
1739.00000    0.003564058709047  0.000923119940134
1740.00000    0.003559576260531  0.000922100155441
1741.00000    0.003555102020028  0.000921081984343
1742.00000    0.003550635967807  0.000920065423560
1743.00000    0.003546178084195  0.000919050469817
1744.00000    0.003541728349577  0.000918037119847
1745.00000    0.003537286744398  0.000917025370392
1746.00000    0.003532853249159  0.000916015218200
1747.00000    0.003528427844421  0.000915006660031
1748.00000    0.003524010510800  0.000913999692648
1749.00000    0.003519601228972  0.000912994312825
1750.00000    0.003515199979669  0.000911990517344
1751.00000    0.003510806743681  0.000910988302993
1752.00000    0.003506421501854  0.000909987666570
1753.00000    0.003502044235091  0.000908988604878
1754.00000    0.003497674924351  0.000907991114731
1755.00000    0.003493313550650  0.000906995192948
1756.00000    0.003488960095061  0.000906000836358
1757.00000    0.003484614538709  0.000905008041796
1758.00000    0.003480276862780  0.000904016806106
1759.00000    0.003475947048512  0.000903027126139
1760.00000    0.003471625077199  0.000902038998753
1761.00000    0.003467310930190  0.000901052420816
1762.00000    0.003463004588889  0.000900067389200
1763.00000    0.003458706034756  0.000899083900789
1764.00000    0.003454415249304  0.000898101952471
1765.00000    0.003450132214100  0.000897121541143
1766.00000    0.003445856910767  0.000896142663708
1767.00000    0.003441589320980  0.000895165317081
1768.00000    0.003437329426469  0.000894189498178
1769.00000    0.003433077209017  0.000893215203928
1770.00000    0.003428832650461  0.000892242431265
1771.00000    0.003424595732691  0.000891271177130
1772.00000    0.003420366437648  0.000890301438472
1773.00000    0.003416144747330  0.000889333212249
1774.00000    0.003411930643783  0.000888366495424
1775.00000    0.003407724109110  0.000887401284967
1776.00000    0.003403525125462  0.000886437577859
1777.00000    0.003399333675046  0.000885475371085
1778.00000    0.003395149740117  0.000884514661637
1779.00000    0.003390973302986  0.000883555446517
1780.00000    0.003386804346011  0.000882597722732
1781.00000    0.003382642851605  0.000881641487297
1782.00000    0.003378488802232  0.000880686737235
1783.00000    0.003374342180403  0.000879733469574
1784.00000    0.003370202968686  0.000878781681351
1785.00000    0.003366071149694  0.000877831369610
1786.00000    0.003361946706093  0.000876882531401
1787.00000    0.003357829620601  0.000875935163783
1788.00000    0.003353719875984  0.000874989263821
1789.00000    0.003349617455057  0.000874044828586
1790.00000    0.003345522340687  0.000873101855158
1791.00000    0.003341434515790  0.000872160340623
1792.00000    0.003337353963331  0.000871220282074
1793.00000    0.003333280666324  0.000870281676611
1794.00000    0.003329214607833  0.000869344521342
1795.00000    0.003325155770972  0.000868408813380
1796.00000    0.003321104138900  0.000867474549847
1797.00000    0.003317059694828  0.000866541727869
1798.00000    0.003313022422015  0.000865610344584
1799.00000    0.003308992303767  0.000864680397131
1800.00000    0.003304969323439  0.000863751882660
1801.00000    0.003300953464434  0.000862824798325
1802.00000    0.003296944710201  0.000861899141290
1803.00000    0.003292943044240  0.000860974908724
1804.00000    0.003288948450096  0.000860052097801
1805.00000    0.003284960911362  0.000859130705705
1806.00000    0.003280980411677  0.000858210729625
1807.00000    0.003277006934729  0.000857292166757
1808.00000    0.003273040464252  0.000856375014303
1809.00000    0.003269080984025  0.000855459269475
1810.00000    0.003265128477876  0.000854544929486
1811.00000    0.003261182929679  0.000853631991561
1812.00000    0.003257244323351  0.000852720452928
1813.00000    0.003253312642859  0.000851810310824
1814.00000    0.003249387872214  0.000850901562491
1815.00000    0.003245469995474  0.000849994205179
1816.00000    0.003241558996739  0.000849088236143
1817.00000    0.003237654860159  0.000848183652645
1818.00000    0.003233757569926  0.000847280451955
1819.00000    0.003229867110279  0.000846378631348
1820.00000    0.003225983465501  0.000845478188105
1821.00000    0.003222106619919  0.000844579119515
1822.00000    0.003218236557906  0.000843681422873
1823.00000    0.003214373263879  0.000842785095480
1824.00000    0.003210516722300  0.000841890134643
1825.00000    0.003206666917673  0.000840996537677
1826.00000    0.003202823834549  0.000840104301901
1827.00000    0.003198987457520  0.000839213424644
1828.00000    0.003195157771223  0.000838323903237
1829.00000    0.003191334760341  0.000837435735020
1830.00000    0.003187518409595  0.000836548917340
1831.00000    0.003183708703754  0.000835663447548
1832.00000    0.003179905627628  0.000834779323002
1833.00000    0.003176109166071  0.000833896541067
1834.00000    0.003172319303979  0.000833015099114
1835.00000    0.003168536026291  0.000832134994521
1836.00000    0.003164759317988  0.000831256224669
1837.00000    0.003160989164095  0.000830378786950
1838.00000    0.003157225549677  0.000829502678757
1839.00000    0.003153468459843  0.000828627897494
1840.00000    0.003149717879744  0.000827754440569
1841.00000    0.003145973794571  0.000826882305394
1842.00000    0.003142236189558  0.000826011489391
1843.00000    0.003138505049981  0.000825141989986
1844.00000    0.003134780361157  0.000824273804611
1845.00000    0.003131062108444  0.000823406930705
1846.00000    0.003127350277241  0.000822541365712
1847.00000    0.003123644852988  0.000821677107082
1848.00000    0.003119945821167  0.000820814152273
1849.00000    0.003116253167299  0.000819952498746
1850.00000    0.003112566876948  0.000819092143970
1851.00000    0.003108886935715  0.000818233085420
1852.00000    0.003105213329244  0.000817375320576
1853.00000    0.003101546043220  0.000816518846924
1854.00000    0.003097885063364  0.000815663661956
1855.00000    0.003094230375441  0.000814809763171
1856.00000    0.003090581965254  0.000813957148073
1857.00000    0.003086939818646  0.000813105814171
1858.00000    0.003083303921500  0.000812255758982
1859.00000    0.003079674259736  0.000811406980026
1860.00000    0.003076050819316  0.000810559474831
1861.00000    0.003072433586241  0.000809713240931
1862.00000    0.003068822546550  0.000808868275864
1863.00000    0.003065217686320  0.000808024577175
1864.00000    0.003061618991669  0.000807182142414
1865.00000    0.003058026448752  0.000806340969139
1866.00000    0.003054440043763  0.000805501054909
1867.00000    0.003050859762935  0.000804662397294
1868.00000    0.003047285592537  0.000803824993867
1869.00000    0.003043717518879  0.000802988842207
1870.00000    0.003040155528306  0.000802153939897
1871.00000    0.003036599607205  0.000801320284530
1872.00000    0.003033049741996  0.000800487873700
1873.00000    0.003029505919140  0.000799656705009
1874.00000    0.003025968125134  0.000798826776065
1875.00000    0.003022436346512  0.000797998084480
1876.00000    0.003018910569847  0.000797170627872
1877.00000    0.003015390781747  0.000796344403866
1878.00000    0.003011876968859  0.000795519410090
1879.00000    0.003008369117865  0.000794695644180
1880.00000    0.003004867215485  0.000793873103777
1881.00000    0.003001371248475  0.000793051786525
1882.00000    0.002997881203628  0.000792231690077
1883.00000    0.002994397067773  0.000791412812089
1884.00000    0.002990918827776  0.000790595150225
1885.00000    0.002987446470537  0.000789778702151
1886.00000    0.002983979982995  0.000788963465540
1887.00000    0.002980519352123  0.000788149438072
1888.00000    0.002977064564929  0.000787336617431
1889.00000    0.002973615608460  0.000786525001305
1890.00000    0.002970172469796  0.000785714587390
1891.00000    0.002966735136052  0.000784905373385
1892.00000    0.002963303594380  0.000784097356997
1893.00000    0.002959877831966  0.000783290535935
1894.00000    0.002956457836032  0.000782484907916
1895.00000    0.002953043593835  0.000781680470661
1896.00000    0.002949635092665  0.000780877221897
1897.00000    0.002946232319849  0.000780075159356
1898.00000    0.002942835262748  0.000779274280775
1899.00000    0.002939443908756  0.000778474583896
1900.00000    0.002936058245305  0.000777676066467
1901.00000    0.002932678259857  0.000776878726240
1902.00000    0.002929303939912  0.000776082560974
1903.00000    0.002925935273001  0.000775287568432
1904.00000    0.002922572246690  0.000774493746382
1905.00000    0.002919214848581  0.000773701092598
1906.00000    0.002915863066306  0.000772909604857
1907.00000    0.002912516887533  0.000772119280945
1908.00000    0.002909176299964  0.000771330118649
1909.00000    0.002905841291332  0.000770542115765
1910.00000    0.002902511849406  0.000769755270090
1911.00000    0.002899187961986  0.000768969579428
1912.00000    0.002895869616907  0.000768185041590
1913.00000    0.002892556802035  0.000767401654390
1914.00000    0.002889249505272  0.000766619415646
1915.00000    0.002885947714548  0.000765838323182
1916.00000    0.002882651417831  0.000765058374829
1917.00000    0.002879360603117  0.000764279568419
1918.00000    0.002876075258438  0.000763501901793
1919.00000    0.002872795371855  0.000762725372795
1920.00000    0.002869520931465  0.000761949979274
1921.00000    0.002866251925394  0.000761175719083
1922.00000    0.002862988341801  0.000760402590082
1923.00000    0.002859730168879  0.000759630590135
1924.00000    0.002856477394849  0.000758859717110
1925.00000    0.002853230007966  0.000758089968881
1926.00000    0.002849987996518  0.000757321343327
1927.00000    0.002846751348821  0.000756553838331
1928.00000    0.002843520053225  0.000755787451781
1929.00000    0.002840294098111  0.000755022181570
1930.00000    0.002837073471892  0.000754258025597
1931.00000    0.002833858163009  0.000753494981764
1932.00000    0.002830648159936  0.000752733047978
1933.00000    0.002827443451180  0.000751972222151
1934.00000    0.002824244025276  0.000751212502202
1935.00000    0.002821049870790  0.000750453886051
1936.00000    0.002817860976320  0.000749696371625
1937.00000    0.002814677330493  0.000748939956855
1938.00000    0.002811498921968  0.000748184639677
1939.00000    0.002808325739432  0.000747430418032
1940.00000    0.002805157771606  0.000746677289866
1941.00000    0.002801995007238  0.000745925253128
1942.00000    0.002798837435106  0.000745174305773
1943.00000    0.002795685044020  0.000744424445761
1944.00000    0.002792537822819  0.000743675671055
1945.00000    0.002789395760371  0.000742927979624
1946.00000    0.002786258845574  0.000742181369441
1947.00000    0.002783127067357  0.000741435838485
1948.00000    0.002780000414676  0.000740691384737
1949.00000    0.002776878876519  0.000739948006186
1950.00000    0.002773762441900  0.000739205700821
1951.00000    0.002770651099867  0.000738464466640
1952.00000    0.002767544839492  0.000737724301644
1953.00000    0.002764443649879  0.000736985203837
1954.00000    0.002761347520161  0.000736247171229
1955.00000    0.002758256439499  0.000735510201835
1956.00000    0.002755170397082  0.000734774293673
1957.00000    0.002752089382129  0.000734039444767
1958.00000    0.002749013383887  0.000733305653144
1959.00000    0.002745942391631  0.000732572916837
1960.00000    0.002742876394666  0.000731841233882
1961.00000    0.002739815382324  0.000731110602321
1962.00000    0.002736759343965  0.000730381020198
1963.00000    0.002733708268978  0.000729652485564
1964.00000    0.002730662146779  0.000728924996473
1965.00000    0.002727620966814  0.000728198550984
1966.00000    0.002724584718553  0.000727473147160
1967.00000    0.002721553391498  0.000726748783068
1968.00000    0.002718526975176  0.000726025456781
1969.00000    0.002715505459142  0.000725303166374
1970.00000    0.002712488832980  0.000724581909928
1971.00000    0.002709477086300  0.000723861685527
1972.00000    0.002706470208740  0.000723142491262
1973.00000    0.002703468189964  0.000722424325226
1974.00000    0.002700471019664  0.000721707185515
1975.00000    0.002697478687560  0.000720991070233
1976.00000    0.002694491183398  0.000720275977485
1977.00000    0.002691508496951  0.000719561905382
1978.00000    0.002688530618018  0.000718848852039
1979.00000    0.002685557536427  0.000718136815575
1980.00000    0.002682589242030  0.000717425794113
1981.00000    0.002679625724707  0.000716715785780
1982.00000    0.002676666974365  0.000716006788709
1983.00000    0.002673712980936  0.000715298801035
1984.00000    0.002670763734380  0.000714591820898
1985.00000    0.002667819224681  0.000713885846442
1986.00000    0.002664879441851  0.000713180875816
1987.00000    0.002661944375928  0.000712476907172
1988.00000    0.002659014016975  0.000711773938667
1989.00000    0.002656088355082  0.000711071968461
1990.00000    0.002653167380363  0.000710370994720
1991.00000    0.002650251082961  0.000709671015612
1992.00000    0.002647339453040  0.000708972029311
1993.00000    0.002644432480795  0.000708274033993
1994.00000    0.002641530156442  0.000707577027840
1995.00000    0.002638632470225  0.000706881009038
1996.00000    0.002635739412412  0.000706185975774
1997.00000    0.002632850973297  0.000705491926244
1998.00000    0.002629967143200  0.000704798858644
1999.00000    0.002627087912465  0.000704106771175
2000.00000    0.002624213271460  0.000703415662044
2001.00000    0.002621343210580  0.000702725529459
2002.00000    0.002618477720245  0.000702036371633
2003.00000    0.002615616790897  0.000701348186786
2004.00000    0.002612760413006  0.000700660973136
2005.00000    0.002609908577065  0.000699974728911
2006.00000    0.002607061273592  0.000699289452339
2007.00000    0.002604218493129  0.000698605141653
2008.00000    0.002601380226244  0.000697921795091
2009.00000    0.002598546463526  0.000697239410894
2010.00000    0.002595717195593  0.000696557987306
2011.00000    0.002592892413083  0.000695877522576
2012.00000    0.002590072106660  0.000695198014957
2013.00000    0.002587256267012  0.000694519462706
2014.00000    0.002584444884852  0.000693841864083
2015.00000    0.002581637950914  0.000693165217353
2016.00000    0.002578835455959  0.000692489520783
2017.00000    0.002576037390769  0.000691814772645
2018.00000    0.002573243746153  0.000691140971216
2019.00000    0.002570454512940  0.000690468114775
2020.00000    0.002567669681985  0.000689796201606
2021.00000    0.002564889244166  0.000689125229995
2022.00000    0.002562113190383  0.000688455198234
2023.00000    0.002559341511561  0.000687786104617
2024.00000    0.002556574198648  0.000687117947443
2025.00000    0.002553811242615  0.000686450725015
2026.00000    0.002551052634456  0.000685784435638
2027.00000    0.002548298365188  0.000685119077623
2028.00000    0.002545548425851  0.000684454649282
2029.00000    0.002542802807507  0.000683791148933
2030.00000    0.002540061501243  0.000683128574898
2031.00000    0.002537324498168  0.000682466925500
2032.00000    0.002534591789412  0.000681806199068
2033.00000    0.002531863366129  0.000681146393934
2034.00000    0.002529139219496  0.000680487508434
2035.00000    0.002526419340712  0.000679829540906
2036.00000    0.002523703720999  0.000679172489695
2037.00000    0.002520992351599  0.000678516353147
2038.00000    0.002518285223779  0.000677861129612
2039.00000    0.002515582328828  0.000677206817444
2040.00000    0.002512883658055  0.000676553415000
2041.00000    0.002510189202793  0.000675900920642
2042.00000    0.002507498954396  0.000675249332734
2043.00000    0.002504812904242  0.000674598649644
2044.00000    0.002502131043728  0.000673948869746
2045.00000    0.002499453364274  0.000673299991413
2046.00000    0.002496779857324  0.000672652013025
2047.00000    0.002494110514339  0.000672004932965
2048.00000    0.002491445326805  0.000671358749619
2049.00000    0.002488784286229  0.000670713461375
2050.00000    0.002486127384140  0.000670069066629
2051.00000    0.002483474612087  0.000669425563775
2052.00000    0.002480825961641  0.000668782951215
2053.00000    0.002478181424394  0.000668141227352
2054.00000    0.002475540991960  0.000667500390593
2055.00000    0.002472904655975  0.000666860439349
2056.00000    0.002470272408093  0.000666221372033
2057.00000    0.002467644239991  0.000665583187065
2058.00000    0.002465020143368  0.000664945882863
2059.00000    0.002462400109943  0.000664309457854
2060.00000    0.002459784131454  0.000663673910465
2061.00000    0.002457172199663  0.000663039239127
2062.00000    0.002454564306351  0.000662405442275
2063.00000    0.002451960443319  0.000661772518347
2064.00000    0.002449360602390  0.000661140465785
2065.00000    0.002446764775407  0.000660509283033
2066.00000    0.002444172954234  0.000659878968541
2067.00000    0.002441585130754  0.000659249520759
2068.00000    0.002439001296871  0.000658620938142
2069.00000    0.002436421444511  0.000657993219150
2070.00000    0.002433845565618  0.000657366362244
2071.00000    0.002431273652157  0.000656740365889
2072.00000    0.002428705696113  0.000656115228553
2073.00000    0.002426141689492  0.000655490948708
2074.00000    0.002423581624317  0.000654867524830
2075.00000    0.002421025492636  0.000654244955396
2076.00000    0.002418473286511  0.000653623238889
2077.00000    0.002415924998029  0.000653002373793
2078.00000    0.002413380619294  0.000652382358596
2079.00000    0.002410840142430  0.000651763191791
2080.00000    0.002408303559581  0.000651144871871
2081.00000    0.002405770862911  0.000650527397335
2082.00000    0.002403242044601  0.000649910766685
2083.00000    0.002400717096856  0.000649294978424
2084.00000    0.002398196011897  0.000648680031060
2085.00000    0.002395678781964  0.000648065923105
2086.00000    0.002393165399319  0.000647452653073
2087.00000    0.002390655856242  0.000646840219480
2088.00000    0.002388150145030  0.000646228620848
2089.00000    0.002385648258003  0.000645617855701
2090.00000    0.002383150187498  0.000645007922565
2091.00000    0.002380655925870  0.000644398819970
2092.00000    0.002378165465495  0.000643790546450
2093.00000    0.002375678798766  0.000643183100542
2094.00000    0.002373195918097  0.000642576480784
2095.00000    0.002370716815919  0.000641970685721
2096.00000    0.002368241484683  0.000641365713896
2097.00000    0.002365769916858  0.000640761563861
2098.00000    0.002363302104931  0.000640158234166
2099.00000    0.002360838041408  0.000639555723367
2100.00000    0.002358377718815  0.000638954030022
2101.00000    0.002355921129694  0.000638353152693
2102.00000    0.002353468266607  0.000637753089945
2103.00000    0.002351019122134  0.000637153840344
2104.00000    0.002348573688873  0.000636555402463
2105.00000    0.002346131959441  0.000635957774873
2106.00000    0.002343693926472  0.000635360956153
2107.00000    0.002341259582620  0.000634764944882
2108.00000    0.002338828920555  0.000634169739643
2109.00000    0.002336401932966  0.000633575339022
2110.00000    0.002333978612559  0.000632981741608
2111.00000    0.002331558952061  0.000632388945993
2112.00000    0.002329142944213  0.000631796950771
2113.00000    0.002326730581775  0.000631205754542
2114.00000    0.002324321857527  0.000630615355906
2115.00000    0.002321916764264  0.000630025753466
2116.00000    0.002319515294800  0.000629436945830
2117.00000    0.002317117441966  0.000628848931608
2118.00000    0.002314723198611  0.000628261709413
2119.00000    0.002312332557601  0.000627675277860
2120.00000    0.002309945511820  0.000627089635568
2121.00000    0.002307562054169  0.000626504781160
2122.00000    0.002305182177567  0.000625920713259
2123.00000    0.002302805874950  0.000625337430494
2124.00000    0.002300433139270  0.000624754931495
2125.00000    0.002298063963498  0.000624173214896
2126.00000    0.002295698340621  0.000623592279332
2127.00000    0.002293336263644  0.000623012123443
2128.00000    0.002290977725589  0.000622432745872
2129.00000    0.002288622719494  0.000621854145262
2130.00000    0.002286271238414  0.000621276320263
2131.00000    0.002283923275423  0.000620699269526
2132.00000    0.002281578823609  0.000620122991702
2133.00000    0.002279237876079  0.000619547485450
2134.00000    0.002276900425955  0.000618972749429
2135.00000    0.002274566466377  0.000618398782300
2136.00000    0.002272235990502  0.000617825582730
2137.00000    0.002269908991502  0.000617253149385
2138.00000    0.002267585462567  0.000616681480936
2139.00000    0.002265265396902  0.000616110576058
2140.00000    0.002262948787731  0.000615540433425
2141.00000    0.002260635628291  0.000614971051718
2142.00000    0.002258325911839  0.000614402429619
2143.00000    0.002256019631645  0.000613834565811
2144.00000    0.002253716780998  0.000613267458983
2145.00000    0.002251417353201  0.000612701107825
2146.00000    0.002249121341575  0.000612135511030
2147.00000    0.002246828739457  0.000611570667293
2148.00000    0.002244539540198  0.000611006575313
2149.00000    0.002242253737168  0.000610443233792
2150.00000    0.002239971323750  0.000609880641433
2151.00000    0.002237692293346  0.000609318796943
2152.00000    0.002235416639372  0.000608757699032
2153.00000    0.002233144355259  0.000608197346412
2154.00000    0.002230875434457  0.000607637737798
2155.00000    0.002228609870428  0.000607078871907
2156.00000    0.002226347656653  0.000606520747460
2157.00000    0.002224088786627  0.000605963363180
2158.00000    0.002221833253860  0.000605406717792
2159.00000    0.002219581051880  0.000604850810025
2160.00000    0.002217332174227  0.000604295638610
2161.00000    0.002215086614461  0.000603741202281
2162.00000    0.002212844366153  0.000603187499773
2163.00000    0.002210605422892  0.000602634529827
2164.00000    0.002208369778282  0.000602082291183
2165.00000    0.002206137425943  0.000601530782586
2166.00000    0.002203908359507  0.000600980002784
2167.00000    0.002201682572626  0.000600429950524
2168.00000    0.002199460058963  0.000599880624561
2169.00000    0.002197240812200  0.000599332023647
2170.00000    0.002195024826030  0.000598784146542
2171.00000    0.002192812094165  0.000598236992005
2172.00000    0.002190602610329  0.000597690558798
2173.00000    0.002188396368262  0.000597144845687
2174.00000    0.002186193361720  0.000596599851440
2175.00000    0.002183993584472  0.000596055574827
2176.00000    0.002181797030304  0.000595512014620
2177.00000    0.002179603693014  0.000594969169596
2178.00000    0.002177413566418  0.000594427038532
2179.00000    0.002175226644345  0.000593885620209
2180.00000    0.002173042920638  0.000593344913410
2181.00000    0.002170862389156  0.000592804916920
2182.00000    0.002168685043773  0.000592265629529
2183.00000    0.002166510878374  0.000591727050027
2184.00000    0.002164339886864  0.000591189177206
2185.00000    0.002162172063157  0.000590652009864
2186.00000    0.002160007401187  0.000590115546797
2187.00000    0.002157845894897  0.000589579786807
2188.00000    0.002155687538248  0.000589044728697
2189.00000    0.002153532325214  0.000588510371273
2190.00000    0.002151380249783  0.000587976713343
2191.00000    0.002149231305959  0.000587443753718
2192.00000    0.002147085487757  0.000586911491211
2193.00000    0.002144942789208  0.000586379924637
2194.00000    0.002142803204359  0.000585849052816
2195.00000    0.002140666727268  0.000585318874566
2196.00000    0.002138533352008  0.000584789388712
2197.00000    0.002136403072666  0.000584260594079
2198.00000    0.002134275883344  0.000583732489494
2199.00000    0.002132151778157  0.000583205073789
2200.00000    0.002130030751234  0.000582678345795
2201.00000    0.002127912796717  0.000582152304348
2202.00000    0.002125797908763  0.000581626948286
2203.00000    0.002123686081543  0.000581102276448
2204.00000    0.002121577309240  0.000580578287676
2205.00000    0.002119471586052  0.000580054980817
2206.00000    0.002117368906191  0.000579532354716
2207.00000    0.002115269263882  0.000579010408224
2208.00000    0.002113172653363  0.000578489140191
2209.00000    0.002111079068886  0.000577968549474
2210.00000    0.002108988504718  0.000577448634927
2211.00000    0.002106900955136  0.000576929395411
2212.00000    0.002104816414434  0.000576410829786
2213.00000    0.002102734876917  0.000575892936916
2214.00000    0.002100656336904  0.000575375715668
2215.00000    0.002098580788729  0.000574859164909
2216.00000    0.002096508226737  0.000574343283511
2217.00000    0.002094438645286  0.000573828070346
2218.00000    0.002092372038749  0.000573313524290
2219.00000    0.002090308401512  0.000572799644220
2220.00000    0.002088247727973  0.000572286429017
2221.00000    0.002086190012542  0.000571773877563
2222.00000    0.002084135249646  0.000571261988742
2223.00000    0.002082083433722  0.000570750761441
2224.00000    0.002080034559219  0.000570240194550
2225.00000    0.002077988620602  0.000569730286959
2226.00000    0.002075945612348  0.000569221037563
2227.00000    0.002073905528945  0.000568712445258
2228.00000    0.002071868364895  0.000568204508941
2229.00000    0.002069834114714  0.000567697227514
2230.00000    0.002067802772929  0.000567190599879
2231.00000    0.002065774334080  0.000566684624941
2232.00000    0.002063748792721  0.000566179301607
2233.00000    0.002061726143418  0.000565674628788
2234.00000    0.002059706380748  0.000565170605393
2235.00000    0.002057689499303  0.000564667230339
2236.00000    0.002055675493687  0.000564164502540
2237.00000    0.002053664358514  0.000563662420915
2238.00000    0.002051656088415  0.000563160984385
2239.00000    0.002049650678029  0.000562660191872
2240.00000    0.002047648122010  0.000562160042302
2241.00000    0.002045648415023  0.000561660534602
2242.00000    0.002043651551748  0.000561161667700
2243.00000    0.002041657526874  0.000560663440530
2244.00000    0.002039666335104  0.000560165852023
2245.00000    0.002037677971152  0.000559668901118
2246.00000    0.002035692429747  0.000559172586750
2247.00000    0.002033709705627  0.000558676907861
2248.00000    0.002031729793543  0.000558181863394
2249.00000    0.002029752688259  0.000557687452292
2250.00000    0.002027778384551  0.000557193673502
2251.00000    0.002025806877207  0.000556700525974
2252.00000    0.002023838161026  0.000556208008657
2253.00000    0.002021872230819  0.000555716120507
2254.00000    0.002019909081410  0.000555224860476
2255.00000    0.002017948707636  0.000554734227524
2256.00000    0.002015991104342  0.000554244220609
2257.00000    0.002014036266388  0.000553754838694
2258.00000    0.002012084188646  0.000553266080741
2259.00000    0.002010134865998  0.000552777945717
2260.00000    0.002008188293338  0.000552290432589
2261.00000    0.002006244465573  0.000551803540328
2262.00000    0.002004303377621  0.000551317267905
2263.00000    0.002002365024412  0.000550831614295
2264.00000    0.002000429400885  0.000550346578474
2265.00000    0.001998496501995  0.000549862159421
2266.00000    0.001996566322706  0.000549378356115
2267.00000    0.001994638857993  0.000548895167540
2268.00000    0.001992714102844  0.000548412592679
2269.00000    0.001990792052257  0.000547930630519
2270.00000    0.001988872701244  0.000547449280049
2271.00000    0.001986956044825  0.000546968540260
2272.00000    0.001985042078033  0.000546488410144
2273.00000    0.001983130795914  0.000546008888696
2274.00000    0.001981222193522  0.000545529974912
2275.00000    0.001979316265924  0.000545051667792
2276.00000    0.001977413008199  0.000544573966337
2277.00000    0.001975512415436  0.000544096869548
2278.00000    0.001973614482736  0.000543620376431
2279.00000    0.001971719205209  0.000543144485993
2280.00000    0.001969826577980  0.000542669197242
2281.00000    0.001967936596183  0.000542194509189
2282.00000    0.001966049254961  0.000541720420848
2283.00000    0.001964164549471  0.000541246931233
2284.00000    0.001962282474880  0.000540774039360
2285.00000    0.001960403026367  0.000540301744248
2286.00000    0.001958526199119  0.000539830044919
2287.00000    0.001956651988338  0.000539358940394
2288.00000    0.001954780389233  0.000538888429699
2289.00000    0.001952911397026  0.000538418511860
2290.00000    0.001951045006950  0.000537949185906
2291.00000    0.001949181214248  0.000537480450867
2292.00000    0.001947320014174  0.000537012305775
2293.00000    0.001945461401992  0.000536544749665
2294.00000    0.001943605372979  0.000536077781574
2295.00000    0.001941751922419  0.000535611400539
2296.00000    0.001939901045611  0.000535145605600
2297.00000    0.001938052737860  0.000534680395801
2298.00000    0.001936206994487  0.000534215770184
2299.00000    0.001934363810817  0.000533751727796
2300.00000    0.001932523182192  0.000533288267685
2301.00000    0.001930685103960  0.000532825388899
2302.00000    0.001928849571482  0.000532363090492
2303.00000    0.001927016580128  0.000531901371517
2304.00000    0.001925186125279  0.000531440231028
2305.00000    0.001923358202326  0.000530979668083
2306.00000    0.001921532806671  0.000530519681742
2307.00000    0.001919709933726  0.000530060271065
2308.00000    0.001917889578914  0.000529601435115
2309.00000    0.001916071737667  0.000529143172958
2310.00000    0.001914256405427  0.000528685483660
2311.00000    0.001912443577649  0.000528228366288
2312.00000    0.001910633249796  0.000527771819915
2313.00000    0.001908825417340  0.000527315843611
2314.00000    0.001907020075766  0.000526860436452
2315.00000    0.001905217220567  0.000526405597512
2316.00000    0.001903416847248  0.000525951325870
2317.00000    0.001901618951322  0.000525497620606
2318.00000    0.001899823528313  0.000525044480800
2319.00000    0.001898030573755  0.000524591905536
2320.00000    0.001896240083193  0.000524139893899
2321.00000    0.001894452052179  0.000523688444975
2322.00000    0.001892666476279  0.000523237557854
2323.00000    0.001890883351065  0.000522787231627
2324.00000    0.001889102672122  0.000522337465384
2325.00000    0.001887324435042  0.000521888258221
2326.00000    0.001885548635430  0.000521439609233
2327.00000    0.001883775268898  0.000520991517518
2328.00000    0.001882004331070  0.000520543982176
2329.00000    0.001880235817578  0.000520097002307
2330.00000    0.001878469724064  0.000519650577015
2331.00000    0.001876706046180  0.000519204705404
2332.00000    0.001874944779589  0.000518759386581
2333.00000    0.001873185919961  0.000518314619655
2334.00000    0.001871429462978  0.000517870403735
2335.00000    0.001869675404331  0.000517426737933
2336.00000    0.001867923739719  0.000516983621364
2337.00000    0.001866174464852  0.000516541053141
2338.00000    0.001864427575449  0.000516099032383
2339.00000    0.001862683067240  0.000515657558209
2340.00000    0.001860940935963  0.000515216629738
2341.00000    0.001859201177364  0.000514776246093
2342.00000    0.001857463787202  0.000514336406398
2343.00000    0.001855728761243  0.000513897109779
2344.00000    0.001853996095262  0.000513458355363
2345.00000    0.001852265785045  0.000513020142280
2346.00000    0.001850537826386  0.000512582469661
2347.00000    0.001848812215090  0.000512145336637
2348.00000    0.001847088946968  0.000511708742344
2349.00000    0.001845368017845  0.000511272685918
2350.00000    0.001843649423550  0.000510837166495
2351.00000    0.001841933159925  0.000510402183217
2352.00000    0.001840219222820  0.000509967735223
2353.00000    0.001838507608094  0.000509533821656
2354.00000    0.001836798311614  0.000509100441662
2355.00000    0.001835091329260  0.000508667594386
2356.00000    0.001833386656915  0.000508235278975
2357.00000    0.001831684290478  0.000507803494580
2358.00000    0.001829984225850  0.000507372240352
2359.00000    0.001828286458947  0.000506941515443
2360.00000    0.001826590985691  0.000506511319009
2361.00000    0.001824897802012  0.000506081650204
2362.00000    0.001823206903852  0.000505652508187
2363.00000    0.001821518287160  0.000505223892118
2364.00000    0.001819831947893  0.000504795801157
2365.00000    0.001818147882019  0.000504368234467
2366.00000    0.001816466085513  0.000503941191213
2367.00000    0.001814786554362  0.000503514670560
2368.00000    0.001813109284556  0.000503088671676
2369.00000    0.001811434272100  0.000502663193730
2370.00000    0.001809761513004  0.000502238235894
2371.00000    0.001808091003288  0.000501813797339
2372.00000    0.001806422738980  0.000501389877241
2373.00000    0.001804756716118  0.000500966474773
2374.00000    0.001803092930747  0.000500543589115
2375.00000    0.001801431378921  0.000500121219444
2376.00000    0.001799772056704  0.000499699364941
2377.00000    0.001798114960167  0.000499278024789
2378.00000    0.001796460085390  0.000498857198170
2379.00000    0.001794807428463  0.000498436884271
2380.00000    0.001793156985482  0.000498017082278
2381.00000    0.001791508752554  0.000497597791380
2382.00000    0.001789862725791  0.000497179010766
2383.00000    0.001788218901318  0.000496760739628
2384.00000    0.001786577275266  0.000496342977160
2385.00000    0.001784937843773  0.000495925722556
2386.00000    0.001783300602988  0.000495508975012
2387.00000    0.001781665549068  0.000495092733727
2388.00000    0.001780032678176  0.000494676997899
2389.00000    0.001778401986486  0.000494261766730
2390.00000    0.001776773470179  0.000493847039422
2391.00000    0.001775147125445  0.000493432815179
2392.00000    0.001773522948482  0.000493019093207
2393.00000    0.001771900935496  0.000492605872713
2394.00000    0.001770281082701  0.000492193152905
2395.00000    0.001768663386319  0.000491780932995
2396.00000    0.001767047842582  0.000491369212192
2397.00000    0.001765434447728  0.000490957989712
2398.00000    0.001763823198004  0.000490547264768
2399.00000    0.001762214089665  0.000490137036576
2400.00000    0.001760607118976  0.000489727304356
2401.00000    0.001759002282206  0.000489318067325
2402.00000    0.001757399575635  0.000488909324705
2403.00000    0.001755798995551  0.000488501075718
2404.00000    0.001754200538248  0.000488093319588
2405.00000    0.001752604200031  0.000487686055540
2406.00000    0.001751009977211  0.000487279282800
2407.00000    0.001749417866107  0.000486873000599
2408.00000    0.001747827863046  0.000486467208164
2409.00000    0.001746239964363  0.000486061904727
2410.00000    0.001744654166402  0.000485657089522
2411.00000    0.001743070465513  0.000485252761781
2412.00000    0.001741488858055  0.000484848920742
2413.00000    0.001739909340395  0.000484445565641
2414.00000    0.001738331908906  0.000484042695716
2415.00000    0.001736756559972  0.000483640310208
2416.00000    0.001735183289982  0.000483238408359
2417.00000    0.001733612095334  0.000482836989411
2418.00000    0.001732042972433  0.000482436052608
2419.00000    0.001730475917692  0.000482035597198
2420.00000    0.001728910927532  0.000481635622426
2421.00000    0.001727347998382  0.000481236127543
2422.00000    0.001725787126678  0.000480837111797
2423.00000    0.001724228308863  0.000480438574441
2424.00000    0.001722671541389  0.000480040514728
2425.00000    0.001721116820715  0.000479642931913
2426.00000    0.001719564143308  0.000479245825250
2427.00000    0.001718013505641  0.000478849193999
2428.00000    0.001716464904196  0.000478453037417
2429.00000    0.001714918335462  0.000478057354764
2430.00000    0.001713373795937  0.000477662145303
2431.00000    0.001711831282123  0.000477267408297
2432.00000    0.001710290790533  0.000476873143009
2433.00000    0.001708752317685  0.000476479348706
2434.00000    0.001707215860107  0.000476086024655
2435.00000    0.001705681414331  0.000475693170125
2436.00000    0.001704148976899  0.000475300784385
2437.00000    0.001702618544361  0.000474908866708
2438.00000    0.001701090113270  0.000474517416365
2439.00000    0.001699563680192  0.000474126432632
2440.00000    0.001698039241695  0.000473735914783
2441.00000    0.001696516794359  0.000473345862096
2442.00000    0.001694996334769  0.000472956273849
2443.00000    0.001693477859516  0.000472567149322
2444.00000    0.001691961365200  0.000472178487796
2445.00000    0.001690446848428  0.000471790288553
2446.00000    0.001688934305814  0.000471402550877
2447.00000    0.001687423733980  0.000471015274054
2448.00000    0.001685915129553  0.000470628457369
2449.00000    0.001684408489169  0.000470242100112
2450.00000    0.001682903809471  0.000469856201570
2451.00000    0.001681401087109  0.000469470761035
2452.00000    0.001679900318738  0.000469085777799
2453.00000    0.001678401501024  0.000468701251155
2454.00000    0.001676904630637  0.000468317180397
2455.00000    0.001675409704254  0.000467933564821
2456.00000    0.001673916718562  0.000467550403726
2457.00000    0.001672425670252  0.000467167696408
2458.00000    0.001670936556022  0.000466785442170
2459.00000    0.001669449372580  0.000466403640310
2460.00000    0.001667964116637  0.000466022290133
2461.00000    0.001666480784913  0.000465641390942
2462.00000    0.001664999374136  0.000465260942043
2463.00000    0.001663519881039  0.000464880942741
2464.00000    0.001662042302362  0.000464501392346
2465.00000    0.001660566634853  0.000464122290165
2466.00000    0.001659092875266  0.000463743635509
2467.00000    0.001657621020361  0.000463365427691
2468.00000    0.001656151066907  0.000462987666023
2469.00000    0.001654683011679  0.000462610349820
2470.00000    0.001653216851457  0.000462233478397
2471.00000    0.001651752583031  0.000461857051071
2472.00000    0.001650290203194  0.000461481067161
2473.00000    0.001648829708748  0.000461105525986
2474.00000    0.001647371096502  0.000460730426866
2475.00000    0.001645914363271  0.000460355769125
2476.00000    0.001644459505876  0.000459981552084
2477.00000    0.001643006521146  0.000459607775070
2478.00000    0.001641555405915  0.000459234437407
2479.00000    0.001640106157026  0.000458861538423
2480.00000    0.001638658771327  0.000458489077446
2481.00000    0.001637213245672  0.000458117053807
2482.00000    0.001635769576922  0.000457745466835
2483.00000    0.001634327761946  0.000457374315864
2484.00000    0.001632887797618  0.000457003600226
2485.00000    0.001631449680819  0.000456633319257
2486.00000    0.001630013408437  0.000456263472291
2487.00000    0.001628578977366  0.000455894058668
2488.00000    0.001627146384505  0.000455525077724
2489.00000    0.001625715626763  0.000455156528800
2490.00000    0.001624286701052  0.000454788411236
2491.00000    0.001622859604292  0.000454420724375
2492.00000    0.001621434333409  0.000454053467560
2493.00000    0.001620010885337  0.000453686640136
2494.00000    0.001618589257014  0.000453320241448
2495.00000    0.001617169445385  0.000452954270843
2496.00000    0.001615751447402  0.000452588727671
2497.00000    0.001614335260023  0.000452223611280
2498.00000    0.001612920880213  0.000451858921021
2499.00000    0.001611508304942  0.000451494656245
2500.00000    0.001610097531188  0.000451130816307
2501.00000    0.001608688555932  0.000450767400561
2502.00000    0.001607281376166  0.000450404408361
2503.00000    0.001605875988884  0.000450041839065
2504.00000    0.001604472391088  0.000449679692031
2505.00000    0.001603070579788  0.000449317966617
2506.00000    0.001601670551996  0.000448956662184
2507.00000    0.001600272304734  0.000448595778095
2508.00000    0.001598875835028  0.000448235313710
2509.00000    0.001597481139911  0.000447875268395
2510.00000    0.001596088216422  0.000447515641514
2511.00000    0.001594697061606  0.000447156432434
2512.00000    0.001593307672514  0.000446797640522
2513.00000    0.001591920046204  0.000446439265146
2514.00000    0.001590534179739  0.000446081305677
2515.00000    0.001589150070189  0.000445723761485
2516.00000    0.001587767714628  0.000445366631943
2517.00000    0.001586387110138  0.000445009916423
2518.00000    0.001585008253807  0.000444653614301
2519.00000    0.001583631142728  0.000444297724952
2520.00000    0.001582255774001  0.000443942247752
2521.00000    0.001580882144731  0.000443587182080
2522.00000    0.001579510252030  0.000443232527315
2523.00000    0.001578140093014  0.000442878282837
2524.00000    0.001576771664808  0.000442524448026
2525.00000    0.001575404964540  0.000442171022267
2526.00000    0.001574039989345  0.000441818004942
2527.00000    0.001572676736364  0.000441465395436
2528.00000    0.001571315202745  0.000441113193136
2529.00000    0.001569955385639  0.000440761397428
2530.00000    0.001568597282206  0.000440410007700
2531.00000    0.001567240889610  0.000440059023342
2532.00000    0.001565886205020  0.000439708443744
2533.00000    0.001564533225612  0.000439358268299
2534.00000    0.001563181948570  0.000439008496397
2535.00000    0.001561832371079  0.000438659127435
2536.00000    0.001560484490333  0.000438310160805
2537.00000    0.001559138303531  0.000437961595905
2538.00000    0.001557793807878  0.000437613432132
2539.00000    0.001556451000585  0.000437265668884
2540.00000    0.001555109878866  0.000436918305559
2541.00000    0.001553770439945  0.000436571341560
2542.00000    0.001552432681049  0.000436224776287
2543.00000    0.001551096599410  0.000435878609144
2544.00000    0.001549762192268  0.000435532839533
2545.00000    0.001548429456867  0.000435187466860
2546.00000    0.001547098390456  0.000434842490531
2547.00000    0.001545768990292  0.000434497909952
2548.00000    0.001544441253636  0.000434153724533
2549.00000    0.001543115177754  0.000433809933683
2550.00000    0.001541790759919  0.000433466536811
2551.00000    0.001540467997409  0.000433123533329
2552.00000    0.001539146887507  0.000432780922649
2553.00000    0.001537827427502  0.000432438704186
2554.00000    0.001536509614689  0.000432096877354
2555.00000    0.001535193446367  0.000431755441569
2556.00000    0.001533878919842  0.000431414396247
2557.00000    0.001532566032424  0.000431073740806
2558.00000    0.001531254781431  0.000430733474665
2559.00000    0.001529945164183  0.000430393597245
2560.00000    0.001528637178009  0.000430054107966
2561.00000    0.001527330820240  0.000429715006251
2562.00000    0.001526026088215  0.000429376291522
2563.00000    0.001524722979277  0.000429037963204
2564.00000    0.001523421490774  0.000428700020722
2565.00000    0.001522121620062  0.000428362463502
2566.00000    0.001520823364500  0.000428025290972
2567.00000    0.001519526721451  0.000427688502561
2568.00000    0.001518231688288  0.000427352097697
2569.00000    0.001516938262384  0.000427016075812
2570.00000    0.001515646441121  0.000426680436336
2571.00000    0.001514356221885  0.000426345178703
2572.00000    0.001513067602067  0.000426010302345
2573.00000    0.001511780579063  0.000425675806699
2574.00000    0.001510495150276  0.000425341691198
2575.00000    0.001509211313113  0.000425007955281
2576.00000    0.001507929064986  0.000424674598384
2577.00000    0.001506648403312  0.000424341619947
2578.00000    0.001505369325514  0.000424009019409
2579.00000    0.001504091829019  0.000423676796211
2580.00000    0.001502815911262  0.000423344949795
2581.00000    0.001501541569681  0.000423013479604
2582.00000    0.001500268801717  0.000422682385081
2583.00000    0.001498997604821  0.000422351665672
2584.00000    0.001497727976445  0.000422021320822
2585.00000    0.001496459914049  0.000421691349977
2586.00000    0.001495193415096  0.000421361752587
2587.00000    0.001493928477055  0.000421032528100
2588.00000    0.001492665097400  0.000420703675965
2589.00000    0.001491403273611  0.000420375195634
2590.00000    0.001490143003170  0.000420047086558
2591.00000    0.001488884283568  0.000419719348191
2592.00000    0.001487627112299  0.000419391979985
2593.00000    0.001486371486861  0.000419064981397
2594.00000    0.001485117404759  0.000418738351881
2595.00000    0.001483864863502  0.000418412090894
2596.00000    0.001482613860604  0.000418086197895
2597.00000    0.001481364393585  0.000417760672342
2598.00000    0.001480116459967  0.000417435513694
2599.00000    0.001478870057281  0.000417110721413
2600.00000    0.001477625183061  0.000416786294960
2601.00000    0.001476381834844  0.000416462233798
2602.00000    0.001475140010176  0.000416138537391
2603.00000    0.001473899706604  0.000415815205202
2604.00000    0.001472660921681  0.000415492236698
2605.00000    0.001471423652968  0.000415169631345
2606.00000    0.001470187898026  0.000414847388611
2607.00000    0.001468953654424  0.000414525507963
2608.00000    0.001467720919735  0.000414203988872
2609.00000    0.001466489691536  0.000413882830808
2610.00000    0.001465259967411  0.000413562033242
2611.00000    0.001464031744946  0.000413241595646
2612.00000    0.001462805021734  0.000412921517494
2613.00000    0.001461579795372  0.000412601798259
2614.00000    0.001460356063461  0.000412282437417
2615.00000    0.001459133823608  0.000411963434444
2616.00000    0.001457913073424  0.000411644788817
2617.00000    0.001456693810526  0.000411326500013
2618.00000    0.001455476032534  0.000411008567512
2619.00000    0.001454259737073  0.000410690990794
2620.00000    0.001453044921773  0.000410373769338
2621.00000    0.001451831584270  0.000410056902628
2622.00000    0.001450619722202  0.000409740390144
2623.00000    0.001449409333215  0.000409424231372
2624.00000    0.001448200414956  0.000409108425795
2625.00000    0.001446992965080  0.000408792972898
2626.00000    0.001445786981243  0.000408477872169
2627.00000    0.001444582461110  0.000408163123093
2628.00000    0.001443379402347  0.000407848725160
2629.00000    0.001442177802627  0.000407534677859
2630.00000    0.001440977659625  0.000407220980678
2631.00000    0.001439778971024  0.000406907633110
2632.00000    0.001438581734508  0.000406594634645
2633.00000    0.001437385947768  0.000406281984777
2634.00000    0.001436191608499  0.000405969682999
2635.00000    0.001434998714400  0.000405657728806
2636.00000    0.001433807263174  0.000405346121693
2637.00000    0.001432617252531  0.000405034861156
2638.00000    0.001431428680184  0.000404723946693
2639.00000    0.001430241543848  0.000404413377802
2640.00000    0.001429055841248  0.000404103153980
2641.00000    0.001427871570108  0.000403793274730
2642.00000    0.001426688728159  0.000403483739550
2643.00000    0.001425507313138  0.000403174547944
2644.00000    0.001424327322783  0.000402865699413
2645.00000    0.001423148754839  0.000402557193461
2646.00000    0.001421971607054  0.000402249029591
2647.00000    0.001420795877181  0.000401941207311
2648.00000    0.001419621562978  0.000401633726124
2649.00000    0.001418448662207  0.000401326585539
2650.00000    0.001417277172632  0.000401019785063
2651.00000    0.001416107092027  0.000400713324205
2652.00000    0.001414938418164  0.000400407202474
2653.00000    0.001413771148823  0.000400101419382
2654.00000    0.001412605281788  0.000399795974438
2655.00000    0.001411440814846  0.000399490867156
2656.00000    0.001410277745791  0.000399186097048
2657.00000    0.001409116072418  0.000398881663628
2658.00000    0.001407955792528  0.000398577566412
2659.00000    0.001406796903927  0.000398273804914
2660.00000    0.001405639404424  0.000397970378651
2661.00000    0.001404483291832  0.000397667287141
2662.00000    0.001403328563970  0.000397364529901
2663.00000    0.001402175218659  0.000397062106451
2664.00000    0.001401023253726  0.000396760016311
2665.00000    0.001399872667003  0.000396458259001
2666.00000    0.001398723456323  0.000396156834043
2667.00000    0.001397575619525  0.000395855740959
2668.00000    0.001396429154454  0.000395554979273
2669.00000    0.001395284058956  0.000395254548509
2670.00000    0.001394140330884  0.000394954448191
2671.00000    0.001392997968092  0.000394654677846
2672.00000    0.001391856968442  0.000394355237000
2673.00000    0.001390717329797  0.000394056125181
2674.00000    0.001389579050026  0.000393757341916
2675.00000    0.001388442127001  0.000393458886736
2676.00000    0.001387306558598  0.000393160759169
2677.00000    0.001386172342698  0.000392862958748
2678.00000    0.001385039477187  0.000392565485002
2679.00000    0.001383907959953  0.000392268337466
2680.00000    0.001382777788888  0.000391971515672
2681.00000    0.001381648961891  0.000391675019153
2682.00000    0.001380521476861  0.000391378847446
2683.00000    0.001379395331705  0.000391083000086
2684.00000    0.001378270524332  0.000390787476609
2685.00000    0.001377147052654  0.000390492276553
2686.00000    0.001376024914589  0.000390197399455
2687.00000    0.001374904108059  0.000389902844856
2688.00000    0.001373784630988  0.000389608612294
2689.00000    0.001372666481307  0.000389314701310
2690.00000    0.001371549656947  0.000389021111446
2691.00000    0.001370434155848  0.000388727842243
2692.00000    0.001369319975949  0.000388434893245
2693.00000    0.001368207115197  0.000388142263996
2694.00000    0.001367095571540  0.000387849954040
2695.00000    0.001365985342932  0.000387557962923
2696.00000    0.001364876427330  0.000387266290190
2697.00000    0.001363768822694  0.000386974935389
2698.00000    0.001362662526990  0.000386683898067
2699.00000    0.001361557538186  0.000386393177774
2700.00000    0.001360453854255  0.000386102774058
2701.00000    0.001359351473175  0.000385812686469
2702.00000    0.001358250392925  0.000385522914560
2703.00000    0.001357150611490  0.000385233457880
2704.00000    0.001356052126858  0.000384944315983
2705.00000    0.001354954937021  0.000384655488422
2706.00000    0.001353859039976  0.000384366974751
2707.00000    0.001352764433722  0.000384078774525
2708.00000    0.001351671116262  0.000383790887300
2709.00000    0.001350579085605  0.000383503312631
2710.00000    0.001349488339761  0.000383216050077
2711.00000    0.001348398876747  0.000382929099194
2712.00000    0.001347310694579  0.000382642459542
2713.00000    0.001346223791282  0.000382356130681
2714.00000    0.001345138164882  0.000382070112169
2715.00000    0.001344053813409  0.000381784403569
2716.00000    0.001342970734896  0.000381499004443
2717.00000    0.001341888927383  0.000381213914352
2718.00000    0.001340808388909  0.000380929132860
2719.00000    0.001339729117521  0.000380644659531
2720.00000    0.001338651111268  0.000380360493929
2721.00000    0.001337574368202  0.000380076635622
2722.00000    0.001336498886379  0.000379793084174
2723.00000    0.001335424663860  0.000379509839152
2724.00000    0.001334351698708  0.000379226900125
2725.00000    0.001333279988992  0.000378944266662
2726.00000    0.001332209532781  0.000378661938330
2727.00000    0.001331140328152  0.000378379914702
2728.00000    0.001330072373182  0.000378098195346
2729.00000    0.001329005665953  0.000377816779836
2730.00000    0.001327940204552  0.000377535667742
2731.00000    0.001326875987067  0.000377254858639
2732.00000    0.001325813011593  0.000376974352100
2733.00000    0.001324751276225  0.000376694147699
2734.00000    0.001323690779063  0.000376414245012
2735.00000    0.001322631518213  0.000376134643615
2736.00000    0.001321573491780  0.000375855343084
2737.00000    0.001320516697877  0.000375576342997
2738.00000    0.001319461134618  0.000375297642931
2739.00000    0.001318406800121  0.000375019242467
2740.00000    0.001317353692508  0.000374741141183
2741.00000    0.001316301809904  0.000374463338661
2742.00000    0.001315251150438  0.000374185834480
2743.00000    0.001314201712243  0.000373908628222
2744.00000    0.001313153493454  0.000373631719471
2745.00000    0.001312106492211  0.000373355107810
2746.00000    0.001311060706658  0.000373078792822
2747.00000    0.001310016134940  0.000372802774092
2748.00000    0.001308972775207  0.000372527051206
2749.00000    0.001307930625613  0.000372251623749
2750.00000    0.001306889684316  0.000371976491309
2751.00000    0.001305849949474  0.000371701653472
2752.00000    0.001304811419254  0.000371427109828
2753.00000    0.001303774091821  0.000371152859965
2754.00000    0.001302737965346  0.000370878903473
2755.00000    0.001301703038004  0.000370605239941
2756.00000    0.001300669307973  0.000370331868962
2757.00000    0.001299636773434  0.000370058790127
2758.00000    0.001298605432571  0.000369786003028
2759.00000    0.001297575283572  0.000369513507259
2760.00000    0.001296546324628  0.000369241302413
2761.00000    0.001295518553936  0.000368969388085
2762.00000    0.001294491969691  0.000368697763871
2763.00000    0.001293466570097  0.000368426429365
2764.00000    0.001292442353358  0.000368155384165
2765.00000    0.001291419317683  0.000367884627869
2766.00000    0.001290397461282  0.000367614160073
2767.00000    0.001289376782372  0.000367343980377
2768.00000    0.001288357279169  0.000367074088381
2769.00000    0.001287338949897  0.000366804483683
2770.00000    0.001286321792781  0.000366535165886
2771.00000    0.001285305806047  0.000366266134590
2772.00000    0.001284290987929  0.000365997389397
2773.00000    0.001283277336661  0.000365728929911
2774.00000    0.001282264850481  0.000365460755735
2775.00000    0.001281253527632  0.000365192866473
2776.00000    0.001280243366357  0.000364925261729
2777.00000    0.001279234364905  0.000364657941110
2778.00000    0.001278226521528  0.000364390904222
2779.00000    0.001277219834480  0.000364124150670
2780.00000    0.001276214302018  0.000363857680064
2781.00000    0.001275209922405  0.000363591492011
2782.00000    0.001274206693905  0.000363325586119
2783.00000    0.001273204614784  0.000363059961999
2784.00000    0.001272203683315  0.000362794619261
2785.00000    0.001271203897771  0.000362529557515
2786.00000    0.001270205256430  0.000362264776372
2787.00000    0.001269207757572  0.000362000275446
2788.00000    0.001268211399480  0.000361736054349
2789.00000    0.001267216180442  0.000361472112695
2790.00000    0.001266222098749  0.000361208450097
2791.00000    0.001265229152692  0.000360945066170
2792.00000    0.001264237340569  0.000360681960531
2793.00000    0.001263246660679  0.000360419132794
2794.00000    0.001262257111325  0.000360156582577
2795.00000    0.001261268690813  0.000359894309497
2796.00000    0.001260281397452  0.000359632313172
2797.00000    0.001259295229554  0.000359370593221
2798.00000    0.001258310185434  0.000359109149263
2799.00000    0.001257326263412  0.000358847980919
2800.00000    0.001256343461808  0.000358587087808
2801.00000    0.001255361778947  0.000358326469552
2802.00000    0.001254381213158  0.000358066125774
2803.00000    0.001253401762770  0.000357806056095
2804.00000    0.001252423426118  0.000357546260139
2805.00000    0.001251446201539  0.000357286737530
2806.00000    0.001250470087373  0.000357027487891
2807.00000    0.001249495081963  0.000356768510849
2808.00000    0.001248521183656  0.000356509806029
2809.00000    0.001247548390801  0.000356251373058
2810.00000    0.001246576701749  0.000355993211562
2811.00000    0.001245606114858  0.000355735321168
2812.00000    0.001244636628484  0.000355477701506
2813.00000    0.001243668240989  0.000355220352204
2814.00000    0.001242700950739  0.000354963272892
2815.00000    0.001241734756100  0.000354706463200
2816.00000    0.001240769655443  0.000354449922758
2817.00000    0.001239805647141  0.000354193651198
2818.00000    0.001238842729571  0.000353937648152
2819.00000    0.001237880901113  0.000353681913253
2820.00000    0.001236920160148  0.000353426446134
2821.00000    0.001235960505063  0.000353171246428
2822.00000    0.001235001934245  0.000352916313770
2823.00000    0.001234044446086  0.000352661647796
2824.00000    0.001233088038981  0.000352407248141
2825.00000    0.001232132711327  0.000352153114441
2826.00000    0.001231178461523  0.000351899246333
2827.00000    0.001230225287974  0.000351645643455
2828.00000    0.001229273189084  0.000351392305445
2829.00000    0.001228322163264  0.000351139231941
2830.00000    0.001227372208924  0.000350886422584
2831.00000    0.001226423324481  0.000350633877013
2832.00000    0.001225475508351  0.000350381594868
2833.00000    0.001224528758955  0.000350129575791
2834.00000    0.001223583074717  0.000349877819423
2835.00000    0.001222638454064  0.000349626325408
2836.00000    0.001221694895423  0.000349375093387
2837.00000    0.001220752397229  0.000349124123004
2838.00000    0.001219810957915  0.000348873413905
2839.00000    0.001218870575919  0.000348622965732
2840.00000    0.001217931249683  0.000348372778133
2841.00000    0.001216992977650  0.000348122850752
2842.00000    0.001216055758266  0.000347873183236
2843.00000    0.001215119589980  0.000347623775233
2844.00000    0.001214184471246  0.000347374626390
2845.00000    0.001213250400516  0.000347125736355
2846.00000    0.001212317376250  0.000346877104777
2847.00000    0.001211385396908  0.000346628731306
2848.00000    0.001210454460953  0.000346380615593
2849.00000    0.001209524566852  0.000346132757286
2850.00000    0.001208595713072  0.000345885156038
2851.00000    0.001207667898087  0.000345637811501
2852.00000    0.001206741120370  0.000345390723327
2853.00000    0.001205815378399  0.000345143891169
2854.00000    0.001204890670653  0.000344897314680
2855.00000    0.001203966995617  0.000344650993515
2856.00000    0.001203044351774  0.000344404927329
2857.00000    0.001202122737614  0.000344159115776
2858.00000    0.001201202151628  0.000343913558512
2859.00000    0.001200282592308  0.000343668255194
2860.00000    0.001199364058153  0.000343423205479
2861.00000    0.001198446547661  0.000343178409025
2862.00000    0.001197530059334  0.000342933865490
2863.00000    0.001196614591676  0.000342689574531
2864.00000    0.001195700143196  0.000342445535809
2865.00000    0.001194786712403  0.000342201748984
2866.00000    0.001193874297811  0.000341958213716
2867.00000    0.001192962897934  0.000341714929665
2868.00000    0.001192052511290  0.000341471896494
2869.00000    0.001191143136401  0.000341229113864
2870.00000    0.001190234771791  0.000340986581438
2871.00000    0.001189327415984  0.000340744298880
2872.00000    0.001188421067511  0.000340502265852
2873.00000    0.001187515724902  0.000340260482020
2874.00000    0.001186611386693  0.000340018947049
2875.00000    0.001185708051419  0.000339777660603
2876.00000    0.001184805717620  0.000339536622348
2877.00000    0.001183904383838  0.000339295831952
2878.00000    0.001183004048619  0.000339055289082
2879.00000    0.001182104710508  0.000338814993404
2880.00000    0.001181206368057  0.000338574944588
2881.00000    0.001180309019817  0.000338335142301
2882.00000    0.001179412664345  0.000338095586214
2883.00000    0.001178517300197  0.000337856275995
2884.00000    0.001177622925934  0.000337617211316
2885.00000    0.001176729540119  0.000337378391848
2886.00000    0.001175837141318  0.000337139817261
2887.00000    0.001174945728098  0.000336901487228
2888.00000    0.001174055299031  0.000336663401422
2889.00000    0.001173165852689  0.000336425559515
2890.00000    0.001172277387649  0.000336187961181
2891.00000    0.001171389902488  0.000335950606094
2892.00000    0.001170503395789  0.000335713493929
2893.00000    0.001169617866133  0.000335476624361
2894.00000    0.001168733312108  0.000335239997067
2895.00000    0.001167849732301  0.000335003611721
2896.00000    0.001166967125304  0.000334767468002
2897.00000    0.001166085489710  0.000334531565586
2898.00000    0.001165204824116  0.000334295904152
2899.00000    0.001164325127120  0.000334060483377
2900.00000    0.001163446397323  0.000333825302941
2901.00000    0.001162568633329  0.000333590362524
2902.00000    0.001161691833744  0.000333355661804
2903.00000    0.001160815997176  0.000333121200464
2904.00000    0.001159941122238  0.000332886978183
2905.00000    0.001159067207541  0.000332652994644
2906.00000    0.001158194251703  0.000332419249528
2907.00000    0.001157322253341  0.000332185742518
2908.00000    0.001156451211078  0.000331952473298
2909.00000    0.001155581123535  0.000331719441550
2910.00000    0.001154711989340  0.000331486646960
2911.00000    0.001153843807120  0.000331254089212
2912.00000    0.001152976575507  0.000331021767990
2913.00000    0.001152110293133  0.000330789682982
2914.00000    0.001151244958635  0.000330557833872
2915.00000    0.001150380570650  0.000330326220348
2916.00000    0.001149517127819  0.000330094842097
2917.00000    0.001148654628784  0.000329863698808
2918.00000    0.001147793072192  0.000329632790167
2919.00000    0.001146932456689  0.000329402115864
2920.00000    0.001146072780927  0.000329171675588
2921.00000    0.001145214043557  0.000328941469030
2922.00000    0.001144356243235  0.000328711495878
2923.00000    0.001143499378618  0.000328481755825
2924.00000    0.001142643448365  0.000328252248562
2925.00000    0.001141788451139  0.000328022973780
2926.00000    0.001140934385605  0.000327793931171
2927.00000    0.001140081250428  0.000327565120429
2928.00000    0.001139229044279  0.000327336541247
2929.00000    0.001138377765828  0.000327108193319
2930.00000    0.001137527413750  0.000326880076338
2931.00000    0.001136677986721  0.000326652190001
2932.00000    0.001135829483420  0.000326424534002
2933.00000    0.001134981902527  0.000326197108036
2934.00000    0.001134135242726  0.000325969911802
2935.00000    0.001133289502702  0.000325742944994
2936.00000    0.001132444681144  0.000325516207311
2937.00000    0.001131600776741  0.000325289698449
2938.00000    0.001130757788186  0.000325063418109
2939.00000    0.001129915714174  0.000324837365988
2940.00000    0.001129074553402  0.000324611541785
2941.00000    0.001128234304570  0.000324385945201
2942.00000    0.001127394966379  0.000324160575935
2943.00000    0.001126556537533  0.000323935433689
2944.00000    0.001125719016739  0.000323710518163
2945.00000    0.001124882402706  0.000323485829059
2946.00000    0.001124046694143  0.000323261366080
2947.00000    0.001123211889765  0.000323037128928
2948.00000    0.001122377988286  0.000322813117306
2949.00000    0.001121544988425  0.000322589330918
2950.00000    0.001120712888901  0.000322365769467
2951.00000    0.001119881688436  0.000322142432660
2952.00000    0.001119051385756  0.000321919320199
2953.00000    0.001118221979586  0.000321696431792
2954.00000    0.001117393468655  0.000321473767144
2955.00000    0.001116565851695  0.000321251325962
2956.00000    0.001115739127440  0.000321029107952
2957.00000    0.001114913294623  0.000320807112822
2958.00000    0.001114088351984  0.000320585340280
2959.00000    0.001113264298262  0.000320363790035
2960.00000    0.001112441132200  0.000320142461794
2961.00000    0.001111618852542  0.000319921355268
2962.00000    0.001110797458034  0.000319700470167
2963.00000    0.001109976947426  0.000319479806199
2964.00000    0.001109157319469  0.000319259363077
2965.00000    0.001108338572915  0.000319039140511
2966.00000    0.001107520706520  0.000318819138214
2967.00000    0.001106703719041  0.000318599355896
2968.00000    0.001105887609239  0.000318379793272
2969.00000    0.001105072375875  0.000318160450053
2970.00000    0.001104258017713  0.000317941325953
2971.00000    0.001103444533520  0.000317722420687
2972.00000    0.001102631922063  0.000317503733968
2973.00000    0.001101820182114  0.000317285265512
2974.00000    0.001101009312445  0.000317067015034
2975.00000    0.001100199311830  0.000316848982249
2976.00000    0.001099390179048  0.000316631166874
2977.00000    0.001098581912876  0.000316413568627
2978.00000    0.001097774512096  0.000316196187223
2979.00000    0.001096967975491  0.000315979022380
2980.00000    0.001096162301847  0.000315762073817
2981.00000    0.001095357489951  0.000315545341252
2982.00000    0.001094553538594  0.000315328824404
2983.00000    0.001093750446566  0.000315112522992
2984.00000    0.001092948212661  0.000314896436737
2985.00000    0.001092146835676  0.000314680565358
2986.00000    0.001091346314409  0.000314464908577
2987.00000    0.001090546647659  0.000314249466115
2988.00000    0.001089747834229  0.000314034237693
2989.00000    0.001088949872924  0.000313819223033
2990.00000    0.001088152762549  0.000313604421858
2991.00000    0.001087356501913  0.000313389833891
2992.00000    0.001086561089826  0.000313175458855
2993.00000    0.001085766525102  0.000312961296475
2994.00000    0.001084972806555  0.000312747346475
2995.00000    0.001084179933001  0.000312533608578
2996.00000    0.001083387903259  0.000312320082512
2997.00000    0.001082596716150  0.000312106768000
2998.00000    0.001081806370497  0.000311893664770
2999.00000    0.001081016865125  0.000311680772547
3000.00000    0.001080228198860  0.000311468091060
3001.00000    0.001079440370532  0.000311255620034
3002.00000    0.001078653378971  0.000311043359198
3003.00000    0.001077867223010  0.000310831308281
3004.00000    0.001077081901485  0.000310619467010
3005.00000    0.001076297413232  0.000310407835116
3006.00000    0.001075513757090  0.000310196412327
3007.00000    0.001074730931901  0.000309985198373
3008.00000    0.001073948936507  0.000309774192986
3009.00000    0.001073167769753  0.000309563395895
3010.00000    0.001072387430487  0.000309352806832
3011.00000    0.001071607917557  0.000309142425529
3012.00000    0.001070829229814  0.000308932251718
3013.00000    0.001070051366111  0.000308722285131
3014.00000    0.001069274325303  0.000308512525502
3015.00000    0.001068498106248  0.000308302972563
3016.00000    0.001067722707803  0.000308093626049
3017.00000    0.001066948128829  0.000307884485694
3018.00000    0.001066174368190  0.000307675551232
3019.00000    0.001065401424750  0.000307466822399
3020.00000    0.001064629297376  0.000307258298930
3021.00000    0.001063857984935  0.000307049980560
3022.00000    0.001063087486300  0.000306841867028
3023.00000    0.001062317800343  0.000306633958068
3024.00000    0.001061548925937  0.000306426253418
3025.00000    0.001060780861959  0.000306218752816
3026.00000    0.001060013607287  0.000306011456000
3027.00000    0.001059247160803  0.000305804362708
3028.00000    0.001058481521387  0.000305597472679
3029.00000    0.001057716687924  0.000305390785653
3030.00000    0.001056952659299  0.000305184301368
3031.00000    0.001056189434402  0.000304978019566
3032.00000    0.001055427012120  0.000304771939986
3033.00000    0.001054665391347  0.000304566062369
3034.00000    0.001053904570976  0.000304360386457
3035.00000    0.001053144549901  0.000304154911992
3036.00000    0.001052385327021  0.000303949638715
3037.00000    0.001051626901234  0.000303744566369
3038.00000    0.001050869271443  0.000303539694697
3039.00000    0.001050112436548  0.000303335023442
3040.00000    0.001049356395457  0.000303130552348
3041.00000    0.001048601147075  0.000302926281159
3042.00000    0.001047846690310  0.000302722209620
3043.00000    0.001047093024074  0.000302518337476
3044.00000    0.001046340147278  0.000302314664471
3045.00000    0.001045588058838  0.000302111190352
3046.00000    0.001044836757667  0.000301907914865
3047.00000    0.001044086242686  0.000301704837757
3048.00000    0.001043336512813  0.000301501958774
3049.00000    0.001042587566969  0.000301299277663
3050.00000    0.001041839404079  0.000301096794173
3051.00000    0.001041092023067  0.000300894508051
3052.00000    0.001040345422860  0.000300692419047
3053.00000    0.001039599602388  0.000300490526908
3054.00000    0.001038854560580  0.000300288831385
3055.00000    0.001038110296370  0.000300087332227
3056.00000    0.001037366808691  0.000299886029183
3057.00000    0.001036624096480  0.000299684922006
3058.00000    0.001035882158675  0.000299484010445
3059.00000    0.001035140994215  0.000299283294251
3060.00000    0.001034400602042  0.000299082773177
3061.00000    0.001033660981099  0.000298882446975
3062.00000    0.001032922130331  0.000298682315397
3063.00000    0.001032184048686  0.000298482378195
3064.00000    0.001031446735111  0.000298282635123
3065.00000    0.001030710188557  0.000298083085935
3066.00000    0.001029974407977  0.000297883730384
3067.00000    0.001029239392324  0.000297684568225
3068.00000    0.001028505140555  0.000297485599213
3069.00000    0.001027771651626  0.000297286823103
3070.00000    0.001027038924497  0.000297088239650
3071.00000    0.001026306958129  0.000296889848611
3072.00000    0.001025575751484  0.000296691649741
3073.00000    0.001024845303528  0.000296493642797
3074.00000    0.001024115613227  0.000296295827536
3075.00000    0.001023386679548  0.000296098203716
3076.00000    0.001022658501462  0.000295900771094
3077.00000    0.001021931077940  0.000295703529429
3078.00000    0.001021204407955  0.000295506478480
3079.00000    0.001020478490482  0.000295309618004
3080.00000    0.001019753324498  0.000295112947762
3081.00000    0.001019028908981  0.000294916467513
3082.00000    0.001018305242912  0.000294720177017
3083.00000    0.001017582325272  0.000294524076035
3084.00000    0.001016860155045  0.000294328164327
3085.00000    0.001016138731216  0.000294132441654
3086.00000    0.001015418052772  0.000293936907779
3087.00000    0.001014698118702  0.000293741562463
3088.00000    0.001013978927997  0.000293546405468
3089.00000    0.001013260479648  0.000293351436557
3090.00000    0.001012542772649  0.000293156655494
3091.00000    0.001011825805995  0.000292962062040
3092.00000    0.001011109578684  0.000292767655961
3093.00000    0.001010394089715  0.000292573437020
3094.00000    0.001009679338088  0.000292379404981
3095.00000    0.001008965322805  0.000292185559611
3096.00000    0.001008252042871  0.000291991900673
3097.00000    0.001007539497290  0.000291798427933
3098.00000    0.001006827685070  0.000291605141158
3099.00000    0.001006116605220  0.000291412040114
3100.00000    0.001005406256750  0.000291219124567
3101.00000    0.001004696638672  0.000291026394284
3102.00000    0.001003987750001  0.000290833849033
3103.00000    0.001003279589752  0.000290641488582
3104.00000    0.001002572156941  0.000290449312698
3105.00000    0.001001865450588  0.000290257321150
3106.00000    0.001001159469713  0.000290065513708
3107.00000    0.001000454213339  0.000289873890139
3108.00000    0.000999749680488  0.000289682450214
3109.00000    0.000999045870186  0.000289491193703
3110.00000    0.000998342781460  0.000289300120376
3111.00000    0.000997640413338  0.000289109230003
3112.00000    0.000996938764851  0.000288918522355
3113.00000    0.000996237835031  0.000288727997204
3114.00000    0.000995537622910  0.000288537654321
3115.00000    0.000994838127525  0.000288347493479
3116.00000    0.000994139347911  0.000288157514450
3117.00000    0.000993441283106  0.000287967717006
3118.00000    0.000992743932152  0.000287778100921
3119.00000    0.000992047294088  0.000287588665967
3120.00000    0.000991351367958  0.000287399411920
3121.00000    0.000990656152806  0.000287210338552
3122.00000    0.000989961647680  0.000287021445638
3123.00000    0.000989267851625  0.000286832732954
3124.00000    0.000988574763693  0.000286644200274
3125.00000    0.000987882382934  0.000286455847374
3126.00000    0.000987190708400  0.000286267674030
3127.00000    0.000986499739145  0.000286079680017
3128.00000    0.000985809474225  0.000285891865113
3129.00000    0.000985119912698  0.000285704229094
3130.00000    0.000984431053621  0.000285516771738
3131.00000    0.000983742896056  0.000285329492822
3132.00000    0.000983055439064  0.000285142392123
3133.00000    0.000982368681709  0.000284955469421
3134.00000    0.000981682623056  0.000284768724494
3135.00000    0.000980997262170  0.000284582157121
3136.00000    0.000980312598121  0.000284395767080
3137.00000    0.000979628629979  0.000284209554152
3138.00000    0.000978945356813  0.000284023518117
3139.00000    0.000978262777697  0.000283837658754
3140.00000    0.000977580891705  0.000283651975845
3141.00000    0.000976899697913  0.000283466469171
3142.00000    0.000976219195398  0.000283281138512
3143.00000    0.000975539383239  0.000283095983650
3144.00000    0.000974860260516  0.000282911004368
3145.00000    0.000974181826311  0.000282726200447
3146.00000    0.000973504079708  0.000282541571671
3147.00000    0.000972827019791  0.000282357117821
3148.00000    0.000972150645647  0.000282172838682
3149.00000    0.000971474956364  0.000281988734037
3150.00000    0.000970799951030  0.000281804803670
3151.00000    0.000970125628738  0.000281621047365
3152.00000    0.000969451988579  0.000281437464907
3153.00000    0.000968779029647  0.000281254056081
3154.00000    0.000968106751037  0.000281070820672
3155.00000    0.000967435151847  0.000280887758466
3156.00000    0.000966764231175  0.000280704869248
3157.00000    0.000966093988120  0.000280522152805
3158.00000    0.000965424421784  0.000280339608923
3159.00000    0.000964755531270  0.000280157237389
3160.00000    0.000964087315681  0.000279975037991
3161.00000    0.000963419774125  0.000279793010516
3162.00000    0.000962752905707  0.000279611154752
3163.00000    0.000962086709536  0.000279429470487
3164.00000    0.000961421184724  0.000279247957509
3165.00000    0.000960756330380  0.000279066615608
3166.00000    0.000960092145619  0.000278885444572
3167.00000    0.000959428629554  0.000278704444192
3168.00000    0.000958765781302  0.000278523614256
3169.00000    0.000958103599980  0.000278342954555
3170.00000    0.000957442084707  0.000278162464879
3171.00000    0.000956781234602  0.000277982145019
3172.00000    0.000956121048789  0.000277801994767
3173.00000    0.000955461526390  0.000277622013913
3174.00000    0.000954802666529  0.000277442202249
3175.00000    0.000954144468332  0.000277262559568
3176.00000    0.000953486930928  0.000277083085661
3177.00000    0.000952830053445  0.000276903780321
3178.00000    0.000952173835012  0.000276724643341
3179.00000    0.000951518274763  0.000276545674515
3180.00000    0.000950863371829  0.000276366873636
3181.00000    0.000950209125346  0.000276188240498
3182.00000    0.000949555534449  0.000276009774894
3183.00000    0.000948902598276  0.000275831476621
3184.00000    0.000948250315965  0.000275653345472
3185.00000    0.000947598686657  0.000275475381242
3186.00000    0.000946947709493  0.000275297583727
3187.00000    0.000946297383617  0.000275119952724
3188.00000    0.000945647708172  0.000274942488027
3189.00000    0.000944998682304  0.000274765189433
3190.00000    0.000944350305161  0.000274588056739
3191.00000    0.000943702575890  0.000274411089742
3192.00000    0.000943055493643  0.000274234288239
3193.00000    0.000942409057570  0.000274057652028
3194.00000    0.000941763266823  0.000273881180907
3195.00000    0.000941118120557  0.000273704874674
3196.00000    0.000940473617928  0.000273528733127
3197.00000    0.000939829758091  0.000273352756065
3198.00000    0.000939186540206  0.000273176943287
3199.00000    0.000938543963431  0.000273001294594
3200.00000    0.000937902026928  0.000272825809783
3201.00000    0.000937260729858  0.000272650488657
3202.00000    0.000936620071387  0.000272475331014
3203.00000    0.000935980050677  0.000272300336655
3204.00000    0.000935340666896  0.000272125505382
3205.00000    0.000934701919211  0.000271950836995
3206.00000    0.000934063806792  0.000271776331297
3207.00000    0.000933426328809  0.000271601988089
3208.00000    0.000932789484432  0.000271427807172
3209.00000    0.000932153272836  0.000271253788350
3210.00000    0.000931517693195  0.000271079931425
3211.00000    0.000930882744684  0.000270906236201
3212.00000    0.000930248426481  0.000270732702480
3213.00000    0.000929614737764  0.000270559330066
3214.00000    0.000928981677712  0.000270386118763
3215.00000    0.000928349245506  0.000270213068375
3216.00000    0.000927717440330  0.000270040178707
3217.00000    0.000927086261365  0.000269867449563
3218.00000    0.000926455707799  0.000269694880749
3219.00000    0.000925825778816  0.000269522472070
3220.00000    0.000925196473604  0.000269350223331
3221.00000    0.000924567791352  0.000269178134339
3222.00000    0.000923939731251  0.000269006204899
3223.00000    0.000923312292492  0.000268834434818
3224.00000    0.000922685474267  0.000268662823904
3225.00000    0.000922059275772  0.000268491371962
3226.00000    0.000921433696200  0.000268320078801
3227.00000    0.000920808734750  0.000268148944229
3228.00000    0.000920184390618  0.000267977968052
3229.00000    0.000919560663005  0.000267807150080
3230.00000    0.000918937551110  0.000267636490120
3231.00000    0.000918315054136  0.000267465987982
3232.00000    0.000917693171285  0.000267295643475
3233.00000    0.000917071901763  0.000267125456409
3234.00000    0.000916451244774  0.000266955426592
3235.00000    0.000915831199526  0.000266785553835
3236.00000    0.000915211765228  0.000266615837948
3237.00000    0.000914592941087  0.000266446278742
3238.00000    0.000913974726316  0.000266276876027
3239.00000    0.000913357120126  0.000266107629614
3240.00000    0.000912740121731  0.000265938539316
3241.00000    0.000912123730345  0.000265769604943
3242.00000    0.000911507945183  0.000265600826307
3243.00000    0.000910892765464  0.000265432203221
3244.00000    0.000910278190405  0.000265263735497
3245.00000    0.000909664219225  0.000265095422948
3246.00000    0.000909050851147  0.000264927265387
3247.00000    0.000908438085391  0.000264759262627
3248.00000    0.000907825921180  0.000264591414482
3249.00000    0.000907214357741  0.000264423720766
3250.00000    0.000906603394298  0.000264256181293
3251.00000    0.000905993030078  0.000264088795877
3252.00000    0.000905383264309  0.000263921564333
3253.00000    0.000904774096222  0.000263754486476
3254.00000    0.000904165525046  0.000263587562121
3255.00000    0.000903557550014  0.000263420791084
3256.00000    0.000902950170359  0.000263254173181
3257.00000    0.000902343385315  0.000263087708227
3258.00000    0.000901737194118  0.000262921396039
3259.00000    0.000901131596004  0.000262755236434
3260.00000    0.000900526590212  0.000262589229228
3261.00000    0.000899922175981  0.000262423374239
3262.00000    0.000899318352551  0.000262257671284
3263.00000    0.000898715119164  0.000262092120181
3264.00000    0.000898112475063  0.000261926720747
3265.00000    0.000897510419491  0.000261761472802
3266.00000    0.000896908951695  0.000261596376163
3267.00000    0.000896308070920  0.000261431430649
3268.00000    0.000895707776415  0.000261266636079
3269.00000    0.000895108067427  0.000261101992273
3270.00000    0.000894508943208  0.000260937499051
3271.00000    0.000893910403008  0.000260773156231
3272.00000    0.000893312446080  0.000260608963635
3273.00000    0.000892715071678  0.000260444921082
3274.00000    0.000892118279055  0.000260281028393
3275.00000    0.000891522067469  0.000260117285389
3276.00000    0.000890926436176  0.000259953691891
3277.00000    0.000890331384435  0.000259790247721
3278.00000    0.000889736911504  0.000259626952701
3279.00000    0.000889143016646  0.000259463806651
3280.00000    0.000888549699121  0.000259300809395
3281.00000    0.000887956958193  0.000259137960755
3282.00000    0.000887364793126  0.000258975260554
3283.00000    0.000886773203184  0.000258812708615
3284.00000    0.000886182187636  0.000258650304760
3285.00000    0.000885591745748  0.000258488048814
3286.00000    0.000885001876789  0.000258325940601
3287.00000    0.000884412580028  0.000258163979943
3288.00000    0.000883823854739  0.000258002166667
3289.00000    0.000883235700191  0.000257840500595
3290.00000    0.000882648115659  0.000257678981554
3291.00000    0.000882061100418  0.000257517609367
3292.00000    0.000881474653743  0.000257356383861
3293.00000    0.000880888774911  0.000257195304861
3294.00000    0.000880303463200  0.000257034372193
3295.00000    0.000879718717889  0.000256873585682
3296.00000    0.000879134538258  0.000256712945156
3297.00000    0.000878550923589  0.000256552450441
3298.00000    0.000877967873164  0.000256392101363
3299.00000    0.000877385386267  0.000256231897750
3300.00000    0.000876803462183  0.000256071839430
3301.00000    0.000876222100197  0.000255911926229
3302.00000    0.000875641299597  0.000255752157976
3303.00000    0.000875061059670  0.000255592534498
3304.00000    0.000874481379706  0.000255433055625
3305.00000    0.000873902258996  0.000255273721185
3306.00000    0.000873323696830  0.000255114531006
3307.00000    0.000872745692502  0.000254955484918
3308.00000    0.000872168245305  0.000254796582750
3309.00000    0.000871591354534  0.000254637824332
3310.00000    0.000871015019484  0.000254479209494
3311.00000    0.000870439239454  0.000254320738065
3312.00000    0.000869864013740  0.000254162409876
3313.00000    0.000869289341643  0.000254004224758
3314.00000    0.000868715222462  0.000253846182542
3315.00000    0.000868141655499  0.000253688283059
3316.00000    0.000867568640056  0.000253530526139
3317.00000    0.000866996175438  0.000253372911615
3318.00000    0.000866424260948  0.000253215439319
3319.00000    0.000865852895893  0.000253058109082
3320.00000    0.000865282079579  0.000252900920737
3321.00000    0.000864711811314  0.000252743874117
3322.00000    0.000864142090407  0.000252586969054
3323.00000    0.000863572916169  0.000252430205382
3324.00000    0.000863004287911  0.000252273582933
3325.00000    0.000862436204944  0.000252117101541
3326.00000    0.000861868666583  0.000251960761040
3327.00000    0.000861301672141  0.000251804561265
3328.00000    0.000860735220934  0.000251648502049
3329.00000    0.000860169312279  0.000251492583226
3330.00000    0.000859603945493  0.000251336804633
3331.00000    0.000859039119894  0.000251181166103
3332.00000    0.000858474834803  0.000251025667471
3333.00000    0.000857911089541  0.000250870308575
3334.00000    0.000857347883429  0.000250715089248
3335.00000    0.000856785215789  0.000250560009327
3336.00000    0.000856223085947  0.000250405068648
3337.00000    0.000855661493226  0.000250250267048
3338.00000    0.000855100436954  0.000250095604363
3339.00000    0.000854539916457  0.000249941080430
3340.00000    0.000853979931063  0.000249786695087
3341.00000    0.000853420480101  0.000249632448170
3342.00000    0.000852861562902  0.000249478339518
3343.00000    0.000852303178797  0.000249324368967
3344.00000    0.000851745327118  0.000249170536357
3345.00000    0.000851188007199  0.000249016841526
3346.00000    0.000850631218373  0.000248863284311
3347.00000    0.000850074959977  0.000248709864552
3348.00000    0.000849519231347  0.000248556582088
3349.00000    0.000848964031820  0.000248403436758
3350.00000    0.000848409360734  0.000248250428402
3351.00000    0.000847855217430  0.000248097556859
3352.00000    0.000847301601247  0.000247944821969
3353.00000    0.000846748511528  0.000247792223573
3354.00000    0.000846195947615  0.000247639761510
3355.00000    0.000845643908851  0.000247487435622
3356.00000    0.000845092394580  0.000247335245749
3357.00000    0.000844541404150  0.000247183191732
3358.00000    0.000843990936906  0.000247031273413
3359.00000    0.000843440992196  0.000246879490633
3360.00000    0.000842891569368  0.000246727843234
3361.00000    0.000842342667773  0.000246576331058
3362.00000    0.000841794286760  0.000246424953947
3363.00000    0.000841246425682  0.000246273711744
3364.00000    0.000840699083891  0.000246122604292
3365.00000    0.000840152260740  0.000245971631432
3366.00000    0.000839605955586  0.000245820793009
3367.00000    0.000839060167782  0.000245670088866
3368.00000    0.000838514896686  0.000245519518846
3369.00000    0.000837970141655  0.000245369082794
3370.00000    0.000837425902048  0.000245218780552
3371.00000    0.000836882177225  0.000245068611966
3372.00000    0.000836338966546  0.000244918576880
3373.00000    0.000835796269373  0.000244768675138
3374.00000    0.000835254085067  0.000244618906586
3375.00000    0.000834712412994  0.000244469271069
3376.00000    0.000834171252517  0.000244319768432
3377.00000    0.000833630603002  0.000244170398521
3378.00000    0.000833090463815  0.000244021161181
3379.00000    0.000832550834323  0.000243872056258
3380.00000    0.000832011713896  0.000243723083600
3381.00000    0.000831473101902  0.000243574243052
3382.00000    0.000830934997712  0.000243425534460
3383.00000    0.000830397400697  0.000243276957673
3384.00000    0.000829860310229  0.000243128512537
3385.00000    0.000829323725682  0.000242980198899
3386.00000    0.000828787646430  0.000242832016607
3387.00000    0.000828252071847  0.000242683965508
3388.00000    0.000827717001311  0.000242536045452
3389.00000    0.000827182434198  0.000242388256285
3390.00000    0.000826648369886  0.000242240597857
3391.00000    0.000826114807754  0.000242093070016
3392.00000    0.000825581747182  0.000241945672611
3393.00000    0.000825049187550  0.000241798405491
3394.00000    0.000824517128242  0.000241651268506
3395.00000    0.000823985568639  0.000241504261504
3396.00000    0.000823454508125  0.000241357384336
3397.00000    0.000822923946085  0.000241210636851
3398.00000    0.000822393881904  0.000241064018900
3399.00000    0.000821864314969  0.000240917530334
3400.00000    0.000821335244667  0.000240771171002
3401.00000    0.000820806670388  0.000240624940755
3402.00000    0.000820278591519  0.000240478839445
3403.00000    0.000819751007451  0.000240332866923
3404.00000    0.000819223917576  0.000240187023040
3405.00000    0.000818697321286  0.000240041307648
3406.00000    0.000818171217973  0.000239895720598
3407.00000    0.000817645607031  0.000239750261744
3408.00000    0.000817120487857  0.000239604930936
3409.00000    0.000816595859844  0.000239459728028
3410.00000    0.000816071722390  0.000239314652872
3411.00000    0.000815548074894  0.000239169705321
3412.00000    0.000815024916752  0.000239024885229
3413.00000    0.000814502247365  0.000238880192448
3414.00000    0.000813980066133  0.000238735626833
3415.00000    0.000813458372457  0.000238591188236
3416.00000    0.000812937165740  0.000238446876512
3417.00000    0.000812416445384  0.000238302691515
3418.00000    0.000811896210794  0.000238158633100
3419.00000    0.000811376461375  0.000238014701121
3420.00000    0.000810857196532  0.000237870895432
3421.00000    0.000810338415672  0.000237727215889
3422.00000    0.000809820118203  0.000237583662347
3423.00000    0.000809302303534  0.000237440234661
3424.00000    0.000808784971073  0.000237296932687
3425.00000    0.000808268120231  0.000237153756281
3426.00000    0.000807751750419  0.000237010705298
3427.00000    0.000807235861049  0.000236867779596
3428.00000    0.000806720451535  0.000236724979030
3429.00000    0.000806205521290  0.000236582303457
3430.00000    0.000805691069729  0.000236439752733
3431.00000    0.000805177096268  0.000236297326717
3432.00000    0.000804663600323  0.000236155025264
3433.00000    0.000804150581311  0.000236012848233
3434.00000    0.000803638038651  0.000235870795481
3435.00000    0.000803125971762  0.000235728866866
3436.00000    0.000802614380064  0.000235587062246
3437.00000    0.000802103262978  0.000235445381479
3438.00000    0.000801592619926  0.000235303824424
3439.00000    0.000801082450331  0.000235162390939
3440.00000    0.000800572753615  0.000235021080883
3441.00000    0.000800063529204  0.000234879894116
3442.00000    0.000799554776522  0.000234738830495
3443.00000    0.000799046494996  0.000234597889882
3444.00000    0.000798538684053  0.000234457072134
3445.00000    0.000798031343121  0.000234316377113
3446.00000    0.000797524471628  0.000234175804679
3447.00000    0.000797018069004  0.000234035354690
3448.00000    0.000796512134680  0.000233895027009
3449.00000    0.000796006668086  0.000233754821495
3450.00000    0.000795501668656  0.000233614738009
3451.00000    0.000794997135821  0.000233474776413
3452.00000    0.000794493069016  0.000233334936567
3453.00000    0.000793989467676  0.000233195218332
3454.00000    0.000793486331235  0.000233055621572
3455.00000    0.000792983659132  0.000232916146146
3456.00000    0.000792481450802  0.000232776791918
3457.00000    0.000791979705684  0.000232637558749
3458.00000    0.000791478423217  0.000232498446502
3459.00000    0.000790977602840  0.000232359455039
3460.00000    0.000790477243995  0.000232220584223
3461.00000    0.000789977346122  0.000232081833917
3462.00000    0.000789477908665  0.000231943203984
3463.00000    0.000788978931065  0.000231804694288
3464.00000    0.000788480412768  0.000231666304692
3465.00000    0.000787982353218  0.000231528035059
3466.00000    0.000787484751860  0.000231389885254
3467.00000    0.000786987608142  0.000231251855140
3468.00000    0.000786490921510  0.000231113944582
3469.00000    0.000785994691412  0.000230976153445
3470.00000    0.000785498917298  0.000230838481592
3471.00000    0.000785003598617  0.000230700928890
3472.00000    0.000784508734820  0.000230563495202
3473.00000    0.000784014325358  0.000230426180395
3474.00000    0.000783520369683  0.000230288984333
3475.00000    0.000783026867250  0.000230151906882
3476.00000    0.000782533817510  0.000230014947908
3477.00000    0.000782041219919  0.000229878107277
3478.00000    0.000781549073934  0.000229741384855
3479.00000    0.000781057379009  0.000229604780509
3480.00000    0.000780566134601  0.000229468294104
3481.00000    0.000780075340170  0.000229331925509
3482.00000    0.000779584995174  0.000229195674588
3483.00000    0.000779095099072  0.000229059541211
3484.00000    0.000778605651324  0.000228923525243
3485.00000    0.000778116651392  0.000228787626553
3486.00000    0.000777628098738  0.000228651845007
3487.00000    0.000777139992824  0.000228516180475
3488.00000    0.000776652333114  0.000228380632824
3489.00000    0.000776165119072  0.000228245201921
3490.00000    0.000775678350164  0.000228109887636
3491.00000    0.000775192025855  0.000227974689838
3492.00000    0.000774706145613  0.000227839608394
3493.00000    0.000774220708904  0.000227704643173
3494.00000    0.000773735715197  0.000227569794046
3495.00000    0.000773251163961  0.000227435060880
3496.00000    0.000772767054666  0.000227300443547
3497.00000    0.000772283386783  0.000227165941914
3498.00000    0.000771800159783  0.000227031555853
3499.00000    0.000771317373138  0.000226897285233
3500.00000    0.000770835026322  0.000226763129924
3501.00000    0.000770353118808  0.000226629089797
3502.00000    0.000769871650071  0.000226495164722
3503.00000    0.000769390619586  0.000226361354570
3504.00000    0.000768910026829  0.000226227659212
3505.00000    0.000768429871278  0.000226094078519
3506.00000    0.000767950152410  0.000225960612362
3507.00000    0.000767470869703  0.000225827260613
3508.00000    0.000766992022636  0.000225694023143
3509.00000    0.000766513610691  0.000225560899825
3510.00000    0.000766035633347  0.000225427890530
3511.00000    0.000765558090086  0.000225294995130
3512.00000    0.000765080980390  0.000225162213498
3513.00000    0.000764604303743  0.000225029545506
3514.00000    0.000764128059628  0.000224896991027
3515.00000    0.000763652247530  0.000224764549933
3516.00000    0.000763176866934  0.000224632222099
3517.00000    0.000762701917326  0.000224500007396
3518.00000    0.000762227398194  0.000224367905699
3519.00000    0.000761753309024  0.000224235916881
3520.00000    0.000761279649306  0.000224104040816
3521.00000    0.000760806418528  0.000223972277377
3522.00000    0.000760333616180  0.000223840626439
3523.00000    0.000759861241754  0.000223709087876
3524.00000    0.000759389294740  0.000223577661563
3525.00000    0.000758917774630  0.000223446347373
3526.00000    0.000758446680917  0.000223315145183
3527.00000    0.000757976013096  0.000223184054866
3528.00000    0.000757505770660  0.000223053076298
3529.00000    0.000757035953105  0.000222922209355
3530.00000    0.000756566559926  0.000222791453911
3531.00000    0.000756097590620  0.000222660809843
3532.00000    0.000755629044685  0.000222530277026
3533.00000    0.000755160921618  0.000222399855336
3534.00000    0.000754693220918  0.000222269544649
3535.00000    0.000754225942085  0.000222139344842
3536.00000    0.000753759084619  0.000222009255791
3537.00000    0.000753292648022  0.000221879277373
3538.00000    0.000752826631794  0.000221749409465
3539.00000    0.000752361035439  0.000221619651943
3540.00000    0.000751895858460  0.000221490004686
3541.00000    0.000751431100360  0.000221360467569
3542.00000    0.000750966760645  0.000221231040471
3543.00000    0.000750502838819  0.000221101723270
3544.00000    0.000750039334389  0.000220972515843
3545.00000    0.000749576246862  0.000220843418068
3546.00000    0.000749113575745  0.000220714429823
3547.00000    0.000748651320546  0.000220585550988
3548.00000    0.000748189480775  0.000220456781440
3549.00000    0.000747728055941  0.000220328121057
3550.00000    0.000747267045555  0.000220199569720
3551.00000    0.000746806449128  0.000220071127306
3552.00000    0.000746346266172  0.000219942793696
3553.00000    0.000745886496199  0.000219814568768
3554.00000    0.000745427138722  0.000219686452402
3555.00000    0.000744968193256  0.000219558444477
3556.00000    0.000744509659316  0.000219430544874
3557.00000    0.000744051536416  0.000219302753473
3558.00000    0.000743593824073  0.000219175070153
3559.00000    0.000743136521804  0.000219047494795
3560.00000    0.000742679629126  0.000218920027279
3561.00000    0.000742223145558  0.000218792667486
3562.00000    0.000741767070618  0.000218665415298
3563.00000    0.000741311403826  0.000218538270594
3564.00000    0.000740856144703  0.000218411233257
3565.00000    0.000740401292769  0.000218284303167
3566.00000    0.000739946847546  0.000218157480205
3567.00000    0.000739492808557  0.000218030764254
3568.00000    0.000739039175325  0.000217904155196
3569.00000    0.000738585947373  0.000217777652912
3570.00000    0.000738133124227  0.000217651257284
3571.00000    0.000737680705411  0.000217524968194
3572.00000    0.000737228690451  0.000217398785526
3573.00000    0.000736777078874  0.000217272709162
3574.00000    0.000736325870207  0.000217146738984
3575.00000    0.000735875063978  0.000217020874875
3576.00000    0.000735424659716  0.000216895116719
3577.00000    0.000734974656949  0.000216769464398
3578.00000    0.000734525055209  0.000216643917797
3579.00000    0.000734075854025  0.000216518476798
3580.00000    0.000733627052930  0.000216393141285
3581.00000    0.000733178651455  0.000216267911143
3582.00000    0.000732730649132  0.000216142786255
3583.00000    0.000732283045496  0.000216017766505
3584.00000    0.000731835840080  0.000215892851778
3585.00000    0.000731389032419  0.000215768041959
3586.00000    0.000730942622049  0.000215643336931
3587.00000    0.000730496608505  0.000215518736580
3588.00000    0.000730050991324  0.000215394240791
3589.00000    0.000729605770045  0.000215269849448
3590.00000    0.000729160944204  0.000215145562438
3591.00000    0.000728716513341  0.000215021379645
3592.00000    0.000728272476995  0.000214897300956
3593.00000    0.000727828834707  0.000214773326255
3594.00000    0.000727385586016  0.000214649455429
3595.00000    0.000726942730465  0.000214525688364
3596.00000    0.000726500267595  0.000214402024946
3597.00000    0.000726058196950  0.000214278465062
3598.00000    0.000725616518072  0.000214155008597
3599.00000    0.000725175230506  0.000214031655439
3600.00000    0.000724734333796  0.000213908405474
3601.00000    0.000724293827489  0.000213785258590
3602.00000    0.000723853711129  0.000213662214674
3603.00000    0.000723413984264  0.000213539273612
3604.00000    0.000722974646441  0.000213416435293
3605.00000    0.000722535697208  0.000213293699603
3606.00000    0.000722097136113  0.000213171066431
3607.00000    0.000721658962706  0.000213048535665
3608.00000    0.000721221176538  0.000212926107192
3609.00000    0.000720783777157  0.000212803780901
3610.00000    0.000720346764116  0.000212681556680
3611.00000    0.000719910136967  0.000212559434417
3612.00000    0.000719473895262  0.000212437414002
3613.00000    0.000719038038554  0.000212315495323
3614.00000    0.000718602566397  0.000212193678268
3615.00000    0.000718167478346  0.000212071962728
3616.00000    0.000717732773955  0.000211950348591
3617.00000    0.000717298452781  0.000211828835747
3618.00000    0.000716864514379  0.000211707424085
3619.00000    0.000716430958307  0.000211586113495
3620.00000    0.000715997784122  0.000211464903866
3621.00000    0.000715564991383  0.000211343795090
3622.00000    0.000715132579648  0.000211222787055
3623.00000    0.000714700548477  0.000211101879653
3624.00000    0.000714268897431  0.000210981072773
3625.00000    0.000713837626069  0.000210860366306
3626.00000    0.000713406733954  0.000210739760143
3627.00000    0.000712976220648  0.000210619254175
3628.00000    0.000712546085712  0.000210498848293
3629.00000    0.000712116328711  0.000210378542388
3630.00000    0.000711686949208  0.000210258336351
3631.00000    0.000711257946769  0.000210138230074
3632.00000    0.000710829320957  0.000210018223448
3633.00000    0.000710401071339  0.000209898316365
3634.00000    0.000709973197481  0.000209778508717
3635.00000    0.000709545698951  0.000209658800397
3636.00000    0.000709118575316  0.000209539191295
3637.00000    0.000708691826144  0.000209419681305
3638.00000    0.000708265451004  0.000209300270319
3639.00000    0.000707839449465  0.000209180958230
3640.00000    0.000707413821099  0.000209061744929
3641.00000    0.000706988565474  0.000208942630312
3642.00000    0.000706563682164  0.000208823614269
3643.00000    0.000706139170739  0.000208704696695
3644.00000    0.000705715030773  0.000208585877483
3645.00000    0.000705291261837  0.000208467156526
3646.00000    0.000704867863507  0.000208348533719
3647.00000    0.000704444835357  0.000208230008953
3648.00000    0.000704022176961  0.000208111582125
3649.00000    0.000703599887896  0.000207993253127
3650.00000    0.000703177967736  0.000207875021854
3651.00000    0.000702756416060  0.000207756888200
3652.00000    0.000702335232444  0.000207638852059
3653.00000    0.000701914416467  0.000207520913327
3654.00000    0.000701493967707  0.000207403071898
3655.00000    0.000701073885743  0.000207285327667
3656.00000    0.000700654170155  0.000207167680529
3657.00000    0.000700234820524  0.000207050130378
3658.00000    0.000699815836430  0.000206932677111
3659.00000    0.000699397217455  0.000206815320623
3660.00000    0.000698978963181  0.000206698060809
3661.00000    0.000698561073191  0.000206580897566
3662.00000    0.000698143547068  0.000206463830788
3663.00000    0.000697726384397  0.000206346860372
3664.00000    0.000697309584761  0.000206229986215
3665.00000    0.000696893147746  0.000206113208212
3666.00000    0.000696477072938  0.000205996526259
3667.00000    0.000696061359922  0.000205879940254
3668.00000    0.000695646008286  0.000205763450094
3669.00000    0.000695231017618  0.000205647055674
3670.00000    0.000694816387504  0.000205530756892
3671.00000    0.000694402117534  0.000205414553645
3672.00000    0.000693988207298  0.000205298445830
3673.00000    0.000693574656384  0.000205182433345
3674.00000    0.000693161464384  0.000205066516086
3675.00000    0.000692748630887  0.000204950693953
3676.00000    0.000692336155486  0.000204834966842
3677.00000    0.000691924037773  0.000204719334652
3678.00000    0.000691512277341  0.000204603797280
3679.00000    0.000691100873782  0.000204488354625
3680.00000    0.000690689826690  0.000204373006585
3681.00000    0.000690279135661  0.000204257753059
3682.00000    0.000689868800288  0.000204142593944
3683.00000    0.000689458820167  0.000204027529141
3684.00000    0.000689049194896  0.000203912558547
3685.00000    0.000688639924069  0.000203797682062
3686.00000    0.000688231007284  0.000203682899584
3687.00000    0.000687822444140  0.000203568211014
3688.00000    0.000687414234235  0.000203453616250
3689.00000    0.000687006377167  0.000203339115193
3690.00000    0.000686598872536  0.000203224707741
3691.00000    0.000686191719942  0.000203110393794
3692.00000    0.000685784918985  0.000202996173253
3693.00000    0.000685378469268  0.000202882046017
3694.00000    0.000684972370391  0.000202768011987
3695.00000    0.000684566621958  0.000202654071063
3696.00000    0.000684161223570  0.000202540223146
3697.00000    0.000683756174831  0.000202426468135
3698.00000    0.000683351475345  0.000202312805933
3699.00000    0.000682947124718  0.000202199236438
3700.00000    0.000682543122553  0.000202085759554
3701.00000    0.000682139468456  0.000201972375180
3702.00000    0.000681736162035  0.000201859083218
3703.00000    0.000681333202894  0.000201745883570
3704.00000    0.000680930590643  0.000201632776136
3705.00000    0.000680528324888  0.000201519760819
3706.00000    0.000680126405238  0.000201406837520
3707.00000    0.000679724831302  0.000201294006141
3708.00000    0.000679323602689  0.000201181266584
3709.00000    0.000678922719010  0.000201068618751
3710.00000    0.000678522179874  0.000200956062545
3711.00000    0.000678121984894  0.000200843597868
3712.00000    0.000677722133681  0.000200731224623
3713.00000    0.000677322625847  0.000200618942711
3714.00000    0.000676923461005  0.000200506752037
3715.00000    0.000676524638767  0.000200394652502
3716.00000    0.000676126158749  0.000200282644010
3717.00000    0.000675728020564  0.000200170726465
3718.00000    0.000675330223827  0.000200058899769
3719.00000    0.000674932768154  0.000199947163825
3720.00000    0.000674535653160  0.000199835518538
3721.00000    0.000674138878463  0.000199723963811
3722.00000    0.000673742443679  0.000199612499548
3723.00000    0.000673346348426  0.000199501125653
3724.00000    0.000672950592322  0.000199389842029
3725.00000    0.000672555174985  0.000199278648582
3726.00000    0.000672160096035  0.000199167545215
3727.00000    0.000671765355092  0.000199056531832
3728.00000    0.000671370951775  0.000198945608339
3729.00000    0.000670976885706  0.000198834774640
3730.00000    0.000670583156506  0.000198724030640
3731.00000    0.000670189763797  0.000198613376244
3732.00000    0.000669796707200  0.000198502811356
3733.00000    0.000669403986340  0.000198392335882
3734.00000    0.000669011600839  0.000198281949728
3735.00000    0.000668619550321  0.000198171652799
3736.00000    0.000668227834410  0.000198061444999
3737.00000    0.000667836452733  0.000197951326236
3738.00000    0.000667445404913  0.000197841296415
3739.00000    0.000667054690578  0.000197731355441
3740.00000    0.000666664309353  0.000197621503221
3741.00000    0.000666274260866  0.000197511739661
3742.00000    0.000665884544745  0.000197402064667
3743.00000    0.000665495160617  0.000197292478146
3744.00000    0.000665106108110  0.000197182980004
3745.00000    0.000664717386855  0.000197073570148
3746.00000    0.000664328996481  0.000196964248484
3747.00000    0.000663940936617  0.000196855014920
3748.00000    0.000663553206895  0.000196745869363
3749.00000    0.000663165806946  0.000196636811719
3750.00000    0.000662778736401  0.000196527841896
3751.00000    0.000662391994892  0.000196418959801
3752.00000    0.000662005582052  0.000196310165342
3753.00000    0.000661619497515  0.000196201458427
3754.00000    0.000661233740915  0.000196092838963
3755.00000    0.000660848311884  0.000195984306858
3756.00000    0.000660463210058  0.000195875862020
3757.00000    0.000660078435073  0.000195767504358
3758.00000    0.000659693986563  0.000195659233778
3759.00000    0.000659309864166  0.000195551050191
3760.00000    0.000658926067518  0.000195442953503
3761.00000    0.000658542596256  0.000195334943625
3762.00000    0.000658159450017  0.000195227020464
3763.00000    0.000657776628441  0.000195119183929
3764.00000    0.000657394131166  0.000195011433929
3765.00000    0.000657011957831  0.000194903770374
3766.00000    0.000656630108075  0.000194796193173
3767.00000    0.000656248581539  0.000194688702234
3768.00000    0.000655867377865  0.000194581297467
3769.00000    0.000655486496692  0.000194473978782
3770.00000    0.000655105937662  0.000194366746089
3771.00000    0.000654725700419  0.000194259599296
3772.00000    0.000654345784604  0.000194152538315
3773.00000    0.000653966189861  0.000194045563054
3774.00000    0.000653586915833  0.000193938673425
3775.00000    0.000653207962164  0.000193831869337
3776.00000    0.000652829328500  0.000193725150701
3777.00000    0.000652451014485  0.000193618517427
3778.00000    0.000652073019765  0.000193511969425
3779.00000    0.000651695343985  0.000193405506608
3780.00000    0.000651317986794  0.000193299128884
3781.00000    0.000650940947837  0.000193192836165
3782.00000    0.000650564226763  0.000193086628363
3783.00000    0.000650187823218  0.000192980505388
3784.00000    0.000649811736853  0.000192874467152
3785.00000    0.000649435967315  0.000192768513566
3786.00000    0.000649060514255  0.000192662644541
3787.00000    0.000648685377322  0.000192556859989
3788.00000    0.000648310556167  0.000192451159822
3789.00000    0.000647936050441  0.000192345543952
3790.00000    0.000647561859794  0.000192240012291
3791.00000    0.000647187983880  0.000192134564750
3792.00000    0.000646814422350  0.000192029201242
3793.00000    0.000646441174857  0.000191923921679
3794.00000    0.000646068241055  0.000191818725974
3795.00000    0.000645695620597  0.000191713614039
3796.00000    0.000645323313138  0.000191608585787
3797.00000    0.000644951318331  0.000191503641130
3798.00000    0.000644579635834  0.000191398779982
3799.00000    0.000644208265300  0.000191294002255
3800.00000    0.000643837206387  0.000191189307862
3801.00000    0.000643466458751  0.000191084696717
3802.00000    0.000643096022049  0.000190980168733
3803.00000    0.000642725895938  0.000190875723823
3804.00000    0.000642356080077  0.000190771361901
3805.00000    0.000641986574124  0.000190667082880
3806.00000    0.000641617377738  0.000190562886675
3807.00000    0.000641248490578  0.000190458773199
3808.00000    0.000640879912305  0.000190354742366
3809.00000    0.000640511642579  0.000190250794089
3810.00000    0.000640143681059  0.000190146928285
3811.00000    0.000639776027409  0.000190043144866
3812.00000    0.000639408681289  0.000189939443747
3813.00000    0.000639041642362  0.000189835824842
3814.00000    0.000638674910289  0.000189732288067
3815.00000    0.000638308484736  0.000189628833335
3816.00000    0.000637942365364  0.000189525460563
3817.00000    0.000637576551838  0.000189422169664
3818.00000    0.000637211043823  0.000189318960554
3819.00000    0.000636845840983  0.000189215833148
3820.00000    0.000636480942984  0.000189112787361
3821.00000    0.000636116349491  0.000189009823109
3822.00000    0.000635752060172  0.000188906940308
3823.00000    0.000635388074692  0.000188804138872
3824.00000    0.000635024392718  0.000188701418717
3825.00000    0.000634661013920  0.000188598779760
3826.00000    0.000634297937964  0.000188496221916
3827.00000    0.000633935164519  0.000188393745101
3828.00000    0.000633572693254  0.000188291349232
3829.00000    0.000633210523839  0.000188189034225
3830.00000    0.000632848655944  0.000188086799995
3831.00000    0.000632487089238  0.000187984646460
3832.00000    0.000632125823393  0.000187882573537
3833.00000    0.000631764858080  0.000187780581141
3834.00000    0.000631404192971  0.000187678669190
3835.00000    0.000631043827737  0.000187576837600
3836.00000    0.000630683762052  0.000187475086289
3837.00000    0.000630323995588  0.000187373415173
3838.00000    0.000629964528018  0.000187271824170
3839.00000    0.000629605359017  0.000187170313197
3840.00000    0.000629246488260  0.000187068882172
3841.00000    0.000628887915420  0.000186967531012
3842.00000    0.000628529640173  0.000186866259634
3843.00000    0.000628171662194  0.000186765067957
3844.00000    0.000627813981161  0.000186663955899
3845.00000    0.000627456596748  0.000186562923376
3846.00000    0.000627099508634  0.000186461970308
3847.00000    0.000626742716496  0.000186361096613
3848.00000    0.000626386220011  0.000186260302208
3849.00000    0.000626030018857  0.000186159587012
3850.00000    0.000625674112714  0.000186058950944
3851.00000    0.000625318501261  0.000185958393922
3852.00000    0.000624963184177  0.000185857915864
3853.00000    0.000624608161142  0.000185757516691
3854.00000    0.000624253431837  0.000185657196319
3855.00000    0.000623898995942  0.000185556954669
3856.00000    0.000623544853138  0.000185456791660
3857.00000    0.000623191003109  0.000185356707211
3858.00000    0.000622837445534  0.000185256701240
3859.00000    0.000622484180098  0.000185156773668
3860.00000    0.000622131206484  0.000185056924414
3861.00000    0.000621778524373  0.000184957153397
3862.00000    0.000621426133452  0.000184857460538
3863.00000    0.000621074033403  0.000184757845755
3864.00000    0.000620722223911  0.000184658308970
3865.00000    0.000620370704662  0.000184558850101
3866.00000    0.000620019475341  0.000184459469070
3867.00000    0.000619668535635  0.000184360165795
3868.00000    0.000619317885228  0.000184260940199
3869.00000    0.000618967523809  0.000184161792200
3870.00000    0.000618617451065  0.000184062721720
3871.00000    0.000618267666683  0.000183963728679
3872.00000    0.000617918170350  0.000183864812997
3873.00000    0.000617568961757  0.000183765974597
3874.00000    0.000617220040591  0.000183667213397
3875.00000    0.000616871406543  0.000183568529321
3876.00000    0.000616523059301  0.000183469922288
3877.00000    0.000616174998555  0.000183371392220
3878.00000    0.000615827223998  0.000183272939038
3879.00000    0.000615479735318  0.000183174562664
3880.00000    0.000615132532209  0.000183076263019
3881.00000    0.000614785614361  0.000182978040024
3882.00000    0.000614438981466  0.000182879893602
3883.00000    0.000614092633218  0.000182781823674
3884.00000    0.000613746569310  0.000182683830163
3885.00000    0.000613400789435  0.000182585912989
3886.00000    0.000613055293286  0.000182488072076
3887.00000    0.000612710080559  0.000182390307345
3888.00000    0.000612365150947  0.000182292618719
3889.00000    0.000612020504146  0.000182195006121
3890.00000    0.000611676139851  0.000182097469471
3891.00000    0.000611332057758  0.000182000008694
3892.00000    0.000610988257564  0.000181902623712
3893.00000    0.000610644738965  0.000181805314448
3894.00000    0.000610301501659  0.000181708080824
3895.00000    0.000609958545342  0.000181610922764
3896.00000    0.000609615869713  0.000181513840191
3897.00000    0.000609273474470  0.000181416833027
3898.00000    0.000608931359312  0.000181319901197
3899.00000    0.000608589523938  0.000181223044622
3900.00000    0.000608247968047  0.000181126263228
3901.00000    0.000607906691340  0.000181029556938
3902.00000    0.000607565693516  0.000180932925674
3903.00000    0.000607224974277  0.000180836369362
3904.00000    0.000606884533323  0.000180739887924
3905.00000    0.000606544370356  0.000180643481285
3906.00000    0.000606204485078  0.000180547149368
3907.00000    0.000605864877191  0.000180450892099
3908.00000    0.000605525546398  0.000180354709400
3909.00000    0.000605186492402  0.000180258601197
3910.00000    0.000604847714907  0.000180162567414
3911.00000    0.000604509213616  0.000180066607975
3912.00000    0.000604170988234  0.000179970722805
3913.00000    0.000603833038465  0.000179874911829
3914.00000    0.000603495364014  0.000179779174971
3915.00000    0.000603157964588  0.000179683512157
3916.00000    0.000602820839891  0.000179587923310
3917.00000    0.000602483989630  0.000179492408358
3918.00000    0.000602147413511  0.000179396967224
3919.00000    0.000601811111242  0.000179301599833
3920.00000    0.000601475082530  0.000179206306112
3921.00000    0.000601139327083  0.000179111085986
3922.00000    0.000600803844608  0.000179015939380
3923.00000    0.000600468634815  0.000178920866219
3924.00000    0.000600133697412  0.000178825866431
3925.00000    0.000599799032109  0.000178730939939
3926.00000    0.000599464638616  0.000178636086671
3927.00000    0.000599130516642  0.000178541306552
3928.00000    0.000598796665898  0.000178446599509
3929.00000    0.000598463086094  0.000178351965467
3930.00000    0.000598129776943  0.000178257404354
3931.00000    0.000597796738156  0.000178162916094
3932.00000    0.000597463969444  0.000178068500615
3933.00000    0.000597131470520  0.000177974157844
3934.00000    0.000596799241097  0.000177879887707
3935.00000    0.000596467280888  0.000177785690130
3936.00000    0.000596135589607  0.000177691565041
3937.00000    0.000595804166967  0.000177597512366
3938.00000    0.000595473012683  0.000177503532033
3939.00000    0.000595142126469  0.000177409623968
3940.00000    0.000594811508040  0.000177315788100
3941.00000    0.000594481157112  0.000177222024354
3942.00000    0.000594151073400  0.000177128332659
3943.00000    0.000593821256621  0.000177034712942
3944.00000    0.000593491706492  0.000176941165130
3945.00000    0.000593162422728  0.000176847689151
3946.00000    0.000592833405048  0.000176754284934
3947.00000    0.000592504653169  0.000176660952405
3948.00000    0.000592176166808  0.000176567691492
3949.00000    0.000591847945685  0.000176474502125
3950.00000    0.000591519989518  0.000176381384230
3951.00000    0.000591192298027  0.000176288337736
3952.00000    0.000590864870930  0.000176195362571
3953.00000    0.000590537707947  0.000176102458664
3954.00000    0.000590210808800  0.000176009625943
3955.00000    0.000589884173207  0.000175916864337
3956.00000    0.000589557800891  0.000175824173773
3957.00000    0.000589231691573  0.000175731554182
3958.00000    0.000588905844974  0.000175639005492
3959.00000    0.000588580260817  0.000175546527631
3960.00000    0.000588254938823  0.000175454120528
3961.00000    0.000587929878716  0.000175361784114
3962.00000    0.000587605080218  0.000175269518316
3963.00000    0.000587280543054  0.000175177323065
3964.00000    0.000586956266947  0.000175085198289
3965.00000    0.000586632251622  0.000174993143917
3966.00000    0.000586308496802  0.000174901159881
3967.00000    0.000585985002213  0.000174809246108
3968.00000    0.000585661767580  0.000174717402529
3969.00000    0.000585338792629  0.000174625629073
3970.00000    0.000585016077086  0.000174533925671
3971.00000    0.000584693620677  0.000174442292252
3972.00000    0.000584371423130  0.000174350728746
3973.00000    0.000584049484170  0.000174259235083
3974.00000    0.000583727803526  0.000174167811194
3975.00000    0.000583406380925  0.000174076457010
3976.00000    0.000583085216096  0.000173985172459
3977.00000    0.000582764308767  0.000173893957473
3978.00000    0.000582443658667  0.000173802811983
3979.00000    0.000582123265525  0.000173711735918
3980.00000    0.000581803129070  0.000173620729210
3981.00000    0.000581483249034  0.000173529791789
3982.00000    0.000581163625145  0.000173438923587
3983.00000    0.000580844257135  0.000173348124534
3984.00000    0.000580525144734  0.000173257394562
3985.00000    0.000580206287675  0.000173166733601
3986.00000    0.000579887685688  0.000173076141583
3987.00000    0.000579569338505  0.000172985618438
3988.00000    0.000579251245860  0.000172895164100
3989.00000    0.000578933407485  0.000172804778498
3990.00000    0.000578615823112  0.000172714461565
3991.00000    0.000578298492476  0.000172624213232
3992.00000    0.000577981415309  0.000172534033431
3993.00000    0.000577664591347  0.000172443922093
3994.00000    0.000577348020324  0.000172353879152
3995.00000    0.000577031701974  0.000172263904537
3996.00000    0.000576715636032  0.000172173998183
3997.00000    0.000576399822235  0.000172084160021
3998.00000    0.000576084260317  0.000171994389982
3999.00000    0.000575768950016  0.000171904688000
4000.00000    0.000575453891067  0.000171815054007
4001.00000    0.000575139083208  0.000171725487935
4002.00000    0.000574824526176  0.000171635989717
4003.00000    0.000574510219708  0.000171546559285
4004.00000    0.000574196163542  0.000171457196573
4005.00000    0.000573882357416  0.000171367901513
4006.00000    0.000573568801070  0.000171278674038
4007.00000    0.000573255494241  0.000171189514080
4008.00000    0.000572942436670  0.000171100421574
4009.00000    0.000572629628095  0.000171011396452
4010.00000    0.000572317068257  0.000170922438648
4011.00000    0.000572004756895  0.000170833548094
4012.00000    0.000571692693752  0.000170744724724
4013.00000    0.000571380878566  0.000170655968472
4014.00000    0.000571069311080  0.000170567279270
4015.00000    0.000570757991036  0.000170478657054
4016.00000    0.000570446918175  0.000170390101756
4017.00000    0.000570136092239  0.000170301613311
4018.00000    0.000569825512971  0.000170213191651
4019.00000    0.000569515180114  0.000170124836712
4020.00000    0.000569205093412  0.000170036548427
4021.00000    0.000568895252607  0.000169948326730
4022.00000    0.000568585657444  0.000169860171556
4023.00000    0.000568276307668  0.000169772082838
4024.00000    0.000567967203021  0.000169684060512
4025.00000    0.000567658343250  0.000169596104511
4026.00000    0.000567349728100  0.000169508214770
4027.00000    0.000567041357317  0.000169420391224
4028.00000    0.000566733230645  0.000169332633807
4029.00000    0.000566425347832  0.000169244942454
4030.00000    0.000566117708624  0.000169157317101
4031.00000    0.000565810312768  0.000169069757681
4032.00000    0.000565503160011  0.000168982264130
4033.00000    0.000565196250101  0.000168894836383
4034.00000    0.000564889582785  0.000168807474375
4035.00000    0.000564583157811  0.000168720178042
4036.00000    0.000564276974929  0.000168632947318
4037.00000    0.000563971033887  0.000168545782140
4038.00000    0.000563665334434  0.000168458682441
4039.00000    0.000563359876319  0.000168371648159
4040.00000    0.000563054659293  0.000168284679229
4041.00000    0.000562749683105  0.000168197775586
4042.00000    0.000562444947506  0.000168110937167
4043.00000    0.000562140452247  0.000168024163906
4044.00000    0.000561836197079  0.000167937455741
4045.00000    0.000561532181752  0.000167850812606
4046.00000    0.000561228406020  0.000167764234439
4047.00000    0.000560924869633  0.000167677721175
4048.00000    0.000560621572345  0.000167591272750
4049.00000    0.000560318513908  0.000167504889102
4050.00000    0.000560015694074  0.000167418570165
4051.00000    0.000559713112597  0.000167332315878
4052.00000    0.000559410769232  0.000167246126176
4053.00000    0.000559108663731  0.000167160000995
4054.00000    0.000558806795849  0.000167073940274
4055.00000    0.000558505165340  0.000166987943948
4056.00000    0.000558203771960  0.000166902011954
4057.00000    0.000557902615463  0.000166816144230
4058.00000    0.000557601695606  0.000166730340712
4059.00000    0.000557301012143  0.000166644601337
4060.00000    0.000557000564831  0.000166558926043
4061.00000    0.000556700353427  0.000166473314767
4062.00000    0.000556400377687  0.000166387767446
4063.00000    0.000556100637368  0.000166302284018
4064.00000    0.000555801132228  0.000166216864419
4065.00000    0.000555501862024  0.000166131508588
4066.00000    0.000555202826514  0.000166046216463
4067.00000    0.000554904025457  0.000165960987980
4068.00000    0.000554605458611  0.000165875823078
4069.00000    0.000554307125735  0.000165790721695
4070.00000    0.000554009026588  0.000165705683768
4071.00000    0.000553711160930  0.000165620709235
4072.00000    0.000553413528521  0.000165535798035
4073.00000    0.000553116129120  0.000165450950106
4074.00000    0.000552818962489  0.000165366165386
4075.00000    0.000552522028388  0.000165281443813
4076.00000    0.000552225326578  0.000165196785326
4077.00000    0.000551928856820  0.000165112189862
4078.00000    0.000551632618876  0.000165027657362
4079.00000    0.000551336612508  0.000164943187762
4080.00000    0.000551040837478  0.000164858781002
4081.00000    0.000550745293550  0.000164774437021
4082.00000    0.000550449980484  0.000164690155758
4083.00000    0.000550154898046  0.000164605937150
4084.00000    0.000549860045998  0.000164521781138
4085.00000    0.000549565424105  0.000164437687661
4086.00000    0.000549271032129  0.000164353656656
4087.00000    0.000548976869836  0.000164269688065
4088.00000    0.000548682936990  0.000164185781825
4089.00000    0.000548389233357  0.000164101937877
4090.00000    0.000548095758701  0.000164018156159
4091.00000    0.000547802512788  0.000163934436611
4092.00000    0.000547509495383  0.000163850779173
4093.00000    0.000547216706254  0.000163767183784
4094.00000    0.000546924145167  0.000163683650384
4095.00000    0.000546631811887  0.000163600178913
4096.00000    0.000546339706183  0.000163516769311
4097.00000    0.000546047827822  0.000163433421517
4098.00000    0.000545756176571  0.000163350135472
4099.00000    0.000545464752198  0.000163266911115
4100.00000    0.000545173554471  0.000163183748387
4101.00000    0.000544882583160  0.000163100647227
4102.00000    0.000544591838032  0.000163017607577
4103.00000    0.000544301318857  0.000162934629377
4104.00000    0.000544011025404  0.000162851712566
4105.00000    0.000543720957444  0.000162768857086
4106.00000    0.000543431114745  0.000162686062876
4107.00000    0.000543141497079  0.000162603329879
4108.00000    0.000542852104215  0.000162520658033
4109.00000    0.000542562935925  0.000162438047281
4110.00000    0.000542273991979  0.000162355497562
4111.00000    0.000541985272150  0.000162273008819
4112.00000    0.000541696776208  0.000162190580991
4113.00000    0.000541408503927  0.000162108214020
4114.00000    0.000541120455077  0.000162025907847
4115.00000    0.000540832629433  0.000161943662414
4116.00000    0.000540545026766  0.000161861477660
4117.00000    0.000540257646850  0.000161779353529
4118.00000    0.000539970489458  0.000161697289961
4119.00000    0.000539683554363  0.000161615286897
4120.00000    0.000539396841341  0.000161533344280
4121.00000    0.000539110350165  0.000161451462050
4122.00000    0.000538824080610  0.000161369640150
4123.00000    0.000538538032450  0.000161287878521
4124.00000    0.000538252205461  0.000161206177106
4125.00000    0.000537966599419  0.000161124535845
4126.00000    0.000537681214098  0.000161042954682
4127.00000    0.000537396049275  0.000160961433557
4128.00000    0.000537111104727  0.000160879972413
4129.00000    0.000536826380229  0.000160798571193
4130.00000    0.000536541875558  0.000160717229838
4131.00000    0.000536257590493  0.000160635948292
4132.00000    0.000535973524809  0.000160554726495
4133.00000    0.000535689678285  0.000160473564391
4134.00000    0.000535406050699  0.000160392461922
4135.00000    0.000535122641829  0.000160311419031
4136.00000    0.000534839451453  0.000160230435660
4137.00000    0.000534556479350  0.000160149511752
4138.00000    0.000534273725300  0.000160068647250
4139.00000    0.000533991189081  0.000159987842097
4140.00000    0.000533708870473  0.000159907096236
4141.00000    0.000533426769257  0.000159826409609
4142.00000    0.000533144885212  0.000159745782160
4143.00000    0.000532863218118  0.000159665213832
4144.00000    0.000532581767757  0.000159584704568
4145.00000    0.000532300533909  0.000159504254311
4146.00000    0.000532019516357  0.000159423863005
4147.00000    0.000531738714880  0.000159343530593
4148.00000    0.000531458129261  0.000159263257018
4149.00000    0.000531177759283  0.000159183042224
4150.00000    0.000530897604727  0.000159102886155
4151.00000    0.000530617665376  0.000159022788754
4152.00000    0.000530337941013  0.000158942749966
4153.00000    0.000530058431421  0.000158862769733
4154.00000    0.000529779136385  0.000158782847999
4155.00000    0.000529500055686  0.000158702984710
4156.00000    0.000529221189110  0.000158623179808
4157.00000    0.000528942536440  0.000158543433237
4158.00000    0.000528664097461  0.000158463744943
4159.00000    0.000528385871959  0.000158384114868
4160.00000    0.000528107859717  0.000158304542958
4161.00000    0.000527830060522  0.000158225029156
4162.00000    0.000527552474158  0.000158145573407
4163.00000    0.000527275100413  0.000158066175656
4164.00000    0.000526997939071  0.000157986835846
4165.00000    0.000526720989920  0.000157907553923
4166.00000    0.000526444252745  0.000157828329832
4167.00000    0.000526167727335  0.000157749163516
4168.00000    0.000525891413475  0.000157670054921
4169.00000    0.000525615310954  0.000157591003991
4170.00000    0.000525339419559  0.000157512010672
4171.00000    0.000525063739079  0.000157433074908
4172.00000    0.000524788269301  0.000157354196645
4173.00000    0.000524513010014  0.000157275375828
4174.00000    0.000524237961007  0.000157196612401
4175.00000    0.000523963122068  0.000157117906310
4176.00000    0.000523688492988  0.000157039257501
4177.00000    0.000523414073556  0.000156960665918
4178.00000    0.000523139863561  0.000156882131508
4179.00000    0.000522865862793  0.000156803654215
4180.00000    0.000522592071044  0.000156725233985
4181.00000    0.000522318488103  0.000156646870765
4182.00000    0.000522045113762  0.000156568564498
4183.00000    0.000521771947811  0.000156490315132
4184.00000    0.000521498990042  0.000156412122612
4185.00000    0.000521226240246  0.000156333986884
4186.00000    0.000520953698217  0.000156255907894
4187.00000    0.000520681363744  0.000156177885588
4188.00000    0.000520409236622  0.000156099919912
4189.00000    0.000520137316643  0.000156022010812
4190.00000    0.000519865603599  0.000155944158234
4191.00000    0.000519594097284  0.000155866362125
4192.00000    0.000519322797491  0.000155788622431
4193.00000    0.000519051704015  0.000155710939098
4194.00000    0.000518780816648  0.000155633312073
4195.00000    0.000518510135185  0.000155555741302
4196.00000    0.000518239659421  0.000155478226732
4197.00000    0.000517969389151  0.000155400768309
4198.00000    0.000517699324168  0.000155323365981
4199.00000    0.000517429464269  0.000155246019694
4200.00000    0.000517159809250  0.000155168729394
4201.00000    0.000516890358904  0.000155091495029
4202.00000    0.000516621113030  0.000155014316546
4203.00000    0.000516352071423  0.000154937193892
4204.00000    0.000516083233879  0.000154860127013
4205.00000    0.000515814600195  0.000154783115857
4206.00000    0.000515546170168  0.000154706160371
4207.00000    0.000515277943596  0.000154629260502
4208.00000    0.000515009920275  0.000154552416198
4209.00000    0.000514742100005  0.000154475627406
4210.00000    0.000514474482581  0.000154398894074
4211.00000    0.000514207067804  0.000154322216148
4212.00000    0.000513939855471  0.000154245593578
4213.00000    0.000513672845381  0.000154169026309
4214.00000    0.000513406037333  0.000154092514290
4215.00000    0.000513139431126  0.000154016057469
4216.00000    0.000512873026561  0.000153939655793
4217.00000    0.000512606823435  0.000153863309211
4218.00000    0.000512340821550  0.000153787017670
4219.00000    0.000512075020706  0.000153710781118
4220.00000    0.000511809420702  0.000153634599503
4221.00000    0.000511544021341  0.000153558472774
4222.00000    0.000511278822422  0.000153482400879
4223.00000    0.000511013823747  0.000153406383765
4224.00000    0.000510749025118  0.000153330421381
4225.00000    0.000510484426335  0.000153254513676
4226.00000    0.000510220027202  0.000153178660598
4227.00000    0.000509955827520  0.000153102862096
4228.00000    0.000509691827091  0.000153027118117
4229.00000    0.000509428025719  0.000152951428611
4230.00000    0.000509164423205  0.000152875793526
4231.00000    0.000508901019354  0.000152800212811
4232.00000    0.000508637813969  0.000152724686415
4233.00000    0.000508374806852  0.000152649214286
4234.00000    0.000508111997809  0.000152573796374
4235.00000    0.000507849386644  0.000152498432627
4236.00000    0.000507586973159  0.000152423122995
4237.00000    0.000507324757161  0.000152347867426
4238.00000    0.000507062738454  0.000152272665870
4239.00000    0.000506800916843  0.000152197518276
4240.00000    0.000506539292133  0.000152122424592
4241.00000    0.000506277864130  0.000152047384770
4242.00000    0.000506016632639  0.000151972398757
4243.00000    0.000505755597467  0.000151897466503
4244.00000    0.000505494758420  0.000151822587958
4245.00000    0.000505234115305  0.000151747763071
4246.00000    0.000504973667927  0.000151672991792
4247.00000    0.000504713416095  0.000151598274070
4248.00000    0.000504453359615  0.000151523609856
4249.00000    0.000504193498294  0.000151448999099
4250.00000    0.000503933831941  0.000151374441749
4251.00000    0.000503674360363  0.000151299937755
4252.00000    0.000503415083368  0.000151225487068
4253.00000    0.000503156000765  0.000151151089638
4254.00000    0.000502897112362  0.000151076745415
4255.00000    0.000502638417969  0.000151002454349
4256.00000    0.000502379917393  0.000150928216390
4257.00000    0.000502121610446  0.000150854031488
4258.00000    0.000501863496935  0.000150779899594
4259.00000    0.000501605576671  0.000150705820658
4260.00000    0.000501347849464  0.000150631794630
4261.00000    0.000501090315124  0.000150557821461
4262.00000    0.000500832973461  0.000150483901102
4263.00000    0.000500575824287  0.000150410033503
4264.00000    0.000500318867411  0.000150336218615
4265.00000    0.000500062102646  0.000150262456388
4266.00000    0.000499805529803  0.000150188746773
4267.00000    0.000499549148693  0.000150115089721
4268.00000    0.000499292959127  0.000150041485183
4269.00000    0.000499036960919  0.000149967933110
4270.00000    0.000498781153881  0.000149894433453
4271.00000    0.000498525537824  0.000149820986163
4272.00000    0.000498270112562  0.000149747591190
4273.00000    0.000498014877908  0.000149674248487
4274.00000    0.000497759833675  0.000149600958004
4275.00000    0.000497504979676  0.000149527719692
4276.00000    0.000497250315724  0.000149454533503
4277.00000    0.000496995841635  0.000149381399389
4278.00000    0.000496741557222  0.000149308317301
4279.00000    0.000496487462299  0.000149235287189
4280.00000    0.000496233556681  0.000149162309007
4281.00000    0.000495979840182  0.000149089382704
4282.00000    0.000495726312619  0.000149016508234
4283.00000    0.000495472973805  0.000148943685548
4284.00000    0.000495219823556  0.000148870914597
4285.00000    0.000494966861688  0.000148798195334
4286.00000    0.000494714088018  0.000148725527709
4287.00000    0.000494461502360  0.000148652911676
4288.00000    0.000494209104532  0.000148580347187
4289.00000    0.000493956894350  0.000148507834192
4290.00000    0.000493704871630  0.000148435372645
4291.00000    0.000493453036190  0.000148362962497
4292.00000    0.000493201387848  0.000148290603701
4293.00000    0.000492949926419  0.000148218296209
4294.00000    0.000492698651723  0.000148146039973
4295.00000    0.000492447563577  0.000148073834946
4296.00000    0.000492196661799  0.000148001681081
4297.00000    0.000491945946208  0.000147929578328
4298.00000    0.000491695416621  0.000147857526642
4299.00000    0.000491445072859  0.000147785525975
4300.00000    0.000491194914739  0.000147713576279
4301.00000    0.000490944942081  0.000147641677507
4302.00000    0.000490695154705  0.000147569829612
4303.00000    0.000490445552430  0.000147498032547
4304.00000    0.000490196135075  0.000147426286264
4305.00000    0.000489946902462  0.000147354590717
4306.00000    0.000489697854410  0.000147282945859
4307.00000    0.000489448990740  0.000147211351642
4308.00000    0.000489200311273  0.000147139808019
4309.00000    0.000488951815829  0.000147068314944
4310.00000    0.000488703504230  0.000146996872370
4311.00000    0.000488455376297  0.000146925480250
4312.00000    0.000488207431851  0.000146854138538
4313.00000    0.000487959670715  0.000146782847187
4314.00000    0.000487712092711  0.000146711606149
4315.00000    0.000487464697660  0.000146640415380
4316.00000    0.000487217485386  0.000146569274831
4317.00000    0.000486970455710  0.000146498184458
4318.00000    0.000486723608456  0.000146427144212
4319.00000    0.000486476943447  0.000146356154049
4320.00000    0.000486230460506  0.000146285213922
4321.00000    0.000485984159457  0.000146214323784
4322.00000    0.000485738040123  0.000146143483589
4323.00000    0.000485492102328  0.000146072693292
4324.00000    0.000485246345896  0.000146001952846
4325.00000    0.000485000770653  0.000145931262205
4326.00000    0.000484755376422  0.000145860621324
4327.00000    0.000484510163028  0.000145790030155
4328.00000    0.000484265130296  0.000145719488654
4329.00000    0.000484020278051  0.000145648996775
4330.00000    0.000483775606120  0.000145578554472
4331.00000    0.000483531114326  0.000145508161699
4332.00000    0.000483286802497  0.000145437818410
4333.00000    0.000483042670458  0.000145367524561
4334.00000    0.000482798718036  0.000145297280105
4335.00000    0.000482554945056  0.000145227084997
4336.00000    0.000482311351346  0.000145156939191
4337.00000    0.000482067936732  0.000145086842643
4338.00000    0.000481824701042  0.000145016795306
4339.00000    0.000481581644103  0.000144946797136
4340.00000    0.000481338765742  0.000144876848087
4341.00000    0.000481096065787  0.000144806948114
4342.00000    0.000480853544066  0.000144737097172
4343.00000    0.000480611200407  0.000144667295216
4344.00000    0.000480369034638  0.000144597542201
4345.00000    0.000480127046588  0.000144527838082
4346.00000    0.000479885236086  0.000144458182813
4347.00000    0.000479643602960  0.000144388576351
4348.00000    0.000479402147039  0.000144319018650
4349.00000    0.000479160868154  0.000144249509666
4350.00000    0.000478919766133  0.000144180049353
4351.00000    0.000478678840806  0.000144110637667
4352.00000    0.000478438092003  0.000144041274564
4353.00000    0.000478197519555  0.000143971959999
4354.00000    0.000477957123291  0.000143902693927
4355.00000    0.000477716903043  0.000143833476304
4356.00000    0.000477476858640  0.000143764307085
4357.00000    0.000477236989914  0.000143695186227
4358.00000    0.000476997296697  0.000143626113684
4359.00000    0.000476757778818  0.000143557089413
4360.00000    0.000476518436111  0.000143488113370
4361.00000    0.000476279268406  0.000143419185509
4362.00000    0.000476040275536  0.000143350305788
4363.00000    0.000475801457333  0.000143281474162
4364.00000    0.000475562813629  0.000143212690586
4365.00000    0.000475324344257  0.000143143955018
4366.00000    0.000475086049049  0.000143075267412
4367.00000    0.000474847927839  0.000143006627726
4368.00000    0.000474609980459  0.000142938035915
4369.00000    0.000474372206743  0.000142869491936
4370.00000    0.000474134606525  0.000142800995745
4371.00000    0.000473897179638  0.000142732547298
4372.00000    0.000473659925916  0.000142664146551
4373.00000    0.000473422845193  0.000142595793462
4374.00000    0.000473185937304  0.000142527487986
4375.00000    0.000472949202084  0.000142459230081
4376.00000    0.000472712639366  0.000142391019701
4377.00000    0.000472476248986  0.000142322856806
4378.00000    0.000472240030779  0.000142254741350
4379.00000    0.000472003984580  0.000142186673290
4380.00000    0.000471768110225  0.000142118652584
4381.00000    0.000471532407549  0.000142050679189
4382.00000    0.000471296876389  0.000141982753060
4383.00000    0.000471061516580  0.000141914874156
4384.00000    0.000470826327959  0.000141847042432
4385.00000    0.000470591310363  0.000141779257847
4386.00000    0.000470356463627  0.000141711520356
4387.00000    0.000470121787589  0.000141643829918
4388.00000    0.000469887282086  0.000141576186489
4389.00000    0.000469652946955  0.000141508590027
4390.00000    0.000469418782033  0.000141441040488
4391.00000    0.000469184787159  0.000141373537831
4392.00000    0.000468950962170  0.000141306082012
4393.00000    0.000468717306904  0.000141238672989
4394.00000    0.000468483821199  0.000141171310719
4395.00000    0.000468250504893  0.000141103995160
4396.00000    0.000468017357826  0.000141036726270
4397.00000    0.000467784379836  0.000140969504005
4398.00000    0.000467551570762  0.000140902328324
4399.00000    0.000467318930444  0.000140835199184
4400.00000    0.000467086458719  0.000140768116543
4401.00000    0.000466854155429  0.000140701080359
4402.00000    0.000466622020413  0.000140634090590
4403.00000    0.000466390053510  0.000140567147193
4404.00000    0.000466158254561  0.000140500250126
4405.00000    0.000465926623407  0.000140433399348
4406.00000    0.000465695159887  0.000140366594816
4407.00000    0.000465463863842  0.000140299836489
4408.00000    0.000465232735113  0.000140233124324
4409.00000    0.000465001773542  0.000140166458280
4410.00000    0.000464770978969  0.000140099838315
4411.00000    0.000464540351236  0.000140033264388
4412.00000    0.000464309890185  0.000139966736455
4413.00000    0.000464079595656  0.000139900254477
4414.00000    0.000463849467493  0.000139833818410
4415.00000    0.000463619505538  0.000139767428215
4416.00000    0.000463389709632  0.000139701083848
4417.00000    0.000463160079619  0.000139634785270
4418.00000    0.000462930615340  0.000139568532437
4419.00000    0.000462701316640  0.000139502325309
4420.00000    0.000462472183361  0.000139436163845
4421.00000    0.000462243215346  0.000139370048004
4422.00000    0.000462014412438  0.000139303977743
4423.00000    0.000461785774482  0.000139237953022
4424.00000    0.000461557301322  0.000139171973800
4425.00000    0.000461328992801  0.000139106040035
4426.00000    0.000461100848763  0.000139040151687
4427.00000    0.000460872869053  0.000138974308714
4428.00000    0.000460645053515  0.000138908511077
4429.00000    0.000460417401995  0.000138842758732
4430.00000    0.000460189914336  0.000138777051641
4431.00000    0.000459962590385  0.000138711389761
4432.00000    0.000459735429986  0.000138645773053
4433.00000    0.000459508432985  0.000138580201475
4434.00000    0.000459281599228  0.000138514674987
4435.00000    0.000459054928560  0.000138449193548
4436.00000    0.000458828420828  0.000138383757118
4437.00000    0.000458602075877  0.000138318365655
4438.00000    0.000458375893554  0.000138253019120
4439.00000    0.000458149873705  0.000138187717472
4440.00000    0.000457924016178  0.000138122460671
4441.00000    0.000457698320819  0.000138057248676
4442.00000    0.000457472787475  0.000137992081447
4443.00000    0.000457247415993  0.000137926958943
4444.00000    0.000457022206222  0.000137861881125
4445.00000    0.000456797158008  0.000137796847952
4446.00000    0.000456572271199  0.000137731859384
4447.00000    0.000456347545644  0.000137666915380
4448.00000    0.000456122981190  0.000137602015902
4449.00000    0.000455898577686  0.000137537160909
4450.00000    0.000455674334980  0.000137472350360
4451.00000    0.000455450252922  0.000137407584217
4452.00000    0.000455226331359  0.000137342862438
4453.00000    0.000455002570141  0.000137278184985
4454.00000    0.000454778969117  0.000137213551817
4455.00000    0.000454555528136  0.000137148962895
4456.00000    0.000454332247049  0.000137084418179
4457.00000    0.000454109125704  0.000137019917629
4458.00000    0.000453886163952  0.000136955461206
4459.00000    0.000453663361643  0.000136891048870
4460.00000    0.000453440718627  0.000136826680582
4461.00000    0.000453218234754  0.000136762356302
4462.00000    0.000452995909876  0.000136698075990
4463.00000    0.000452773743842  0.000136633839608
4464.00000    0.000452551736504  0.000136569647116
4465.00000    0.000452329887713  0.000136505498474
4466.00000    0.000452108197321  0.000136441393644
4467.00000    0.000451886665178  0.000136377332586
4468.00000    0.000451665291136  0.000136313315261
4469.00000    0.000451444075048  0.000136249341630
4470.00000    0.000451223016765  0.000136185411653
4471.00000    0.000451002116139  0.000136121525292
4472.00000    0.000450781373023  0.000136057682508
4473.00000    0.000450560787269  0.000135993883261
4474.00000    0.000450340358730  0.000135930127514
4475.00000    0.000450120087259  0.000135866415226
4476.00000    0.000449899972708  0.000135802746359
4477.00000    0.000449680014931  0.000135739120875
4478.00000    0.000449460213782  0.000135675538734
4479.00000    0.000449240569114  0.000135611999898
4480.00000    0.000449021080780  0.000135548504328
4481.00000    0.000448801748634  0.000135485051985
4482.00000    0.000448582572531  0.000135421642832
4483.00000    0.000448363552324  0.000135358276829
4484.00000    0.000448144687869  0.000135294953938
4485.00000    0.000447925979019  0.000135231674120
4486.00000    0.000447707425629  0.000135168437338
4487.00000    0.000447489027554  0.000135105243552
4488.00000    0.000447270784650  0.000135042092725
4489.00000    0.000447052696771  0.000134978984817
4490.00000    0.000446834763773  0.000134915919792
4491.00000    0.000446616985511  0.000134852897610
4492.00000    0.000446399361841  0.000134789918234
4493.00000    0.000446181892619  0.000134726981625
4494.00000    0.000445964577701  0.000134664087746
4495.00000    0.000445747416943  0.000134601236558
4496.00000    0.000445530410202  0.000134538428023
4497.00000    0.000445313557334  0.000134475662103
4498.00000    0.000445096858196  0.000134412938761
4499.00000    0.000444880312645  0.000134350257959
4500.00000    0.000444663920537  0.000134287619658
4501.00000    0.000444447681730  0.000134225023822
4502.00000    0.000444231596082  0.000134162470411
4503.00000    0.000444015663449  0.000134099959390
4504.00000    0.000443799883690  0.000134037490719
4505.00000    0.000443584256663  0.000133975064361
4506.00000    0.000443368782225  0.000133912680279
4507.00000    0.000443153460235  0.000133850338436
4508.00000    0.000442938290550  0.000133788038793
4509.00000    0.000442723273031  0.000133725781313
4510.00000    0.000442508407534  0.000133663565959
4511.00000    0.000442293693919  0.000133601392694
4512.00000    0.000442079132046  0.000133539261480
4513.00000    0.000441864721773  0.000133477172279
4514.00000    0.000441650462959  0.000133415125056
4515.00000    0.000441436355465  0.000133353119772
4516.00000    0.000441222399149  0.000133291156390
4517.00000    0.000441008593871  0.000133229234873
4518.00000    0.000440794939492  0.000133167355184
4519.00000    0.000440581435872  0.000133105517286
4520.00000    0.000440368082871  0.000133043721143
4521.00000    0.000440154880349  0.000132981966716
4522.00000    0.000439941828167  0.000132920253969
4523.00000    0.000439728926186  0.000132858582866
4524.00000    0.000439516174267  0.000132796953369
4525.00000    0.000439303572270  0.000132735365442
4526.00000    0.000439091120057  0.000132673819048
4527.00000    0.000438878817490  0.000132612314150
4528.00000    0.000438666664430  0.000132550850711
4529.00000    0.000438454660739  0.000132489428695
4530.00000    0.000438242806278  0.000132428048066
4531.00000    0.000438031100910  0.000132366708786
4532.00000    0.000437819544498  0.000132305410819
4533.00000    0.000437608136902  0.000132244154129
4534.00000    0.000437396877986  0.000132182938679
4535.00000    0.000437185767613  0.000132121764434
4536.00000    0.000436974805645  0.000132060631355
4537.00000    0.000436763991945  0.000131999539408
4538.00000    0.000436553326377  0.000131938488556
4539.00000    0.000436342808803  0.000131877478762
4540.00000    0.000436132439088  0.000131816509991
4541.00000    0.000435922217094  0.000131755582206
4542.00000    0.000435712142686  0.000131694695371
4543.00000    0.000435502215728  0.000131633849451
4544.00000    0.000435292436084  0.000131573044408
4545.00000    0.000435082803617  0.000131512280208
4546.00000    0.000434873318192  0.000131451556813
4547.00000    0.000434663979675  0.000131390874189
4548.00000    0.000434454787928  0.000131330232299
4549.00000    0.000434245742819  0.000131269631108
4550.00000    0.000434036844210  0.000131209070579
4551.00000    0.000433828091968  0.000131148550677
4552.00000    0.000433619485958  0.000131088071366
4553.00000    0.000433411026046  0.000131027632610
4554.00000    0.000433202712096  0.000130967234375
4555.00000    0.000432994543975  0.000130906876623
4556.00000    0.000432786521549  0.000130846559320
4557.00000    0.000432578644683  0.000130786282431
4558.00000    0.000432370913245  0.000130726045918
4559.00000    0.000432163327100  0.000130665849748
4560.00000    0.000431955886114  0.000130605693885
4561.00000    0.000431748590156  0.000130545578293
4562.00000    0.000431541439091  0.000130485502936
4563.00000    0.000431334432786  0.000130425467781
4564.00000    0.000431127571109  0.000130365472791
4565.00000    0.000430920853927  0.000130305517931
4566.00000    0.000430714281107  0.000130245603166
4567.00000    0.000430507852518  0.000130185728460
4568.00000    0.000430301568026  0.000130125893780
4569.00000    0.000430095427499  0.000130066099089
4570.00000    0.000429889430807  0.000130006344353
4571.00000    0.000429683577816  0.000129946629536
4572.00000    0.000429477868395  0.000129886954604
4573.00000    0.000429272302413  0.000129827319521
4574.00000    0.000429066879738  0.000129767724254
4575.00000    0.000428861600240  0.000129708168766
4576.00000    0.000428656463787  0.000129648653024
4577.00000    0.000428451470248  0.000129589176992
4578.00000    0.000428246619492  0.000129529740635
4579.00000    0.000428041911389  0.000129470343920
4580.00000    0.000427837345808  0.000129410986810
4581.00000    0.000427632922620  0.000129351669273
4582.00000    0.000427428641694  0.000129292391272
4583.00000    0.000427224502899  0.000129233152774
4584.00000    0.000427020506106  0.000129173953744
4585.00000    0.000426816651186  0.000129114794148
4586.00000    0.000426612938008  0.000129055673951
4587.00000    0.000426409366444  0.000128996593118
4588.00000    0.000426205936363  0.000128937551616
4589.00000    0.000426002647638  0.000128878549409
4590.00000    0.000425799500138  0.000128819586465
4591.00000    0.000425596493735  0.000128760662748
4592.00000    0.000425393628301  0.000128701778224
4593.00000    0.000425190903706  0.000128642932859
4594.00000    0.000424988319823  0.000128584126620
4595.00000    0.000424785876523  0.000128525359471
4596.00000    0.000424583573678  0.000128466631378
4597.00000    0.000424381411159  0.000128407942309
4598.00000    0.000424179388840  0.000128349292228
4599.00000    0.000423977506593  0.000128290681102
4600.00000    0.000423775764289  0.000128232108897
4601.00000    0.000423574161802  0.000128173575579
4602.00000    0.000423372699004  0.000128115081114
4603.00000    0.000423171375768  0.000128056625469
4604.00000    0.000422970191967  0.000127998208609
4605.00000    0.000422769147475  0.000127939830501
4606.00000    0.000422568242165  0.000127881491110
4607.00000    0.000422367475909  0.000127823190405
4608.00000    0.000422166848582  0.000127764928350
4609.00000    0.000421966360058  0.000127706704912
4610.00000    0.000421766010210  0.000127648520058
4611.00000    0.000421565798913  0.000127590373754
4612.00000    0.000421365726040  0.000127532265967
4613.00000    0.000421165791466  0.000127474196663
4614.00000    0.000420965995065  0.000127416165809
4615.00000    0.000420766336712  0.000127358173371
4616.00000    0.000420566816282  0.000127300219316
4617.00000    0.000420367433650  0.000127242303611
4618.00000    0.000420168188690  0.000127184426223
4619.00000    0.000419969081277  0.000127126587118
4620.00000    0.000419770111288  0.000127068786263
4621.00000    0.000419571278597  0.000127011023624
4622.00000    0.000419372583080  0.000126953299170
4623.00000    0.000419174024613  0.000126895612866
4624.00000    0.000418975603071  0.000126837964680
4625.00000    0.000418777318331  0.000126780354578
4626.00000    0.000418579170269  0.000126722782528
4627.00000    0.000418381158761  0.000126665248497
4628.00000    0.000418183283683  0.000126607752451
4629.00000    0.000417985544912  0.000126550294358
4630.00000    0.000417787942325  0.000126492874186
4631.00000    0.000417590475798  0.000126435491900
4632.00000    0.000417393145208  0.000126378147469
4633.00000    0.000417195950433  0.000126320840860
4634.00000    0.000416998891350  0.000126263572039
4635.00000    0.000416801967836  0.000126206340975
4636.00000    0.000416605179769  0.000126149147635
4637.00000    0.000416408527026  0.000126091991985
4638.00000    0.000416212009485  0.000126034873994
4639.00000    0.000416015627024  0.000125977793630
4640.00000    0.000415819379522  0.000125920750858
4641.00000    0.000415623266855  0.000125863745648
4642.00000    0.000415427288903  0.000125806777966
4643.00000    0.000415231445545  0.000125749847780
4644.00000    0.000415035736658  0.000125692955059
4645.00000    0.000414840162121  0.000125636099769
4646.00000    0.000414644721814  0.000125579281878
4647.00000    0.000414449415615  0.000125522501354
4648.00000    0.000414254243404  0.000125465758164
4649.00000    0.000414059205059  0.000125409052278
4650.00000    0.000413864300460  0.000125352383662
4651.00000    0.000413669529488  0.000125295752284
4652.00000    0.000413474892020  0.000125239158112
4653.00000    0.000413280387938  0.000125182601114
4654.00000    0.000413086017121  0.000125126081259
4655.00000    0.000412891779450  0.000125069598514
4656.00000    0.000412697674803  0.000125013152847
4657.00000    0.000412503703063  0.000124956744226
4658.00000    0.000412309864109  0.000124900372620
4659.00000    0.000412116157822  0.000124844037997
4660.00000    0.000411922584083  0.000124787740324
4661.00000    0.000411729142772  0.000124731479570
4662.00000    0.000411535833771  0.000124675255704
4663.00000    0.000411342656961  0.000124619068693
4664.00000    0.000411149612223  0.000124562918506
4665.00000    0.000410956699438  0.000124506805111
4666.00000    0.000410763918488  0.000124450728477
4667.00000    0.000410571269255  0.000124394688572
4668.00000    0.000410378751621  0.000124338685364
4669.00000    0.000410186365467  0.000124282718823
4670.00000    0.000409994110675  0.000124226788916
4671.00000    0.000409801987129  0.000124170895612
4672.00000    0.000409609994709  0.000124115038880
4673.00000    0.000409418133299  0.000124059218688
4674.00000    0.000409226402781  0.000124003435005
4675.00000    0.000409034803038  0.000123947687799
4676.00000    0.000408843333952  0.000123891977041
4677.00000    0.000408651995408  0.000123836302697
4678.00000    0.000408460787287  0.000123780664737
4679.00000    0.000408269709473  0.000123725063130
4680.00000    0.000408078761849  0.000123669497845
4681.00000    0.000407887944300  0.000123613968850
4682.00000    0.000407697256708  0.000123558476115
4683.00000    0.000407506698958  0.000123503019608
4684.00000    0.000407316270932  0.000123447599298
4685.00000    0.000407125972516  0.000123392215155
4686.00000    0.000406935803594  0.000123336867147
4687.00000    0.000406745764049  0.000123281555244
4688.00000    0.000406555853766  0.000123226279414
4689.00000    0.000406366072630  0.000123171039628
4690.00000    0.000406176420525  0.000123115835853
4691.00000    0.000405986897336  0.000123060668060
4692.00000    0.000405797502948  0.000123005536217
4693.00000    0.000405608237246  0.000122950440293
4694.00000    0.000405419100115  0.000122895380259
4695.00000    0.000405230091441  0.000122840356084
4696.00000    0.000405041211109  0.000122785367736
4697.00000    0.000404852459004  0.000122730415185
4698.00000    0.000404663835013  0.000122675498401
4699.00000    0.000404475339020  0.000122620617353
4700.00000    0.000404286970912  0.000122565772011
4701.00000    0.000404098730575  0.000122510962344
4702.00000    0.000403910617895  0.000122456188322
4703.00000    0.000403722632759  0.000122401449914
4704.00000    0.000403534775053  0.000122346747091
4705.00000    0.000403347044662  0.000122292079820
4706.00000    0.000403159441475  0.000122237448074
4707.00000    0.000402971965378  0.000122182851820
4708.00000    0.000402784616258  0.000122128291030
4709.00000    0.000402597394002  0.000122073765672
4710.00000    0.000402410298496  0.000122019275716
4711.00000    0.000402223329629  0.000121964821133
4712.00000    0.000402036487288  0.000121910401892
4713.00000    0.000401849771360  0.000121856017963
4714.00000    0.000401663181734  0.000121801669317
4715.00000    0.000401476718296  0.000121747355923
4716.00000    0.000401290380934  0.000121693077750
4717.00000    0.000401104169538  0.000121638834771
4718.00000    0.000400918083995  0.000121584626953
4719.00000    0.000400732124192  0.000121530454268
4720.00000    0.000400546290020  0.000121476316685
4721.00000    0.000400360581366  0.000121422214175
4722.00000    0.000400174998118  0.000121368146708
4723.00000    0.000399989540166  0.000121314114254
4724.00000    0.000399804207399  0.000121260116784
4725.00000    0.000399618999706  0.000121206154267
4726.00000    0.000399433916975  0.000121152226674
4727.00000    0.000399248959096  0.000121098333976
4728.00000    0.000399064125958  0.000121044476143
4729.00000    0.000398879417452  0.000120990653145
4730.00000    0.000398694833466  0.000120936864953
4731.00000    0.000398510373890  0.000120883111536
4732.00000    0.000398326038615  0.000120829392867
4733.00000    0.000398141827529  0.000120775708915
4734.00000    0.000397957740524  0.000120722059651
4735.00000    0.000397773777490  0.000120668445045
4736.00000    0.000397589938316  0.000120614865068
4737.00000    0.000397406222894  0.000120561319692
4738.00000    0.000397222631114  0.000120507808885
4739.00000    0.000397039162866  0.000120454332620
4740.00000    0.000396855818042  0.000120400890867
4741.00000    0.000396672596533  0.000120347483597
4742.00000    0.000396489498229  0.000120294110780
4743.00000    0.000396306523021  0.000120240772388
4744.00000    0.000396123670802  0.000120187468391
4745.00000    0.000395940941463  0.000120134198760
4746.00000    0.000395758334894  0.000120080963467
4747.00000    0.000395575850988  0.000120027762482
4748.00000    0.000395393489637  0.000119974595776
4749.00000    0.000395211250732  0.000119921463320
4750.00000    0.000395029134166  0.000119868365086
4751.00000    0.000394847139830  0.000119815301044
4752.00000    0.000394665267617  0.000119762271166
4753.00000    0.000394483517419  0.000119709275422
4754.00000    0.000394301889129  0.000119656313784
4755.00000    0.000394120382639  0.000119603386224
4756.00000    0.000393938997843  0.000119550492711
4757.00000    0.000393757734632  0.000119497633219
4758.00000    0.000393576592901  0.000119444807717
4759.00000    0.000393395572541  0.000119392016178
4760.00000    0.000393214673446  0.000119339258572
4761.00000    0.000393033895510  0.000119286534872
4762.00000    0.000392853238626  0.000119233845047
4763.00000    0.000392672702687  0.000119181189071
4764.00000    0.000392492287588  0.000119128566915
4765.00000    0.000392311993221  0.000119075978549
4766.00000    0.000392131819481  0.000119023423946
4767.00000    0.000391951766262  0.000118970903077
4768.00000    0.000391771833458  0.000118918415913
4769.00000    0.000391592020963  0.000118865962427
4770.00000    0.000391412328671  0.000118813542590
4771.00000    0.000391232756478  0.000118761156374
4772.00000    0.000391053304277  0.000118708803750
4773.00000    0.000390873971964  0.000118656484690
4774.00000    0.000390694759432  0.000118604199167
4775.00000    0.000390515666578  0.000118551947151
4776.00000    0.000390336693295  0.000118499728614
4777.00000    0.000390157839480  0.000118447543529
4778.00000    0.000389979105027  0.000118395391868
4779.00000    0.000389800489833  0.000118343273602
4780.00000    0.000389621993791  0.000118291188703
4781.00000    0.000389443616799  0.000118239137144
4782.00000    0.000389265358751  0.000118187118895
4783.00000    0.000389087219544  0.000118135133930
4784.00000    0.000388909199073  0.000118083182221
4785.00000    0.000388731297235  0.000118031263739
4786.00000    0.000388553513926  0.000117979378457
4787.00000    0.000388375849042  0.000117927526346
4788.00000    0.000388198302479  0.000117875707380
4789.00000    0.000388020874134  0.000117823921529
4790.00000    0.000387843563903  0.000117772168768
4791.00000    0.000387666371684  0.000117720449067
4792.00000    0.000387489297373  0.000117668762399
4793.00000    0.000387312340867  0.000117617108736
4794.00000    0.000387135502064  0.000117565488051
4795.00000    0.000386958780860  0.000117513900317
4796.00000    0.000386782177152  0.000117462345505
4797.00000    0.000386605690838  0.000117410823588
4798.00000    0.000386429321816  0.000117359334538
4799.00000    0.000386253069984  0.000117307878329
4800.00000    0.000386076935238  0.000117256454932
4801.00000    0.000385900917477  0.000117205064320
4802.00000    0.000385725016598  0.000117153706466
4803.00000    0.000385549232501  0.000117102381342
4804.00000    0.000385373565082  0.000117051088921
4805.00000    0.000385198014241  0.000116999829176
4806.00000    0.000385022579876  0.000116948602079
4807.00000    0.000384847261884  0.000116897407604
4808.00000    0.000384672060166  0.000116846245722
4809.00000    0.000384496974619  0.000116795116407
4810.00000    0.000384322005142  0.000116744019631
4811.00000    0.000384147151635  0.000116692955367
4812.00000    0.000383972413996  0.000116641923589
4813.00000    0.000383797792125  0.000116590924269
4814.00000    0.000383623285921  0.000116539957380
4815.00000    0.000383448895282  0.000116489022894
4816.00000    0.000383274620110  0.000116438120786
4817.00000    0.000383100460302  0.000116387251028
4818.00000    0.000382926415760  0.000116336413592
4819.00000    0.000382752486383  0.000116285608453
4820.00000    0.000382578672070  0.000116234835583
4821.00000    0.000382404972722  0.000116184094955
4822.00000    0.000382231388238  0.000116133386543
4823.00000    0.000382057918520  0.000116082710319
4824.00000    0.000381884563468  0.000116032066257
4825.00000    0.000381711322981  0.000115981454330
4826.00000    0.000381538196961  0.000115930874512
4827.00000    0.000381365185308  0.000115880326775
4828.00000    0.000381192287923  0.000115829811093
4829.00000    0.000381019504707  0.000115779327439
4830.00000    0.000380846835561  0.000115728875787
4831.00000    0.000380674280386  0.000115678456110
4832.00000    0.000380501839082  0.000115628068382
4833.00000    0.000380329511553  0.000115577712575
4834.00000    0.000380157297698  0.000115527388664
4835.00000    0.000379985197419  0.000115477096622
4836.00000    0.000379813210619  0.000115426836422
4837.00000    0.000379641337198  0.000115376608038
4838.00000    0.000379469577059  0.000115326411444
4839.00000    0.000379297930104  0.000115276246613
4840.00000    0.000379126396234  0.000115226113519
4841.00000    0.000378954975351  0.000115176012136
4842.00000    0.000378783667359  0.000115125942437
4843.00000    0.000378612472159  0.000115075904395
4844.00000    0.000378441389654  0.000115025897986
4845.00000    0.000378270419747  0.000114975923182
4846.00000    0.000378099562339  0.000114925979957
4847.00000    0.000377928817335  0.000114876068285
4848.00000    0.000377758184636  0.000114826188141
4849.00000    0.000377587664145  0.000114776339497
4850.00000    0.000377417255767  0.000114726522328
4851.00000    0.000377246959404  0.000114676736608
4852.00000    0.000377076774959  0.000114626982310
4853.00000    0.000376906702336  0.000114577259410
4854.00000    0.000376736741438  0.000114527567880
4855.00000    0.000376566892169  0.000114477907694
4856.00000    0.000376397154432  0.000114428278828
4857.00000    0.000376227528132  0.000114378681254
4858.00000    0.000376058013172  0.000114329114948
4859.00000    0.000375888609456  0.000114279579883
4860.00000    0.000375719316889  0.000114230076033
4861.00000    0.000375550135375  0.000114180603372
4862.00000    0.000375381064817  0.000114131161876
4863.00000    0.000375212105121  0.000114081751518
4864.00000    0.000375043256191  0.000114032372272
4865.00000    0.000374874517932  0.000113983024112
4866.00000    0.000374705890248  0.000113933707014
4867.00000    0.000374537373044  0.000113884420951
4868.00000    0.000374368966225  0.000113835165898
4869.00000    0.000374200669696  0.000113785941829
4870.00000    0.000374032483363  0.000113736748719
4871.00000    0.000373864407130  0.000113687586542
4872.00000    0.000373696440903  0.000113638455272
4873.00000    0.000373528584587  0.000113589354885
4874.00000    0.000373360838089  0.000113540285354
4875.00000    0.000373193201312  0.000113491246654
4876.00000    0.000373025674164  0.000113442238760
4877.00000    0.000372858256550  0.000113393261647
4878.00000    0.000372690948377  0.000113344315289
4879.00000    0.000372523749549  0.000113295399660
4880.00000    0.000372356659973  0.000113246514736
4881.00000    0.000372189679556  0.000113197660491
4882.00000    0.000372022808204  0.000113148836900
4883.00000    0.000371856045823  0.000113100043938
4884.00000    0.000371689392320  0.000113051281580
4885.00000    0.000371522847602  0.000113002549799
4886.00000    0.000371356411574  0.000112953848572
4887.00000    0.000371190084145  0.000112905177873
4888.00000    0.000371023865220  0.000112856537677
4889.00000    0.000370857754708  0.000112807927959
4890.00000    0.000370691752515  0.000112759348694
4891.00000    0.000370525858548  0.000112710799857
4892.00000    0.000370360072715  0.000112662281422
4893.00000    0.000370194394923  0.000112613793366
4894.00000    0.000370028825080  0.000112565335662
4895.00000    0.000369863363093  0.000112516908287
4896.00000    0.000369698008871  0.000112468511215
4897.00000    0.000369532762320  0.000112420144421
4898.00000    0.000369367623349  0.000112371807880
4899.00000    0.000369202591865  0.000112323501568
4900.00000    0.000369037667778  0.000112275225460
4901.00000    0.000368872850995  0.000112226979531
4902.00000    0.000368708141424  0.000112178763756
4903.00000    0.000368543538975  0.000112130578111
4904.00000    0.000368379043554  0.000112082422571
4905.00000    0.000368214655072  0.000112034297111
4906.00000    0.000368050373436  0.000111986201707
4907.00000    0.000367886198556  0.000111938136334
4908.00000    0.000367722130340  0.000111890100967
4909.00000    0.000367558168698  0.000111842095583
4910.00000    0.000367394313538  0.000111794120155
4911.00000    0.000367230564770  0.000111746174660
4912.00000    0.000367066922302  0.000111698259074
4913.00000    0.000366903386045  0.000111650373371
4914.00000    0.000366739955908  0.000111602517528
4915.00000    0.000366576631799  0.000111554691520
4916.00000    0.000366413413630  0.000111506895322
4917.00000    0.000366250301310  0.000111459128911
4918.00000    0.000366087294748  0.000111411392262
4919.00000    0.000365924393855  0.000111363685350
4920.00000    0.000365761598540  0.000111316008151
4921.00000    0.000365598908714  0.000111268360642
4922.00000    0.000365436324287  0.000111220742797
4923.00000    0.000365273845169  0.000111173154593
4924.00000    0.000365111471271  0.000111125596005
4925.00000    0.000364949202503  0.000111078067009
4926.00000    0.000364787038776  0.000111030567581
4927.00000    0.000364624980000  0.000110983097698
4928.00000    0.000364463026087  0.000110935657334
4929.00000    0.000364301176946  0.000110888246466
4930.00000    0.000364139432490  0.000110840865069
4931.00000    0.000363977792629  0.000110793513120
4932.00000    0.000363816257275  0.000110746190595
4933.00000    0.000363654826338  0.000110698897470
4934.00000    0.000363493499730  0.000110651633720
4935.00000    0.000363332277363  0.000110604399322
4936.00000    0.000363171159148  0.000110557194252
4937.00000    0.000363010144996  0.000110510018486
4938.00000    0.000362849234820  0.000110462872000
4939.00000    0.000362688428531  0.000110415754771
4940.00000    0.000362527726041  0.000110368666774
4941.00000    0.000362367127262  0.000110321607986
4942.00000    0.000362206632107  0.000110274578383
4943.00000    0.000362046240487  0.000110227577941
4944.00000    0.000361885952314  0.000110180606636
4945.00000    0.000361725767502  0.000110133664446
4946.00000    0.000361565685962  0.000110086751345
4947.00000    0.000361405707607  0.000110039867312
4948.00000    0.000361245832351  0.000109993012321
4949.00000    0.000361086060104  0.000109946186349
4950.00000    0.000360926390781  0.000109899389373
4951.00000    0.000360766824294  0.000109852621370
4952.00000    0.000360607360557  0.000109805882315
4953.00000    0.000360447999482  0.000109759172185
4954.00000    0.000360288740982  0.000109712490957
4955.00000    0.000360129584971  0.000109665838608
4956.00000    0.000359970531363  0.000109619215113
4957.00000    0.000359811580070  0.000109572620450
4958.00000    0.000359652731007  0.000109526054594
4959.00000    0.000359493984086  0.000109479517524
4960.00000    0.000359335339222  0.000109433009214
4961.00000    0.000359176796329  0.000109386529643
4962.00000    0.000359018355320  0.000109340078787
4963.00000    0.000358860016110  0.000109293656622
4964.00000    0.000358701778612  0.000109247263125
4965.00000    0.000358543642741  0.000109200898274
4966.00000    0.000358385608411  0.000109154562044
4967.00000    0.000358227675536  0.000109108254413
4968.00000    0.000358069844031  0.000109061975357
4969.00000    0.000357912113811  0.000109015724854
4970.00000    0.000357754484789  0.000108969502880
4971.00000    0.000357596956882  0.000108923309413
4972.00000    0.000357439530003  0.000108877144428
4973.00000    0.000357282204067  0.000108831007904
4974.00000    0.000357124978990  0.000108784899817
4975.00000    0.000356967854687  0.000108738820144
4976.00000    0.000356810831072  0.000108692768862
4977.00000    0.000356653908061  0.000108646745948
4978.00000    0.000356497085570  0.000108600751380
4979.00000    0.000356340363513  0.000108554785134
4980.00000    0.000356183741807  0.000108508847188
4981.00000    0.000356027220367  0.000108462937518
4982.00000    0.000355870799109  0.000108417056103
4983.00000    0.000355714477947  0.000108371202918
4984.00000    0.000355558256800  0.000108325377942
4985.00000    0.000355402135581  0.000108279581151
4986.00000    0.000355246114208  0.000108233812523
4987.00000    0.000355090192596  0.000108188072035
4988.00000    0.000354934370662  0.000108142359664
4989.00000    0.000354778648322  0.000108096675389
4990.00000    0.000354623025492  0.000108051019185
4991.00000    0.000354467502089  0.000108005391031
4992.00000    0.000354312078030  0.000107959790904
4993.00000    0.000354156753231  0.000107914218781
4994.00000    0.000354001527609  0.000107868674639
4995.00000    0.000353846401080  0.000107823158457
4996.00000    0.000353691373562  0.000107777670212
4997.00000    0.000353536444972  0.000107732209881
4998.00000    0.000353381615226  0.000107686777441
4999.00000    0.000353226884242  0.000107641372871
5000.00000    0.000353072251938  0.000107595996148
5001.00000    0.000352917718230  0.000107550647249
5002.00000    0.000352763283036  0.000107505326153
5003.00000    0.000352608946273  0.000107460032836
5004.00000    0.000352454707860  0.000107414767276
5005.00000    0.000352300567713  0.000107369529452
5006.00000    0.000352146525751  0.000107324319340
5007.00000    0.000351992581892  0.000107279136919
5008.00000    0.000351838736052  0.000107233982167
5009.00000    0.000351684988151  0.000107188855060
5010.00000    0.000351531338107  0.000107143755578
5011.00000    0.000351377785837  0.000107098683697
5012.00000    0.000351224331261  0.000107053639396
5013.00000    0.000351070974295  0.000107008622652
5014.00000    0.000350917714860  0.000106963633443
5015.00000    0.000350764552873  0.000106918671748
5016.00000    0.000350611488253  0.000106873737544
5017.00000    0.000350458520919  0.000106828830809
5018.00000    0.000350305650789  0.000106783951521
5019.00000    0.000350152877783  0.000106739099658
5020.00000    0.000350000201819  0.000106694275199
5021.00000    0.000349847622816  0.000106649478120
5022.00000    0.000349695140694  0.000106604708401
5023.00000    0.000349542755372  0.000106559966019
5024.00000    0.000349390466769  0.000106515250953
5025.00000    0.000349238274804  0.000106470563180
5026.00000    0.000349086179397  0.000106425902679
5027.00000    0.000348934180467  0.000106381269427
5028.00000    0.000348782277935  0.000106336663404
5029.00000    0.000348630471719  0.000106292084587
5030.00000    0.000348478761740  0.000106247532955
5031.00000    0.000348327147917  0.000106203008485
5032.00000    0.000348175630171  0.000106158511157
5033.00000    0.000348024208421  0.000106114040948
5034.00000    0.000347872882588  0.000106069597836
5035.00000    0.000347721652591  0.000106025181801
5036.00000    0.000347570518352  0.000105980792820
5037.00000    0.000347419479790  0.000105936430872
5038.00000    0.000347268536826  0.000105892095935
5039.00000    0.000347117689380  0.000105847787988
5040.00000    0.000346966937373  0.000105803507009
5041.00000    0.000346816280726  0.000105759252976
5042.00000    0.000346665719360  0.000105715025868
5043.00000    0.000346515253195  0.000105670825664
5044.00000    0.000346364882152  0.000105626652342
5045.00000    0.000346214606153  0.000105582505881
5046.00000    0.000346064425118  0.000105538386259
5047.00000    0.000345914338969  0.000105494293455
5048.00000    0.000345764347626  0.000105450227448
5049.00000    0.000345614451012  0.000105406188215
5050.00000    0.000345464649048  0.000105362175736
5051.00000    0.000345314941654  0.000105318189990
5052.00000    0.000345165328754  0.000105274230955
5053.00000    0.000345015810268  0.000105230298610
5054.00000    0.000344866386118  0.000105186392933
5055.00000    0.000344717056227  0.000105142513904
5056.00000    0.000344567820515  0.000105098661501
5057.00000    0.000344418678905  0.000105054835703
5058.00000    0.000344269631319  0.000105011036489
5059.00000    0.000344120677680  0.000104967263838
5060.00000    0.000343971817908  0.000104923517728
5061.00000    0.000343823051928  0.000104879798138
5062.00000    0.000343674379660  0.000104836105048
5063.00000    0.000343525801029  0.000104792438437
5064.00000    0.000343377315955  0.000104748798282
5065.00000    0.000343228924362  0.000104705184564
5066.00000    0.000343080626173  0.000104661597261
5067.00000    0.000342932421309  0.000104618036352
5068.00000    0.000342784309695  0.000104574501817
5069.00000    0.000342636291253  0.000104530993634
5070.00000    0.000342488365906  0.000104487511782
5071.00000    0.000342340533578  0.000104444056241
5072.00000    0.000342192794190  0.000104400626990
5073.00000    0.000342045147668  0.000104357224007
5074.00000    0.000341897593933  0.000104313847272
5075.00000    0.000341750132910  0.000104270496765
5076.00000    0.000341602764521  0.000104227172463
5077.00000    0.000341455488691  0.000104183874348
5078.00000    0.000341308305344  0.000104140602397
5079.00000    0.000341161214402  0.000104097356590
5080.00000    0.000341014215789  0.000104054136906
5081.00000    0.000340867309431  0.000104010943326
5082.00000    0.000340720495249  0.000103967775827
5083.00000    0.000340573773170  0.000103924634389
5084.00000    0.000340427143116  0.000103881518993
5085.00000    0.000340280605012  0.000103838429616
5086.00000    0.000340134158782  0.000103795366238
5087.00000    0.000339987804350  0.000103752328840
5088.00000    0.000339841541642  0.000103709317400
5089.00000    0.000339695370581  0.000103666331898
5090.00000    0.000339549291091  0.000103623372313
5091.00000    0.000339403303099  0.000103580438625
5092.00000    0.000339257406528  0.000103537530813
5093.00000    0.000339111601303  0.000103494648857
5094.00000    0.000338965887350  0.000103451792737
5095.00000    0.000338820264592  0.000103408962431
5096.00000    0.000338674732955  0.000103366157921
5097.00000    0.000338529292365  0.000103323379184
5098.00000    0.000338383942746  0.000103280626201
5099.00000    0.000338238684024  0.000103237898952
5100.00000    0.000338093516124  0.000103195197417
5101.00000    0.000337948438971  0.000103152521574
5102.00000    0.000337803452492  0.000103109871404
5103.00000    0.000337658556611  0.000103067246886
5104.00000    0.000337513751254  0.000103024648000
5105.00000    0.000337369036347  0.000102982074727
5106.00000    0.000337224411815  0.000102939527045
5107.00000    0.000337079877586  0.000102897004935
5108.00000    0.000336935433584  0.000102854508376
5109.00000    0.000336791079735  0.000102812037349
5110.00000    0.000336646815966  0.000102769591832
5111.00000    0.000336502642203  0.000102727171807
5112.00000    0.000336358558372  0.000102684777253
5113.00000    0.000336214564399  0.000102642408150
5114.00000    0.000336070660212  0.000102600064478
5115.00000    0.000335926845735  0.000102557746216
5116.00000    0.000335783120897  0.000102515453346
5117.00000    0.000335639485623  0.000102473185847
5118.00000    0.000335495939840  0.000102430943698
5119.00000    0.000335352483475  0.000102388726881
5120.00000    0.000335209116455  0.000102346535374
5121.00000    0.000335065838706  0.000102304369159
5122.00000    0.000334922650157  0.000102262228215
5123.00000    0.000334779550733  0.000102220112522
5124.00000    0.000334636540362  0.000102178022062
5125.00000    0.000334493618971  0.000102135956812
5126.00000    0.000334350786488  0.000102093916755
5127.00000    0.000334208042839  0.000102051901870
5128.00000    0.000334065387953  0.000102009912138
5129.00000    0.000333922821756  0.000101967947538
5130.00000    0.000333780344177  0.000101926008051
5131.00000    0.000333637955143  0.000101884093657
5132.00000    0.000333495654582  0.000101842204337
5133.00000    0.000333353442421  0.000101800340070
5134.00000    0.000333211318588  0.000101758500838
5135.00000    0.000333069283012  0.000101716686621
5136.00000    0.000332927335620  0.000101674897398
5137.00000    0.000332785476341  0.000101633133151
5138.00000    0.000332643705103  0.000101591393859
5139.00000    0.000332502021833  0.000101549679504
5140.00000    0.000332360426460  0.000101507990065
5141.00000    0.000332218918913  0.000101466325524
5142.00000    0.000332077499121  0.000101424685860
5143.00000    0.000331936167010  0.000101383071055
5144.00000    0.000331794922511  0.000101341481088
5145.00000    0.000331653765552  0.000101299915940
5146.00000    0.000331512696061  0.000101258375592
5147.00000    0.000331371713968  0.000101216860025
5148.00000    0.000331230819201  0.000101175369219
5149.00000    0.000331090011690  0.000101133903154
5150.00000    0.000330949291362  0.000101092461812
5151.00000    0.000330808658149  0.000101051045173
5152.00000    0.000330668111977  0.000101009653217
5153.00000    0.000330527652778  0.000100968285926
5154.00000    0.000330387280480  0.000100926943280
5155.00000    0.000330246995012  0.000100885625259
5156.00000    0.000330106796304  0.000100844331846
5157.00000    0.000329966684286  0.000100803063020
5158.00000    0.000329826658887  0.000100761818762
5159.00000    0.000329686720036  0.000100720599053
5160.00000    0.000329546867665  0.000100679403874
5161.00000    0.000329407101701  0.000100638233205
5162.00000    0.000329267422076  0.000100597087028
5163.00000    0.000329127828719  0.000100555965324
5164.00000    0.000328988321561  0.000100514868073
5165.00000    0.000328848900530  0.000100473795256
5166.00000    0.000328709565559  0.000100432746855
5167.00000    0.000328570316576  0.000100391722849
5168.00000    0.000328431153512  0.000100350723221
5169.00000    0.000328292076297  0.000100309747951
5170.00000    0.000328153084862  0.000100268797021
5171.00000    0.000328014179138  0.000100227870410
5172.00000    0.000327875359054  0.000100186968101
5173.00000    0.000327736624543  0.000100146090074
5174.00000    0.000327597975533  0.000100105236311
5175.00000    0.000327459411957  0.000100064406793
5176.00000    0.000327320933745  0.000100023601500
5177.00000    0.000327182540827  0.000099982820414
5178.00000    0.000327044233136  0.000099942063515
5179.00000    0.000326906010602  0.000099901330787
5180.00000    0.000326767873155  0.000099860622208
5181.00000    0.000326629820729  0.000099819937761
5182.00000    0.000326491853252  0.000099779277428
5183.00000    0.000326353970658  0.000099738641188
5184.00000    0.000326216172877  0.000099698029023
5185.00000    0.000326078459841  0.000099657440916
5186.00000    0.000325940831482  0.000099616876846
5187.00000    0.000325803287731  0.000099576336796
5188.00000    0.000325665828519  0.000099535820746
5189.00000    0.000325528453779  0.000099495328678
5190.00000    0.000325391163442  0.000099454860574
5191.00000    0.000325253957440  0.000099414416415
5192.00000    0.000325116835706  0.000099373996181
5193.00000    0.000324979798171  0.000099333599856
5194.00000    0.000324842844767  0.000099293227419
5195.00000    0.000324705975427  0.000099252878854
5196.00000    0.000324569190082  0.000099212554140
5197.00000    0.000324432488666  0.000099172253260
5198.00000    0.000324295871110  0.000099131976195
5199.00000    0.000324159337346  0.000099091722926
5200.00000    0.000324022887308  0.000099051493436
5201.00000    0.000323886520928  0.000099011287706
5202.00000    0.000323750238139  0.000098971105717
5203.00000    0.000323614038873  0.000098930947451
5204.00000    0.000323477923062  0.000098890812890
5205.00000    0.000323341890641  0.000098850702015
5206.00000    0.000323205941542  0.000098810614807
5207.00000    0.000323070075697  0.000098770551250
5208.00000    0.000322934293040  0.000098730511324
5209.00000    0.000322798593504  0.000098690495011
5210.00000    0.000322662977022  0.000098650502292
5211.00000    0.000322527443527  0.000098610533150
5212.00000    0.000322391992953  0.000098570587567
5213.00000    0.000322256625233  0.000098530665523
5214.00000    0.000322121340300  0.000098490767002
5215.00000    0.000321986138088  0.000098450891984
5216.00000    0.000321851018531  0.000098411040452
5217.00000    0.000321715981562  0.000098371212387
5218.00000    0.000321581027115  0.000098331407771
5219.00000    0.000321446155123  0.000098291626586
5220.00000    0.000321311365521  0.000098251868815
5221.00000    0.000321176658242  0.000098212134439
5222.00000    0.000321042033221  0.000098172423439
5223.00000    0.000320907490391  0.000098132735799
5224.00000    0.000320773029686  0.000098093071499
5225.00000    0.000320638651041  0.000098053430522
5226.00000    0.000320504354390  0.000098013812851
5227.00000    0.000320370139667  0.000097974218466
5228.00000    0.000320236006807  0.000097934647350
5229.00000    0.000320101955743  0.000097895099485
5230.00000    0.000319967986411  0.000097855574853
5231.00000    0.000319834098745  0.000097816073436
5232.00000    0.000319700292680  0.000097776595217
5233.00000    0.000319566568150  0.000097737140177
5234.00000    0.000319432925089  0.000097697708299
5235.00000    0.000319299363434  0.000097658299565
5236.00000    0.000319165883118  0.000097618913956
5237.00000    0.000319032484078  0.000097579551456
5238.00000    0.000318899166246  0.000097540212046
5239.00000    0.000318765929560  0.000097500895709
5240.00000    0.000318632773953  0.000097461602426
5241.00000    0.000318499699362  0.000097422332181
5242.00000    0.000318366705720  0.000097383084955
5243.00000    0.000318233792965  0.000097343860731
5244.00000    0.000318100961030  0.000097304659491
5245.00000    0.000317968209853  0.000097265481217
5246.00000    0.000317835539367  0.000097226325892
5247.00000    0.000317702949508  0.000097187193498
5248.00000    0.000317570440214  0.000097148084018
5249.00000    0.000317438011418  0.000097108997433
5250.00000    0.000317305663056  0.000097069933727
5251.00000    0.000317173395066  0.000097030892881
5252.00000    0.000317041207382  0.000096991874879
5253.00000    0.000316909099940  0.000096952879702
5254.00000    0.000316777072677  0.000096913907333
5255.00000    0.000316645125529  0.000096874957755
5256.00000    0.000316513258431  0.000096836030950
5257.00000    0.000316381471320  0.000096797126901
5258.00000    0.000316249764132  0.000096758245590
5259.00000    0.000316118136805  0.000096719387000
5260.00000    0.000315986589273  0.000096680551114
5261.00000    0.000315855121473  0.000096641737913
5262.00000    0.000315723733343  0.000096602947381
5263.00000    0.000315592424818  0.000096564179500
5264.00000    0.000315461195835  0.000096525434253
5265.00000    0.000315330046331  0.000096486711623
5266.00000    0.000315198976243  0.000096448011592
5267.00000    0.000315067985508  0.000096409334142
5268.00000    0.000314937074062  0.000096370679258
5269.00000    0.000314806241843  0.000096332046921
5270.00000    0.000314675488787  0.000096293437114
5271.00000    0.000314544814832  0.000096254849820
5272.00000    0.000314414219914  0.000096216285021
5273.00000    0.000314283703971  0.000096177742702
5274.00000    0.000314153266941  0.000096139222843
5275.00000    0.000314022908760  0.000096100725429
5276.00000    0.000313892629366  0.000096062250441
5277.00000    0.000313762428697  0.000096023797864
5278.00000    0.000313632306690  0.000095985367679
5279.00000    0.000313502263282  0.000095946959870
5280.00000    0.000313372298411  0.000095908574419
5281.00000    0.000313242412015  0.000095870211310
5282.00000    0.000313112604032  0.000095831870525
5283.00000    0.000312982874400  0.000095793552047
5284.00000    0.000312853223055  0.000095755255860
5285.00000    0.000312723649938  0.000095716981947
5286.00000    0.000312594154984  0.000095678730289
5287.00000    0.000312464738133  0.000095640500871
5288.00000    0.000312335399323  0.000095602293675
5289.00000    0.000312206138491  0.000095564108685
5290.00000    0.000312076955576  0.000095525945884
5291.00000    0.000311947850517  0.000095487805254
5292.00000    0.000311818823251  0.000095449686778
5293.00000    0.000311689873718  0.000095411590441
5294.00000    0.000311561001855  0.000095373516224
5295.00000    0.000311432207601  0.000095335464112
5296.00000    0.000311303490895  0.000095297434087
5297.00000    0.000311174851676  0.000095259426132
5298.00000    0.000311046289882  0.000095221440231
5299.00000    0.000310917805452  0.000095183476368
5300.00000    0.000310789398325  0.000095145534524
5301.00000    0.000310661068439  0.000095107614683
5302.00000    0.000310532815735  0.000095069716829
5303.00000    0.000310404640150  0.000095031840945
5304.00000    0.000310276541624  0.000094993987015
5305.00000    0.000310148520096  0.000094956155021
5306.00000    0.000310020575506  0.000094918344946
5307.00000    0.000309892707792  0.000094880556775
5308.00000    0.000309764916894  0.000094842790491
5309.00000    0.000309637202752  0.000094805046076
5310.00000    0.000309509565304  0.000094767323514
5311.00000    0.000309382004490  0.000094729622790
5312.00000    0.000309254520251  0.000094691943885
5313.00000    0.000309127112525  0.000094654286784
5314.00000    0.000308999781252  0.000094616651470
5315.00000    0.000308872526371  0.000094579037927
5316.00000    0.000308745347824  0.000094541446137
5317.00000    0.000308618245549  0.000094503876085
5318.00000    0.000308491219487  0.000094466327754
5319.00000    0.000308364269577  0.000094428801128
5320.00000    0.000308237395760  0.000094391296189
5321.00000    0.000308110597975  0.000094353812922
5322.00000    0.000307983876163  0.000094316351310
5323.00000    0.000307857230265  0.000094278911337
5324.00000    0.000307730660219  0.000094241492987
5325.00000    0.000307604165967  0.000094204096242
5326.00000    0.000307477747449  0.000094166721087
5327.00000    0.000307351404606  0.000094129367505
5328.00000    0.000307225137378  0.000094092035480
5329.00000    0.000307098945705  0.000094054724996
5330.00000    0.000306972829528  0.000094017436036
5331.00000    0.000306846788788  0.000093980168584
5332.00000    0.000306720823426  0.000093942922624
5333.00000    0.000306594933382  0.000093905698139
5334.00000    0.000306469118598  0.000093868495114
5335.00000    0.000306343379013  0.000093831313532
5336.00000    0.000306217714570  0.000093794153376
5337.00000    0.000306092125209  0.000093757014631
5338.00000    0.000305966610871  0.000093719897281
5339.00000    0.000305841171497  0.000093682801309
5340.00000    0.000305715807029  0.000093645726699
5341.00000    0.000305590517408  0.000093608673435
5342.00000    0.000305465302575  0.000093571641500
5343.00000    0.000305340162471  0.000093534630880
5344.00000    0.000305215097039  0.000093497641557
5345.00000    0.000305090106219  0.000093460673516
5346.00000    0.000304965189952  0.000093423726740
5347.00000    0.000304840348182  0.000093386801214
5348.00000    0.000304715580848  0.000093349896922
5349.00000    0.000304590887894  0.000093313013846
5350.00000    0.000304466269260  0.000093276151972
5351.00000    0.000304341724889  0.000093239311284
5352.00000    0.000304217254722  0.000093202491765
5353.00000    0.000304092858701  0.000093165693400
5354.00000    0.000303968536769  0.000093128916172
5355.00000    0.000303844288867  0.000093092160066
5356.00000    0.000303720114938  0.000093055425065
5357.00000    0.000303596014923  0.000093018711155
5358.00000    0.000303471988765  0.000092982018318
5359.00000    0.000303348036406  0.000092945346540
5360.00000    0.000303224157789  0.000092908695803
5361.00000    0.000303100352855  0.000092872066094
5362.00000    0.000302976621548  0.000092835457394
5363.00000    0.000302852963810  0.000092798869690
5364.00000    0.000302729379583  0.000092762302964
5365.00000    0.000302605868810  0.000092725757202
5366.00000    0.000302482431433  0.000092689232387
5367.00000    0.000302359067396  0.000092652728504
5368.00000    0.000302235776640  0.000092616245537
5369.00000    0.000302112559110  0.000092579783470
5370.00000    0.000301989414748  0.000092543342287
5371.00000    0.000301866343496  0.000092506921973
5372.00000    0.000301743345298  0.000092470522513
5373.00000    0.000301620420097  0.000092434143890
5374.00000    0.000301497567836  0.000092397786089
5375.00000    0.000301374788457  0.000092361449094
5376.00000    0.000301252081905  0.000092325132890
5377.00000    0.000301129448123  0.000092288837460
5378.00000    0.000301006887053  0.000092252562790
5379.00000    0.000300884398640  0.000092216308864
5380.00000    0.000300761982826  0.000092180075666
5381.00000    0.000300639639555  0.000092143863181
5382.00000    0.000300517368771  0.000092107671393
5383.00000    0.000300395170418  0.000092071500287
5384.00000    0.000300273044438  0.000092035349847
5385.00000    0.000300150990776  0.000091999220057
5386.00000    0.000300029009376  0.000091963110903
5387.00000    0.000299907100180  0.000091927022369
5388.00000    0.000299785263134  0.000091890954439
5389.00000    0.000299663498180  0.000091854907097
5390.00000    0.000299541805264  0.000091818880329
5391.00000    0.000299420184329  0.000091782874120
5392.00000    0.000299298635319  0.000091746888452
5393.00000    0.000299177158178  0.000091710923313
5394.00000    0.000299055752850  0.000091674978685
5395.00000    0.000298934419280  0.000091639054553
5396.00000    0.000298813157412  0.000091603150903
5397.00000    0.000298691967190  0.000091567267719
5398.00000    0.000298570848560  0.000091531404986
5399.00000    0.000298449801464  0.000091495562688
5400.00000    0.000298328825848  0.000091459740809
5401.00000    0.000298207921656  0.000091423939336
5402.00000    0.000298087088833  0.000091388158252
5403.00000    0.000297966327324  0.000091352397543
5404.00000    0.000297845637073  0.000091316657193
5405.00000    0.000297725018025  0.000091280937186
5406.00000    0.000297604470124  0.000091245237509
5407.00000    0.000297483993317  0.000091209558144
5408.00000    0.000297363587547  0.000091173899079
5409.00000    0.000297243252760  0.000091138260296
5410.00000    0.000297122988901  0.000091102641782
5411.00000    0.000297002795915  0.000091067043520
5412.00000    0.000296882673746  0.000091031465497
5413.00000    0.000296762622341  0.000090995907696
5414.00000    0.000296642641644  0.000090960370103
5415.00000    0.000296522731601  0.000090924852702
5416.00000    0.000296402892157  0.000090889355479
5417.00000    0.000296283123257  0.000090853878419
5418.00000    0.000296163424847  0.000090818421506
5419.00000    0.000296043796873  0.000090782984726
5420.00000    0.000295924239280  0.000090747568063
5421.00000    0.000295804752014  0.000090712171503
5422.00000    0.000295685335020  0.000090676795030
5423.00000    0.000295565988244  0.000090641438630
5424.00000    0.000295446711631  0.000090606102287
5425.00000    0.000295327505129  0.000090570785988
5426.00000    0.000295208368682  0.000090535489716
5427.00000    0.000295089302236  0.000090500213457
5428.00000    0.000294970305738  0.000090464957196
5429.00000    0.000294851379133  0.000090429720919
5430.00000    0.000294732522368  0.000090394504609
5431.00000    0.000294613735389  0.000090359308253
5432.00000    0.000294495018141  0.000090324131836
5433.00000    0.000294376370572  0.000090288975343
5434.00000    0.000294257792627  0.000090253838758
5435.00000    0.000294139284253  0.000090218722068
5436.00000    0.000294020845396  0.000090183625258
5437.00000    0.000293902476002  0.000090148548312
5438.00000    0.000293784176019  0.000090113491216
5439.00000    0.000293665945392  0.000090078453955
5440.00000    0.000293547784069  0.000090043436514
5441.00000    0.000293429691995  0.000090008438880
5442.00000    0.000293311669118  0.000089973461036
5443.00000    0.000293193715384  0.000089938502969
5444.00000    0.000293075830741  0.000089903564664
5445.00000    0.000292958015134  0.000089868646106
5446.00000    0.000292840268511  0.000089833747280
5447.00000    0.000292722590820  0.000089798868172
5448.00000    0.000292604982005  0.000089764008767
5449.00000    0.000292487442016  0.000089729169051
5450.00000    0.000292369970799  0.000089694349009
5451.00000    0.000292252568301  0.000089659548627
5452.00000    0.000292135234470  0.000089624767889
5453.00000    0.000292017969251  0.000089590006781
5454.00000    0.000291900772594  0.000089555265290
5455.00000    0.000291783644446  0.000089520543399
5456.00000    0.000291666584752  0.000089485841096
5457.00000    0.000291549593462  0.000089451158364
5458.00000    0.000291432670523  0.000089416495191
5459.00000    0.000291315815882  0.000089381851560
5460.00000    0.000291199029486  0.000089347227459
5461.00000    0.000291082311284  0.000089312622872
5462.00000    0.000290965661223  0.000089278037785
5463.00000    0.000290849079252  0.000089243472184
5464.00000    0.000290732565316  0.000089208926054
5465.00000    0.000290616119366  0.000089174399381
5466.00000    0.000290499741348  0.000089139892150
5467.00000    0.000290383431210  0.000089105404347
5468.00000    0.000290267188900  0.000089070935958
5469.00000    0.000290151014368  0.000089036486968
5470.00000    0.000290034907559  0.000089002057363
5471.00000    0.000289918868424  0.000088967647129
5472.00000    0.000289802896909  0.000088933256252
5473.00000    0.000289686992964  0.000088898884717
5474.00000    0.000289571156536  0.000088864532509
5475.00000    0.000289455387573  0.000088830199615
5476.00000    0.000289339686025  0.000088795886021
5477.00000    0.000289224051840  0.000088761591712
5478.00000    0.000289108484966  0.000088727316674
5479.00000    0.000288992985351  0.000088693060892
5480.00000    0.000288877552945  0.000088658824353
5481.00000    0.000288762187696  0.000088624607042
5482.00000    0.000288646889552  0.000088590408946
5483.00000    0.000288531658463  0.000088556230050
5484.00000    0.000288416494376  0.000088522070339
5485.00000    0.000288301397242  0.000088487929801
5486.00000    0.000288186367008  0.000088453808420
5487.00000    0.000288071403625  0.000088419706182
5488.00000    0.000287956507040  0.000088385623074
5489.00000    0.000287841677202  0.000088351559081
5490.00000    0.000287726914062  0.000088317514190
5491.00000    0.000287612217568  0.000088283488386
5492.00000    0.000287497587668  0.000088249481655
5493.00000    0.000287383024313  0.000088215493984
5494.00000    0.000287268527452  0.000088181525358
5495.00000    0.000287154097033  0.000088147575763
5496.00000    0.000287039733007  0.000088113645185
5497.00000    0.000286925435323  0.000088079733610
5498.00000    0.000286811203930  0.000088045841025
5499.00000    0.000286697038777  0.000088011967415
5500.00000    0.000286582939814  0.000087978112766
5501.00000    0.000286468906992  0.000087944277065
5502.00000    0.000286354940259  0.000087910460297
5503.00000    0.000286241039565  0.000087876662449
5504.00000    0.000286127204860  0.000087842883507
5505.00000    0.000286013436093  0.000087809123457
5506.00000    0.000285899733215  0.000087775382284
5507.00000    0.000285786096176  0.000087741659976
5508.00000    0.000285672524925  0.000087707956519
5509.00000    0.000285559019412  0.000087674271897
5510.00000    0.000285445579588  0.000087640606099
5511.00000    0.000285332205402  0.000087606959110
5512.00000    0.000285218896804  0.000087573330915
5513.00000    0.000285105653746  0.000087539721502
5514.00000    0.000284992476176  0.000087506130857
5515.00000    0.000284879364045  0.000087472558965
5516.00000    0.000284766317304  0.000087439005814
5517.00000    0.000284653335903  0.000087405471389
5518.00000    0.000284540419792  0.000087371955676
5519.00000    0.000284427568921  0.000087338458663
5520.00000    0.000284314783242  0.000087304980335
5521.00000    0.000284202062705  0.000087271520679
5522.00000    0.000284089407260  0.000087238079680
5523.00000    0.000283976816858  0.000087204657326
5524.00000    0.000283864291449  0.000087171253603
5525.00000    0.000283751830985  0.000087137868497
5526.00000    0.000283639435416  0.000087104501994
5527.00000    0.000283527104693  0.000087071154081
5528.00000    0.000283414838767  0.000087037824744
5529.00000    0.000283302637588  0.000087004513970
5530.00000    0.000283190501108  0.000086971221745
5531.00000    0.000283078429278  0.000086937948055
5532.00000    0.000282966422049  0.000086904692888
5533.00000    0.000282854479371  0.000086871456229
5534.00000    0.000282742601197  0.000086838238065
5535.00000    0.000282630787476  0.000086805038383
5536.00000    0.000282519038161  0.000086771857169
5537.00000    0.000282407353203  0.000086738694409
5538.00000    0.000282295732553  0.000086705550090
5539.00000    0.000282184176162  0.000086672424199
5540.00000    0.000282072683981  0.000086639316722
5541.00000    0.000281961255963  0.000086606227646
5542.00000    0.000281849892059  0.000086573156957
5543.00000    0.000281738592220  0.000086540104643
5544.00000    0.000281627356398  0.000086507070688
5545.00000    0.000281516184545  0.000086474055081
5546.00000    0.000281405076612  0.000086441057808
5547.00000    0.000281294032550  0.000086408078855
5548.00000    0.000281183052313  0.000086375118209
5549.00000    0.000281072135851  0.000086342175856
5550.00000    0.000280961283116  0.000086309251785
5551.00000    0.000280850494061  0.000086276345980
5552.00000    0.000280739768637  0.000086243458429
5553.00000    0.000280629106796  0.000086210589119
5554.00000    0.000280518508491  0.000086177738036
5555.00000    0.000280407973673  0.000086144905167
5556.00000    0.000280297502295  0.000086112090499
5557.00000    0.000280187094308  0.000086079294019
5558.00000    0.000280076749666  0.000086046515712
5559.00000    0.000279966468319  0.000086013755567
5560.00000    0.000279856250221  0.000085981013570
5561.00000    0.000279746095325  0.000085948289707
5562.00000    0.000279636003581  0.000085915583966
5563.00000    0.000279525974943  0.000085882896333
5564.00000    0.000279416009364  0.000085850226796
5565.00000    0.000279306106795  0.000085817575340
5566.00000    0.000279196267190  0.000085784941954
5567.00000    0.000279086490501  0.000085752326623
5568.00000    0.000278976776680  0.000085719729335
5569.00000    0.000278867125681  0.000085687150077
5570.00000    0.000278757537456  0.000085654588835
5571.00000    0.000278648011958  0.000085622045597
5572.00000    0.000278538549140  0.000085589520349
5573.00000    0.000278429148955  0.000085557013078
5574.00000    0.000278319811355  0.000085524523772
5575.00000    0.000278210536294  0.000085492052417
5576.00000    0.000278101323724  0.000085459599001
5577.00000    0.000277992173599  0.000085427163509
5578.00000    0.000277883085872  0.000085394745930
5579.00000    0.000277774060496  0.000085362346251
5580.00000    0.000277665097424  0.000085329964457
5581.00000    0.000277556196609  0.000085297600538
5582.00000    0.000277447358005  0.000085265254478
5583.00000    0.000277338581565  0.000085232926266
5584.00000    0.000277229867243  0.000085200615889
5585.00000    0.000277121214991  0.000085168323333
5586.00000    0.000277012624763  0.000085136048587
5587.00000    0.000276904096513  0.000085103791636
5588.00000    0.000276795630195  0.000085071552468
5589.00000    0.000276687225761  0.000085039331070
5590.00000    0.000276578883166  0.000085007127430
5591.00000    0.000276470602363  0.000084974941534
5592.00000    0.000276362383306  0.000084942773370
5593.00000    0.000276254225948  0.000084910622925
5594.00000    0.000276146130244  0.000084878490186
5595.00000    0.000276038096147  0.000084846375140
5596.00000    0.000275930123612  0.000084814277775
5597.00000    0.000275822212591  0.000084782198077
5598.00000    0.000275714363040  0.000084750136035
5599.00000    0.000275606574912  0.000084718091634
5600.00000    0.000275498848160  0.000084686064863
5601.00000    0.000275391182740  0.000084654055709
5602.00000    0.000275283578606  0.000084622064159
5603.00000    0.000275176035711  0.000084590090200
5604.00000    0.000275068554010  0.000084558133820
5605.00000    0.000274961133456  0.000084526195005
5606.00000    0.000274853774006  0.000084494273744
5607.00000    0.000274746475612  0.000084462370024
5608.00000    0.000274639238229  0.000084430483832
5609.00000    0.000274532061811  0.000084398615155
5610.00000    0.000274424946314  0.000084366763981
5611.00000    0.000274317891691  0.000084334930297
5612.00000    0.000274210897898  0.000084303114090
5613.00000    0.000274103964888  0.000084271315349
5614.00000    0.000273997092616  0.000084239534059
5615.00000    0.000273890281038  0.000084207770210
5616.00000    0.000273783530107  0.000084176023788
5617.00000    0.000273676839779  0.000084144294780
5618.00000    0.000273570210009  0.000084112583175
5619.00000    0.000273463640750  0.000084080888960
5620.00000    0.000273357131959  0.000084049212121
5621.00000    0.000273250683590  0.000084017552647
5622.00000    0.000273144295598  0.000083985910526
5623.00000    0.000273037967938  0.000083954285744
5624.00000    0.000272931700565  0.000083922678289
5625.00000    0.000272825493435  0.000083891088149
5626.00000    0.000272719346502  0.000083859515311
5627.00000    0.000272613259721  0.000083827959763
5628.00000    0.000272507233049  0.000083796421493
5629.00000    0.000272401266439  0.000083764900488
5630.00000    0.000272295359848  0.000083733396735
5631.00000    0.000272189513231  0.000083701910223
5632.00000    0.000272083726543  0.000083670440938
5633.00000    0.000271977999740  0.000083638988869
5634.00000    0.000271872332776  0.000083607554003
5635.00000    0.000271766725609  0.000083576136328
5636.00000    0.000271661178192  0.000083544735832
5637.00000    0.000271555690482  0.000083513352501
5638.00000    0.000271450262435  0.000083481986325
5639.00000    0.000271344894006  0.000083450637290
5640.00000    0.000271239585150  0.000083419305384
5641.00000    0.000271134335825  0.000083387990595
5642.00000    0.000271029145984  0.000083356692911
5643.00000    0.000270924015585  0.000083325412320
5644.00000    0.000270818944583  0.000083294148808
5645.00000    0.000270713932934  0.000083262902365
5646.00000    0.000270608980594  0.000083231672977
5647.00000    0.000270504087519  0.000083200460633
5648.00000    0.000270399253665  0.000083169265320
5649.00000    0.000270294478988  0.000083138087027
5650.00000    0.000270189763445  0.000083106925740
5651.00000    0.000270085106991  0.000083075781448
5652.00000    0.000269980509582  0.000083044654139
5653.00000    0.000269875971176  0.000083013543800
5654.00000    0.000269771491728  0.000082982450420
5655.00000    0.000269667071194  0.000082951373985
5656.00000    0.000269562709531  0.000082920314485
5657.00000    0.000269458406696  0.000082889271907
5658.00000    0.000269354162644  0.000082858246239
5659.00000    0.000269249977333  0.000082827237468
5660.00000    0.000269145850718  0.000082796245584
5661.00000    0.000269041782757  0.000082765270573
5662.00000    0.000268937773406  0.000082734312423
5663.00000    0.000268833822621  0.000082703371123
5664.00000    0.000268729930360  0.000082672446661
5665.00000    0.000268626096578  0.000082641539024
5666.00000    0.000268522321234  0.000082610648201
5667.00000    0.000268418604283  0.000082579774179
5668.00000    0.000268314945682  0.000082548916947
5669.00000    0.000268211345389  0.000082518076492
5670.00000    0.000268107803360  0.000082487252803
5671.00000    0.000268004319552  0.000082456445868
5672.00000    0.000267900893923  0.000082425655674
5673.00000    0.000267797526429  0.000082394882210
5674.00000    0.000267694217027  0.000082364125464
5675.00000    0.000267590965675  0.000082333385424
5676.00000    0.000267487772329  0.000082302662077
5677.00000    0.000267384636947  0.000082271955413
5678.00000    0.000267281559486  0.000082241265419
5679.00000    0.000267178539904  0.000082210592084
5680.00000    0.000267075578157  0.000082179935394
5681.00000    0.000266972674203  0.000082149295340
5682.00000    0.000266869828000  0.000082118671908
5683.00000    0.000266767039505  0.000082088065087
5684.00000    0.000266664308675  0.000082057474866
5685.00000    0.000266561635468  0.000082026901231
5686.00000    0.000266459019841  0.000081996344173
5687.00000    0.000266356461752  0.000081965803678
5688.00000    0.000266253961159  0.000081935279735
5689.00000    0.000266151518019  0.000081904772332
5690.00000    0.000266049132290  0.000081874281457
5691.00000    0.000265946803930  0.000081843807099
5692.00000    0.000265844532896  0.000081813349247
5693.00000    0.000265742319147  0.000081782907887
5694.00000    0.000265640162640  0.000081752483009
5695.00000    0.000265538063333  0.000081722074600
5696.00000    0.000265436021184  0.000081691682650
5697.00000    0.000265334036151  0.000081661307146
5698.00000    0.000265232108193  0.000081630948077
5699.00000    0.000265130237266  0.000081600605431
5700.00000    0.000265028423329  0.000081570279197
5701.00000    0.000264926666341  0.000081539969362
5702.00000    0.000264824966259  0.000081509675915
5703.00000    0.000264723323042  0.000081479398845
5704.00000    0.000264621736648  0.000081449138139
5705.00000    0.000264520207035  0.000081418893787
5706.00000    0.000264418734161  0.000081388665777
5707.00000    0.000264317317985  0.000081358454097
5708.00000    0.000264215958466  0.000081328258735
5709.00000    0.000264114655561  0.000081298079680
5710.00000    0.000264013409230  0.000081267916921
5711.00000    0.000263912219430  0.000081237770446
5712.00000    0.000263811086120  0.000081207640242
5713.00000    0.000263710009259  0.000081177526300
5714.00000    0.000263608988806  0.000081147428607
5715.00000    0.000263508024718  0.000081117347152
5716.00000    0.000263407116956  0.000081087281923
5717.00000    0.000263306265477  0.000081057232909
5718.00000    0.000263205470240  0.000081027200098
5719.00000    0.000263104731204  0.000080997183479
5720.00000    0.000263004048328  0.000080967183041
5721.00000    0.000262903421571  0.000080937198772
5722.00000    0.000262802850892  0.000080907230660
5723.00000    0.000262702336249  0.000080877278694
5724.00000    0.000262601877602  0.000080847342863
5725.00000    0.000262501474910  0.000080817423155
5726.00000    0.000262401128131  0.000080787519559
5727.00000    0.000262300837226  0.000080757632064
5728.00000    0.000262200602152  0.000080727760658
5729.00000    0.000262100422870  0.000080697905330
5730.00000    0.000262000299338  0.000080668066068
5731.00000    0.000261900231515  0.000080638242861
5732.00000    0.000261800219362  0.000080608435698
5733.00000    0.000261700262837  0.000080578644568
5734.00000    0.000261600361899  0.000080548869459
5735.00000    0.000261500516509  0.000080519110359
5736.00000    0.000261400726625  0.000080489367258
5737.00000    0.000261300992207  0.000080459640144
5738.00000    0.000261201313214  0.000080429929007
5739.00000    0.000261101689607  0.000080400233834
5740.00000    0.000261002121344  0.000080370554614
5741.00000    0.000260902608385  0.000080340891337
5742.00000    0.000260803150691  0.000080311243990
5743.00000    0.000260703748219  0.000080281612564
5744.00000    0.000260604400932  0.000080251997046
5745.00000    0.000260505108787  0.000080222397425
5746.00000    0.000260405871745  0.000080192813690
5747.00000    0.000260306689765  0.000080163245831
5748.00000    0.000260207562809  0.000080133693835
5749.00000    0.000260108490835  0.000080104157692
5750.00000    0.000260009473803  0.000080074637390
5751.00000    0.000259910511674  0.000080045132918
5752.00000    0.000259811604407  0.000080015644266
5753.00000    0.000259712751962  0.000079986171422
5754.00000    0.000259613954300  0.000079956714375
5755.00000    0.000259515211381  0.000079927273113
5756.00000    0.000259416523165  0.000079897847626
5757.00000    0.000259317889612  0.000079868437903
5758.00000    0.000259219310682  0.000079839043932
5759.00000    0.000259120786336  0.000079809665703
5760.00000    0.000259022316534  0.000079780303205
5761.00000    0.000258923901235  0.000079750956425
5762.00000    0.000258825540402  0.000079721625354
5763.00000    0.000258727233994  0.000079692309980
5764.00000    0.000258628981971  0.000079663010293
5765.00000    0.000258530784293  0.000079633726281
5766.00000    0.000258432640923  0.000079604457933
5767.00000    0.000258334551819  0.000079575205238
5768.00000    0.000258236516943  0.000079545968186
5769.00000    0.000258138536256  0.000079516746765
5770.00000    0.000258040609717  0.000079487540964
5771.00000    0.000257942737288  0.000079458350772
5772.00000    0.000257844918929  0.000079429176180
5773.00000    0.000257747154602  0.000079400017174
5774.00000    0.000257649444266  0.000079370873745
5775.00000    0.000257551787883  0.000079341745882
5776.00000    0.000257454185414  0.000079312633574
5777.00000    0.000257356636819  0.000079283536809
5778.00000    0.000257259142060  0.000079254455578
5779.00000    0.000257161701097  0.000079225389868
5780.00000    0.000257064313892  0.000079196339670
5781.00000    0.000256966980405  0.000079167304972
5782.00000    0.000256869700598  0.000079138285763
5783.00000    0.000256772474431  0.000079109282034
5784.00000    0.000256675301867  0.000079080293772
5785.00000    0.000256578182865  0.000079051320967
5786.00000    0.000256481117388  0.000079022363608
5787.00000    0.000256384105396  0.000078993421685
5788.00000    0.000256287146852  0.000078964495186
5789.00000    0.000256190241715  0.000078935584101
5790.00000    0.000256093389948  0.000078906688420
5791.00000    0.000255996591512  0.000078877808130
5792.00000    0.000255899846368  0.000078848943222
5793.00000    0.000255803154478  0.000078820093685
5794.00000    0.000255706515804  0.000078791259507
5795.00000    0.000255609930306  0.000078762440679
5796.00000    0.000255513397947  0.000078733637190
5797.00000    0.000255416918688  0.000078704849029
5798.00000    0.000255320492490  0.000078676076184
5799.00000    0.000255224119316  0.000078647318646
5800.00000    0.000255127799127  0.000078618576404
5801.00000    0.000255031531885  0.000078589849447
5802.00000    0.000254935317551  0.000078561137765
5803.00000    0.000254839156088  0.000078532441346
5804.00000    0.000254743047457  0.000078503760180
5805.00000    0.000254646991620  0.000078475094257
5806.00000    0.000254550988539  0.000078446443566
5807.00000    0.000254455038177  0.000078417808096
5808.00000    0.000254359140494  0.000078389187837
5809.00000    0.000254263295453  0.000078360582778
5810.00000    0.000254167503016  0.000078331992908
5811.00000    0.000254071763145  0.000078303418217
5812.00000    0.000253976075802  0.000078274858695
5813.00000    0.000253880440950  0.000078246314330
5814.00000    0.000253784858551  0.000078217785112
5815.00000    0.000253689328566  0.000078189271031
5816.00000    0.000253593850958  0.000078160772076
5817.00000    0.000253498425689  0.000078132288237
5818.00000    0.000253403052722  0.000078103819503
5819.00000    0.000253307732019  0.000078075365863
5820.00000    0.000253212463543  0.000078046927307
5821.00000    0.000253117247255  0.000078018503825
5822.00000    0.000253022083118  0.000077990095406
5823.00000    0.000252926971095  0.000077961702040
5824.00000    0.000252831911149  0.000077933323716
5825.00000    0.000252736903241  0.000077904960423
5826.00000    0.000252641947334  0.000077876612152
5827.00000    0.000252547043392  0.000077848278891
5828.00000    0.000252452191376  0.000077819960631
5829.00000    0.000252357391250  0.000077791657361
5830.00000    0.000252262642975  0.000077763369070
5831.00000    0.000252167946515  0.000077735095748
5832.00000    0.000252073301833  0.000077706837386
5833.00000    0.000251978708892  0.000077678593971
5834.00000    0.000251884167653  0.000077650365495
5835.00000    0.000251789678081  0.000077622151946
5836.00000    0.000251695240138  0.000077593953314
5837.00000    0.000251600853787  0.000077565769589
5838.00000    0.000251506518990  0.000077537600761
5839.00000    0.000251412235712  0.000077509446820
5840.00000    0.000251318003915  0.000077481307754
5841.00000    0.000251223823562  0.000077453183553
5842.00000    0.000251129694616  0.000077425074208
5843.00000    0.000251035617041  0.000077396979708
5844.00000    0.000250941590799  0.000077368900043
5845.00000    0.000250847615854  0.000077340835202
5846.00000    0.000250753692169  0.000077312785175
5847.00000    0.000250659819708  0.000077284749953
5848.00000    0.000250565998433  0.000077256729524
5849.00000    0.000250472228308  0.000077228723878
5850.00000    0.000250378509296  0.000077200733005
5851.00000    0.000250284841361  0.000077172756896
5852.00000    0.000250191224467  0.000077144795539
5853.00000    0.000250097658576  0.000077116848925
5854.00000    0.000250004143652  0.000077088917043
5855.00000    0.000249910679659  0.000077060999884
5856.00000    0.000249817266560  0.000077033097436
5857.00000    0.000249723904319  0.000077005209690
5858.00000    0.000249630592900  0.000076977336636
5859.00000    0.000249537332266  0.000076949478263
5860.00000    0.000249444122380  0.000076921634561
5861.00000    0.000249350963208  0.000076893805521
5862.00000    0.000249257854711  0.000076865991132
5863.00000    0.000249164796855  0.000076838191384
5864.00000    0.000249071789603  0.000076810406266
5865.00000    0.000248978832919  0.000076782635770
5866.00000    0.000248885926766  0.000076754879884
5867.00000    0.000248793071110  0.000076727138598
5868.00000    0.000248700265913  0.000076699411903
5869.00000    0.000248607511139  0.000076671699789
5870.00000    0.000248514806753  0.000076644002245
5871.00000    0.000248422152719  0.000076616319261
5872.00000    0.000248329549000  0.000076588650827
5873.00000    0.000248236995562  0.000076560996934
5874.00000    0.000248144492367  0.000076533357571
5875.00000    0.000248052039381  0.000076505732728
5876.00000    0.000247959636567  0.000076478122395
5877.00000    0.000247867283890  0.000076450526562
5878.00000    0.000247774981314  0.000076422945220
5879.00000    0.000247682728803  0.000076395378357
5880.00000    0.000247590526321  0.000076367825965
5881.00000    0.000247498373834  0.000076340288033
5882.00000    0.000247406271305  0.000076312764552
5883.00000    0.000247314218698  0.000076285255511
5884.00000    0.000247222215979  0.000076257760900
5885.00000    0.000247130263112  0.000076230280710
5886.00000    0.000247038360061  0.000076202814930
5887.00000    0.000246946506790  0.000076175363551
5888.00000    0.000246854703265  0.000076147926563
5889.00000    0.000246762949450  0.000076120503955
5890.00000    0.000246671245310  0.000076093095719
5891.00000    0.000246579590809  0.000076065701843
5892.00000    0.000246487985912  0.000076038322319
5893.00000    0.000246396430584  0.000076010957136
5894.00000    0.000246304924789  0.000075983606285
5895.00000    0.000246213468493  0.000075956269755
5896.00000    0.000246122061660  0.000075928947537
5897.00000    0.000246030704255  0.000075901639620
5898.00000    0.000245939396243  0.000075874345997
5899.00000    0.000245848137589  0.000075847066655
5900.00000    0.000245756928258  0.000075819801586
5901.00000    0.000245665768214  0.000075792550779
5902.00000    0.000245574657424  0.000075765314226
5903.00000    0.000245483595851  0.000075738091915
5904.00000    0.000245392583461  0.000075710883838
5905.00000    0.000245301620220  0.000075683689985
5906.00000    0.000245210706092  0.000075656510345
5907.00000    0.000245119841042  0.000075629344910
5908.00000    0.000245029025035  0.000075602193669
5909.00000    0.000244938258038  0.000075575056613
5910.00000    0.000244847540015  0.000075547933731
5911.00000    0.000244756870931  0.000075520825015
5912.00000    0.000244666250752  0.000075493730454
5913.00000    0.000244575679443  0.000075466650039
5914.00000    0.000244485156969  0.000075439583760
5915.00000    0.000244394683297  0.000075412531607
5916.00000    0.000244304258390  0.000075385493571
5917.00000    0.000244213882216  0.000075358469643
5918.00000    0.000244123554739  0.000075331459811
5919.00000    0.000244033275924  0.000075304464068
5920.00000    0.000243943045739  0.000075277482403
5921.00000    0.000243852864147  0.000075250514806
5922.00000    0.000243762731115  0.000075223561268
5923.00000    0.000243672646608  0.000075196621779
5924.00000    0.000243582610592  0.000075169696330
5925.00000    0.000243492623033  0.000075142784911
5926.00000    0.000243402683897  0.000075115887512
5927.00000    0.000243312793149  0.000075089004124
5928.00000    0.000243222950755  0.000075062134738
5929.00000    0.000243133156680  0.000075035279343
5930.00000    0.000243043410892  0.000075008437930
5931.00000    0.000242953713355  0.000074981610491
5932.00000    0.000242864064036  0.000074954797014
5933.00000    0.000242774462901  0.000074927997490
5934.00000    0.000242684909915  0.000074901211911
5935.00000    0.000242595405044  0.000074874440266
5936.00000    0.000242505948255  0.000074847682546
5937.00000    0.000242416539514  0.000074820938742
5938.00000    0.000242327178787  0.000074794208844
5939.00000    0.000242237866040  0.000074767492842
5940.00000    0.000242148601238  0.000074740790727
5941.00000    0.000242059384349  0.000074714102489
5942.00000    0.000241970215339  0.000074687428120
5943.00000    0.000241881094174  0.000074660767610
5944.00000    0.000241792020819  0.000074634120948
5945.00000    0.000241702995242  0.000074607488126
5946.00000    0.000241614017408  0.000074580869135
5947.00000    0.000241525087285  0.000074554263964
5948.00000    0.000241436204838  0.000074527672605
5949.00000    0.000241347370034  0.000074501095048
5950.00000    0.000241258582840  0.000074474531284
5951.00000    0.000241169843221  0.000074447981303
5952.00000    0.000241081151145  0.000074421445096
5953.00000    0.000240992506578  0.000074394922653
5954.00000    0.000240903909486  0.000074368413965
5955.00000    0.000240815359837  0.000074341919024
5956.00000    0.000240726857596  0.000074315437818
5957.00000    0.000240638402731  0.000074288970340
5958.00000    0.000240549995207  0.000074262516580
5959.00000    0.000240461634993  0.000074236076528
5960.00000    0.000240373322054  0.000074209650175
5961.00000    0.000240285056358  0.000074183237511
5962.00000    0.000240196837870  0.000074156838529
5963.00000    0.000240108666559  0.000074130453217
5964.00000    0.000240020542391  0.000074104081567
5965.00000    0.000239932465332  0.000074077723570
5966.00000    0.000239844435351  0.000074051379217
5967.00000    0.000239756452412  0.000074025048497
5968.00000    0.000239668516485  0.000073998731402
5969.00000    0.000239580627535  0.000073972427923
5970.00000    0.000239492785530  0.000073946138050
5971.00000    0.000239404990437  0.000073919861774
5972.00000    0.000239317242222  0.000073893599086
5973.00000    0.000239229540854  0.000073867349977
5974.00000    0.000239141886298  0.000073841114437
5975.00000    0.000239054278523  0.000073814892457
5976.00000    0.000238966717496  0.000073788684029
5977.00000    0.000238879203183  0.000073762489142
5978.00000    0.000238791735552  0.000073736307788
5979.00000    0.000238704314571  0.000073710139957
5980.00000    0.000238616940206  0.000073683985641
5981.00000    0.000238529612426  0.000073657844829
5982.00000    0.000238442331196  0.000073631717514
5983.00000    0.000238355096486  0.000073605603686
5984.00000    0.000238267908262  0.000073579503335
5985.00000    0.000238180766491  0.000073553416453
5986.00000    0.000238093671142  0.000073527343031
5987.00000    0.000238006622181  0.000073501283059
5988.00000    0.000237919619577  0.000073475236528
5989.00000    0.000237832663296  0.000073449203429
5990.00000    0.000237745753307  0.000073423183754
5991.00000    0.000237658889577  0.000073397177492
5992.00000    0.000237572072074  0.000073371184635
5993.00000    0.000237485300766  0.000073345205175
5994.00000    0.000237398575619  0.000073319239101
5995.00000    0.000237311896602  0.000073293286404
5996.00000    0.000237225263684  0.000073267347077
5997.00000    0.000237138676830  0.000073241421109
5998.00000    0.000237052136010  0.000073215508492
5999.00000    0.000236965641191  0.000073189609216
6000.00000    0.000236879192341  0.000073163723273
6001.00000    0.000236792789428  0.000073137850654
6002.00000    0.000236706432420  0.000073111991349
6003.00000    0.000236620121285  0.000073086145350
6004.00000    0.000236533855991  0.000073060312648
6005.00000    0.000236447636506  0.000073034493233
6006.00000    0.000236361462798  0.000073008687097
6007.00000    0.000236275334834  0.000072982894230
6008.00000    0.000236189252584  0.000072957114625
6009.00000    0.000236103216015  0.000072931348271
6010.00000    0.000236017225096  0.000072905595160
6011.00000    0.000235931279794  0.000072879855283
6012.00000    0.000235845380078  0.000072854128631
6013.00000    0.000235759525917  0.000072828415196
6014.00000    0.000235673717277  0.000072802714967
6015.00000    0.000235587954128  0.000072777027937
6016.00000    0.000235502236439  0.000072751354096
6017.00000    0.000235416564176  0.000072725693436
6018.00000    0.000235330937309  0.000072700045947
6019.00000    0.000235245355807  0.000072674411622
6020.00000    0.000235159819637  0.000072648790450
6021.00000    0.000235074328768  0.000072623182423
6022.00000    0.000234988883169  0.000072597587532
6023.00000    0.000234903482807  0.000072572005769
6024.00000    0.000234818127653  0.000072546437124
6025.00000    0.000234732817673  0.000072520881589
6026.00000    0.000234647552837  0.000072495339155
6027.00000    0.000234562333114  0.000072469809813
6028.00000    0.000234477158471  0.000072444293555
6029.00000    0.000234392028878  0.000072418790370
6030.00000    0.000234306944304  0.000072393300252
6031.00000    0.000234221904717  0.000072367823190
6032.00000    0.000234136910086  0.000072342359177
6033.00000    0.000234051960379  0.000072316908202
6034.00000    0.000233967055566  0.000072291470259
6035.00000    0.000233882195616  0.000072266045337
6036.00000    0.000233797380496  0.000072240633429
6037.00000    0.000233712610177  0.000072215234524
6038.00000    0.000233627884627  0.000072189848616
6039.00000    0.000233543203815  0.000072164475694
6040.00000    0.000233458567709  0.000072139115750
6041.00000    0.000233373976280  0.000072113768776
6042.00000    0.000233289429496  0.000072088434763
6043.00000    0.000233204927326  0.000072063113702
6044.00000    0.000233120469738  0.000072037805584
6045.00000    0.000233036056704  0.000072012510401
6046.00000    0.000232951688190  0.000071987228144
6047.00000    0.000232867364167  0.000071961958804
6048.00000    0.000232783084604  0.000071936702373
6049.00000    0.000232698849469  0.000071911458842
6050.00000    0.000232614658733  0.000071886228203
6051.00000    0.000232530512365  0.000071861010446
6052.00000    0.000232446410333  0.000071835805563
6053.00000    0.000232362352607  0.000071810613546
6054.00000    0.000232278339156  0.000071785434386
6055.00000    0.000232194369950  0.000071760268074
6056.00000    0.000232110444959  0.000071735114602
6057.00000    0.000232026564151  0.000071709973960
6058.00000    0.000231942727496  0.000071684846142
6059.00000    0.000231858934963  0.000071659731137
6060.00000    0.000231775186523  0.000071634628938
6061.00000    0.000231691482144  0.000071609539535
6062.00000    0.000231607821796  0.000071584462920
6063.00000    0.000231524205449  0.000071559399086
6064.00000    0.000231440633072  0.000071534348022
6065.00000    0.000231357104635  0.000071509309721
6066.00000    0.000231273620108  0.000071484284174
6067.00000    0.000231190179459  0.000071459271373
6068.00000    0.000231106782660  0.000071434271308
6069.00000    0.000231023429680  0.000071409283972
6070.00000    0.000230940120488  0.000071384309356
6071.00000    0.000230856855054  0.000071359347452
6072.00000    0.000230773633349  0.000071334398250
6073.00000    0.000230690455341  0.000071309461743
6074.00000    0.000230607321001  0.000071284537922
6075.00000    0.000230524230299  0.000071259626779
6076.00000    0.000230441183204  0.000071234728305
6077.00000    0.000230358179687  0.000071209842491
6078.00000    0.000230275219717  0.000071184969330
6079.00000    0.000230192303265  0.000071160108812
6080.00000    0.000230109430300  0.000071135260930
6081.00000    0.000230026600793  0.000071110425675
6082.00000    0.000229943814714  0.000071085603038
6083.00000    0.000229861072032  0.000071060793011
6084.00000    0.000229778372718  0.000071035995586
6085.00000    0.000229695716742  0.000071011210755
6086.00000    0.000229613104074  0.000070986438508
6087.00000    0.000229530534685  0.000070961678837
6088.00000    0.000229448008544  0.000070936931735
6089.00000    0.000229365525622  0.000070912197193
6090.00000    0.000229283085889  0.000070887475201
6091.00000    0.000229200689316  0.000070862765753
6092.00000    0.000229118335872  0.000070838068840
6093.00000    0.000229036025528  0.000070813384453
6094.00000    0.000228953758255  0.000070788712584
6095.00000    0.000228871534023  0.000070764053225
6096.00000    0.000228789352802  0.000070739406367
6097.00000    0.000228707214562  0.000070714772002
6098.00000    0.000228625119275  0.000070690150121
6099.00000    0.000228543066911  0.000070665540718
6100.00000    0.000228461057439  0.000070640943782
6101.00000    0.000228379090832  0.000070616359306
6102.00000    0.000228297167059  0.000070591787282
6103.00000    0.000228215286091  0.000070567227701
6104.00000    0.000228133447898  0.000070542680555
6105.00000    0.000228051652452  0.000070518145835
6106.00000    0.000227969899723  0.000070493623535
6107.00000    0.000227888189681  0.000070469113644
6108.00000    0.000227806522298  0.000070444616156
6109.00000    0.000227724897543  0.000070420131061
6110.00000    0.000227643315389  0.000070395658352
6111.00000    0.000227561775805  0.000070371198020
6112.00000    0.000227480278763  0.000070346750057
6113.00000    0.000227398824233  0.000070322314455
6114.00000    0.000227317412186  0.000070297891206
6115.00000    0.000227236042594  0.000070273480301
6116.00000    0.000227154715426  0.000070249081733
6117.00000    0.000227073430655  0.000070224695493
6118.00000    0.000226992188250  0.000070200321573
6119.00000    0.000226910988184  0.000070175959964
6120.00000    0.000226829830426  0.000070151610660
6121.00000    0.000226748714949  0.000070127273650
6122.00000    0.000226667641722  0.000070102948928
6123.00000    0.000226586610718  0.000070078636486
6124.00000    0.000226505621907  0.000070054336314
6125.00000    0.000226424675261  0.000070030048405
6126.00000    0.000226343770750  0.000070005772751
6127.00000    0.000226262908346  0.000069981509344
6128.00000    0.000226182088020  0.000069957258175
6129.00000    0.000226101309743  0.000069933019237
6130.00000    0.000226020573487  0.000069908792521
6131.00000    0.000225939879223  0.000069884578020
6132.00000    0.000225859226922  0.000069860375725
6133.00000    0.000225778616555  0.000069836185628
6134.00000    0.000225698048095  0.000069812007721
6135.00000    0.000225617521511  0.000069787841996
6136.00000    0.000225537036777  0.000069763688445
6137.00000    0.000225456593862  0.000069739547060
6138.00000    0.000225376192739  0.000069715417833
6139.00000    0.000225295833379  0.000069691300756
6140.00000    0.000225215515754  0.000069667195820
6141.00000    0.000225135239834  0.000069643103019
6142.00000    0.000225055005593  0.000069619022343
6143.00000    0.000224974813000  0.000069594953785
6144.00000    0.000224894662029  0.000069570897337
6145.00000    0.000224814552649  0.000069546852990
6146.00000    0.000224734484835  0.000069522820738
6147.00000    0.000224654458555  0.000069498800571
6148.00000    0.000224574473784  0.000069474792482
6149.00000    0.000224494530491  0.000069450796463
6150.00000    0.000224414628650  0.000069426812506
6151.00000    0.000224334768231  0.000069402840602
6152.00000    0.000224254949207  0.000069378880745
6153.00000    0.000224175171549  0.000069354932926
6154.00000    0.000224095435230  0.000069330997137
6155.00000    0.000224015740220  0.000069307073370
6156.00000    0.000223936086493  0.000069283161617
6157.00000    0.000223856474019  0.000069259261871
6158.00000    0.000223776902771  0.000069235374124
6159.00000    0.000223697372721  0.000069211498366
6160.00000    0.000223617883841  0.000069187634592
6161.00000    0.000223538436102  0.000069163782792
6162.00000    0.000223459029478  0.000069139942959
6163.00000    0.000223379663939  0.000069116115085
6164.00000    0.000223300339458  0.000069092299162
6165.00000    0.000223221056007  0.000069068495183
6166.00000    0.000223141813559  0.000069044703138
6167.00000    0.000223062612085  0.000069020923022
6168.00000    0.000222983451557  0.000068997154825
6169.00000    0.000222904331948  0.000068973398540
6170.00000    0.000222825253230  0.000068949654159
6171.00000    0.000222746215375  0.000068925921674
6172.00000    0.000222667218356  0.000068902201077
6173.00000    0.000222588262144  0.000068878492361
6174.00000    0.000222509346712  0.000068854795518
6175.00000    0.000222430472033  0.000068831110540
6176.00000    0.000222351638078  0.000068807437419
6177.00000    0.000222272844821  0.000068783776147
6178.00000    0.000222194092233  0.000068760126717
6179.00000    0.000222115380287  0.000068736489120
6180.00000    0.000222036708956  0.000068712863350
6181.00000    0.000221958078211  0.000068689249398
6182.00000    0.000221879488026  0.000068665647256
6183.00000    0.000221800938373  0.000068642056918
6184.00000    0.000221722429224  0.000068618478374
6185.00000    0.000221643960552  0.000068594911617
6186.00000    0.000221565532330  0.000068571356640
6187.00000    0.000221487144530  0.000068547813435
6188.00000    0.000221408797125  0.000068524281994
6189.00000    0.000221330490087  0.000068500762310
6190.00000    0.000221252223390  0.000068477254374
6191.00000    0.000221173997006  0.000068453758179
6192.00000    0.000221095810907  0.000068430273717
6193.00000    0.000221017665067  0.000068406800981
6194.00000    0.000220939559458  0.000068383339963
6195.00000    0.000220861494053  0.000068359890655
6196.00000    0.000220783468824  0.000068336453049
6197.00000    0.000220705483746  0.000068313027139
6198.00000    0.000220627538790  0.000068289612916
6199.00000    0.000220549633929  0.000068266210372
6200.00000    0.000220471769136  0.000068242819500
6201.00000    0.000220393944385  0.000068219440293
6202.00000    0.000220316159648  0.000068196072742
6203.00000    0.000220238414899  0.000068172716841
6204.00000    0.000220160710109  0.000068149372580
6205.00000    0.000220083045253  0.000068126039954
6206.00000    0.000220005420303  0.000068102718954
6207.00000    0.000219927835232  0.000068079409572
6208.00000    0.000219850290013  0.000068056111802
6209.00000    0.000219772784621  0.000068032825635
6210.00000    0.000219695319026  0.000068009551063
6211.00000    0.000219617893204  0.000067986288080
6212.00000    0.000219540507127  0.000067963036678
6213.00000    0.000219463160768  0.000067939796849
6214.00000    0.000219385854100  0.000067916568585
6215.00000    0.000219308587097  0.000067893351879
6216.00000    0.000219231359732  0.000067870146724
6217.00000    0.000219154171979  0.000067846953112
6218.00000    0.000219077023810  0.000067823771035
6219.00000    0.000218999915198  0.000067800600486
6220.00000    0.000218922846118  0.000067777441458
6221.00000    0.000218845816543  0.000067754293942
6222.00000    0.000218768826446  0.000067731157931
6223.00000    0.000218691875800  0.000067708033419
6224.00000    0.000218614964580  0.000067684920396
6225.00000    0.000218538092757  0.000067661818857
6226.00000    0.000218461260307  0.000067638728792
6227.00000    0.000218384467202  0.000067615650196
6228.00000    0.000218307713416  0.000067592583060
6229.00000    0.000218230998922  0.000067569527377
6230.00000    0.000218154323695  0.000067546483139
6231.00000    0.000218077687707  0.000067523450340
6232.00000    0.000218001090933  0.000067500428971
6233.00000    0.000217924533345  0.000067477419025
6234.00000    0.000217848014919  0.000067454420494
6235.00000    0.000217771535626  0.000067431433372
6236.00000    0.000217695095442  0.000067408457651
6237.00000    0.000217618694339  0.000067385493323
6238.00000    0.000217542332292  0.000067362540381
6239.00000    0.000217466009274  0.000067339598818
6240.00000    0.000217389725260  0.000067316668626
6241.00000    0.000217313480222  0.000067293749797
6242.00000    0.000217237274135  0.000067270842325
6243.00000    0.000217161106973  0.000067247946202
6244.00000    0.000217084978710  0.000067225061421
6245.00000    0.000217008889319  0.000067202187974
6246.00000    0.000216932838774  0.000067179325853
6247.00000    0.000216856827049  0.000067156475052
6248.00000    0.000216780854119  0.000067133635564
6249.00000    0.000216704919957  0.000067110807380
6250.00000    0.000216629024538  0.000067087990494
6251.00000    0.000216553167835  0.000067065184897
6252.00000    0.000216477349822  0.000067042390584
6253.00000    0.000216401570474  0.000067019607546
6254.00000    0.000216325829765  0.000066996835776
6255.00000    0.000216250127668  0.000066974075267
6256.00000    0.000216174464158  0.000066951326012
6257.00000    0.000216098839209  0.000066928588003
6258.00000    0.000216023252795  0.000066905861233
6259.00000    0.000215947704891  0.000066883145694
6260.00000    0.000215872195471  0.000066860441380
6261.00000    0.000215796724508  0.000066837748283
6262.00000    0.000215721291978  0.000066815066396
6263.00000    0.000215645897854  0.000066792395711
6264.00000    0.000215570542111  0.000066769736222
6265.00000    0.000215495224724  0.000066747087920
6266.00000    0.000215419945665  0.000066724450800
6267.00000    0.000215344704911  0.000066701824853
6268.00000    0.000215269502435  0.000066679210072
6269.00000    0.000215194338212  0.000066656606450
6270.00000    0.000215119212216  0.000066634013980
6271.00000    0.000215044124421  0.000066611432655
6272.00000    0.000214969074803  0.000066588862467
6273.00000    0.000214894063335  0.000066566303410
6274.00000    0.000214819089993  0.000066543755475
6275.00000    0.000214744154750  0.000066521218656
6276.00000    0.000214669257582  0.000066498692946
6277.00000    0.000214594398462  0.000066476178338
6278.00000    0.000214519577366  0.000066453674823
6279.00000    0.000214444794268  0.000066431182396
6280.00000    0.000214370049143  0.000066408701048
6281.00000    0.000214295341965  0.000066386230774
6282.00000    0.000214220672710  0.000066363771565
6283.00000    0.000214146041351  0.000066341323414
6284.00000    0.000214071447864  0.000066318886315
6285.00000    0.000213996892224  0.000066296460259
6286.00000    0.000213922374404  0.000066274045241
6287.00000    0.000213847894381  0.000066251641253
6288.00000    0.000213773452128  0.000066229248287
6289.00000    0.000213699047621  0.000066206866337
6290.00000    0.000213624680835  0.000066184495396
6291.00000    0.000213550351744  0.000066162135456
6292.00000    0.000213476060323  0.000066139786511
6293.00000    0.000213401806547  0.000066117448552
6294.00000    0.000213327590392  0.000066095121574
6295.00000    0.000213253411831  0.000066072805569
6296.00000    0.000213179270841  0.000066050500530
6297.00000    0.000213105167396  0.000066028206450
6298.00000    0.000213031101471  0.000066005923322
6299.00000    0.000212957073041  0.000065983651138
6300.00000    0.000212883082082  0.000065961389893
6301.00000    0.000212809128568  0.000065939139578
6302.00000    0.000212735212474  0.000065916900186
6303.00000    0.000212661333776  0.000065894671712
6304.00000    0.000212587492449  0.000065872454147
6305.00000    0.000212513688467  0.000065850247484
6306.00000    0.000212439921807  0.000065828051717
6307.00000    0.000212366192443  0.000065805866838
6308.00000    0.000212292500351  0.000065783692841
6309.00000    0.000212218845506  0.000065761529719
6310.00000    0.000212145227882  0.000065739377464
6311.00000    0.000212071647456  0.000065717236069
6312.00000    0.000211998104203  0.000065695105529
6313.00000    0.000211924598098  0.000065672985834
6314.00000    0.000211851129116  0.000065650876979
6315.00000    0.000211777697233  0.000065628778957
6316.00000    0.000211704302424  0.000065606691761
6317.00000    0.000211630944665  0.000065584615383
6318.00000    0.000211557623931  0.000065562549817
6319.00000    0.000211484340197  0.000065540495055
6320.00000    0.000211411093439  0.000065518451092
6321.00000    0.000211337883633  0.000065496417919
6322.00000    0.000211264710754  0.000065474395531
6323.00000    0.000211191574777  0.000065452383919
6324.00000    0.000211118475678  0.000065430383078
6325.00000    0.000211045413433  0.000065408392999
6326.00000    0.000210972388017  0.000065386413677
6327.00000    0.000210899399406  0.000065364445105
6328.00000    0.000210826447576  0.000065342487275
6329.00000    0.000210753532502  0.000065320540180
6330.00000    0.000210680654159  0.000065298603814
6331.00000    0.000210607812524  0.000065276678170
6332.00000    0.000210535007573  0.000065254763241
6333.00000    0.000210462239280  0.000065232859020
6334.00000    0.000210389507622  0.000065210965501
6335.00000    0.000210316812575  0.000065189082675
6336.00000    0.000210244154114  0.000065167210537
6337.00000    0.000210171532215  0.000065145349080
6338.00000    0.000210098946854  0.000065123498297
6339.00000    0.000210026398007  0.000065101658180
6340.00000    0.000209953885649  0.000065079828724
6341.00000    0.000209881409758  0.000065058009921
6342.00000    0.000209808970307  0.000065036201764
6343.00000    0.000209736567275  0.000065014404248
6344.00000    0.000209664200635  0.000064992617364
6345.00000    0.000209591870365  0.000064970841106
6346.00000    0.000209519576441  0.000064949075467
6347.00000    0.000209447318837  0.000064927320441
6348.00000    0.000209375097532  0.000064905576020
6349.00000    0.000209302912499  0.000064883842198
6350.00000    0.000209230763716  0.000064862118969
6351.00000    0.000209158651159  0.000064840406324
6352.00000    0.000209086574804  0.000064818704258
6353.00000    0.000209014534626  0.000064797012765
6354.00000    0.000208942530603  0.000064775331836
6355.00000    0.000208870562710  0.000064753661465
6356.00000    0.000208798630923  0.000064732001646
6357.00000    0.000208726735219  0.000064710352371
6358.00000    0.000208654875573  0.000064688713635
6359.00000    0.000208583051963  0.000064667085430
6360.00000    0.000208511264364  0.000064645467750
6361.00000    0.000208439512752  0.000064623860587
6362.00000    0.000208367797105  0.000064602263936
6363.00000    0.000208296117398  0.000064580677789
6364.00000    0.000208224473607  0.000064559102140
6365.00000    0.000208152865710  0.000064537536982
6366.00000    0.000208081293682  0.000064515982308
6367.00000    0.000208009757499  0.000064494438112
6368.00000    0.000207938257139  0.000064472904387
6369.00000    0.000207866792577  0.000064451381126
6370.00000    0.000207795363791  0.000064429868323
6371.00000    0.000207723970756  0.000064408365970
6372.00000    0.000207652613449  0.000064386874063
6373.00000    0.000207581291846  0.000064365392592
6374.00000    0.000207510005925  0.000064343921553
6375.00000    0.000207438755661  0.000064322460938
6376.00000    0.000207367541032  0.000064301010741
6377.00000    0.000207296362014  0.000064279570954
6378.00000    0.000207225218583  0.000064258141573
6379.00000    0.000207154110716  0.000064236722589
6380.00000    0.000207083038389  0.000064215313996
6381.00000    0.000207012001580  0.000064193915788
6382.00000    0.000206941000266  0.000064172527957
6383.00000    0.000206870034422  0.000064151150498
6384.00000    0.000206799104025  0.000064129783404
6385.00000    0.000206728209053  0.000064108426668
6386.00000    0.000206657349482  0.000064087080284
6387.00000    0.000206586525289  0.000064065744244
6388.00000    0.000206515736450  0.000064044418543
6389.00000    0.000206444982943  0.000064023103174
6390.00000    0.000206374264744  0.000064001798130
6391.00000    0.000206303581830  0.000063980503405
6392.00000    0.000206232934178  0.000063959218992
6393.00000    0.000206162321765  0.000063937944884
6394.00000    0.000206091744568  0.000063916681076
6395.00000    0.000206021202564  0.000063895427560
6396.00000    0.000205950695729  0.000063874184330
6397.00000    0.000205880224041  0.000063852951379
6398.00000    0.000205809787477  0.000063831728701
6399.00000    0.000205739386014  0.000063810516290
6400.00000    0.000205669019628  0.000063789314139
6401.00000    0.000205598688297  0.000063768122240
6402.00000    0.000205528391997  0.000063746940589
6403.00000    0.000205458130707  0.000063725769178
6404.00000    0.000205387904403  0.000063704608001
6405.00000    0.000205317713062  0.000063683457051
6406.00000    0.000205247556661  0.000063662316323
6407.00000    0.000205177435177  0.000063641185808
6408.00000    0.000205107348588  0.000063620065501
6409.00000    0.000205037296871  0.000063598955396
6410.00000    0.000204967280003  0.000063577855486
6411.00000    0.000204897297961  0.000063556765764
6412.00000    0.000204827350722  0.000063535686225
6413.00000    0.000204757438265  0.000063514616861
6414.00000    0.000204687560565  0.000063493557666
6415.00000    0.000204617717601  0.000063472508634
6416.00000    0.000204547909349  0.000063451469758
6417.00000    0.000204478135787  0.000063430441032
6418.00000    0.000204408396893  0.000063409422449
6419.00000    0.000204338692644  0.000063388414003
6420.00000    0.000204269023016  0.000063367415688
6421.00000    0.000204199387988  0.000063346427498
6422.00000    0.000204129787537  0.000063325449424
6423.00000    0.000204060221641  0.000063304481463
6424.00000    0.000203990690276  0.000063283523606
6425.00000    0.000203921193421  0.000063262575848
6426.00000    0.000203851731053  0.000063241638182
6427.00000    0.000203782303149  0.000063220710602
6428.00000    0.000203712909687  0.000063199793101
6429.00000    0.000203643550645  0.000063178885673
6430.00000    0.000203574226000  0.000063157988312
6431.00000    0.000203504935729  0.000063137101011
6432.00000    0.000203435679811  0.000063116223765
6433.00000    0.000203366458223  0.000063095356566
6434.00000    0.000203297270942  0.000063074499408
6435.00000    0.000203228117947  0.000063053652285
6436.00000    0.000203158999214  0.000063032815191
6437.00000    0.000203089914722  0.000063011988119
6438.00000    0.000203020864449  0.000062991171063
6439.00000    0.000202951848371  0.000062970364017
6440.00000    0.000202882866468  0.000062949566974
6441.00000    0.000202813918716  0.000062928779928
6442.00000    0.000202745005094  0.000062908002873
6443.00000    0.000202676125579  0.000062887235802
6444.00000    0.000202607280149  0.000062866478709
6445.00000    0.000202538468781  0.000062845731588
6446.00000    0.000202469691455  0.000062824994433
6447.00000    0.000202400948147  0.000062804267236
6448.00000    0.000202332238836  0.000062783549993
6449.00000    0.000202263563500  0.000062762842697
6450.00000    0.000202194922116  0.000062742145341
6451.00000    0.000202126314662  0.000062721457919
6452.00000    0.000202057741116  0.000062700780425
6453.00000    0.000201989201457  0.000062680112852
6454.00000    0.000201920695663  0.000062659455195
6455.00000    0.000201852223710  0.000062638807447
6456.00000    0.000201783785579  0.000062618169602
6457.00000    0.000201715381245  0.000062597541654
6458.00000    0.000201647010688  0.000062576923596
6459.00000    0.000201578673886  0.000062556315423
6460.00000    0.000201510370817  0.000062535717127
6461.00000    0.000201442101458  0.000062515128704
6462.00000    0.000201373865789  0.000062494550146
6463.00000    0.000201305663787  0.000062473981447
6464.00000    0.000201237495430  0.000062453422602
6465.00000    0.000201169360696  0.000062432873603
6466.00000    0.000201101259565  0.000062412334446
6467.00000    0.000201033192014  0.000062391805122
6468.00000    0.000200965158021  0.000062371285628
6469.00000    0.000200897157564  0.000062350775956
6470.00000    0.000200829190623  0.000062330276099
6471.00000    0.000200761257174  0.000062309786053
6472.00000    0.000200693357197  0.000062289305811
6473.00000    0.000200625490670  0.000062268835366
6474.00000    0.000200557657571  0.000062248374712
6475.00000    0.000200489857879  0.000062227923844
6476.00000    0.000200422091572  0.000062207482756
6477.00000    0.000200354358628  0.000062187051440
6478.00000    0.000200286659025  0.000062166629891
6479.00000    0.000200218992743  0.000062146218103
6480.00000    0.000200151359760  0.000062125816069
6481.00000    0.000200083760054  0.000062105423784
6482.00000    0.000200016193604  0.000062085041242
6483.00000    0.000199948660387  0.000062064668436
6484.00000    0.000199881160384  0.000062044305360
6485.00000    0.000199813693572  0.000062023952008
6486.00000    0.000199746259929  0.000062003608374
6487.00000    0.000199678859435  0.000061983274453
6488.00000    0.000199611492068  0.000061962950237
6489.00000    0.000199544157807  0.000061942635720
6490.00000    0.000199476856630  0.000061922330898
6491.00000    0.000199409588516  0.000061902035763
6492.00000    0.000199342353443  0.000061881750310
6493.00000    0.000199275151391  0.000061861474532
6494.00000    0.000199207982338  0.000061841208424
6495.00000    0.000199140846262  0.000061820951979
6496.00000    0.000199073743143  0.000061800705191
6497.00000    0.000199006672959  0.000061780468055
6498.00000    0.000198939635689  0.000061760240564
6499.00000    0.000198872631312  0.000061740022712
6500.00000    0.000198805659806  0.000061719814494
6501.00000    0.000198738721150  0.000061699615903
6502.00000    0.000198671815324  0.000061679426932
6503.00000    0.000198604942306  0.000061659247577
6504.00000    0.000198538102074  0.000061639077831
6505.00000    0.000198471294609  0.000061618917689
6506.00000    0.000198404519888  0.000061598767143
6507.00000    0.000198337777891  0.000061578626189
6508.00000    0.000198271068596  0.000061558494819
6509.00000    0.000198204391983  0.000061538373029
6510.00000    0.000198137748031  0.000061518260812
6511.00000    0.000198071136717  0.000061498158163
6512.00000    0.000198004558023  0.000061478065074
6513.00000    0.000197938011926  0.000061457981541
6514.00000    0.000197871498405  0.000061437907557
6515.00000    0.000197805017440  0.000061417843116
6516.00000    0.000197738569010  0.000061397788213
6517.00000    0.000197672153093  0.000061377742841
6518.00000    0.000197605769670  0.000061357706995
6519.00000    0.000197539418718  0.000061337680668
6520.00000    0.000197473100218  0.000061317663855
6521.00000    0.000197406814147  0.000061297656550
6522.00000    0.000197340560486  0.000061277658746
6523.00000    0.000197274339214  0.000061257670439
6524.00000    0.000197208150310  0.000061237691621
6525.00000    0.000197141993753  0.000061217722287
6526.00000    0.000197075869522  0.000061197762431
6527.00000    0.000197009777597  0.000061177812047
6528.00000    0.000196943717956  0.000061157871130
6529.00000    0.000196877690580  0.000061137939673
6530.00000    0.000196811695447  0.000061118017671
6531.00000    0.000196745732536  0.000061098105117
6532.00000    0.000196679801828  0.000061078202006
6533.00000    0.000196613903302  0.000061058308332
6534.00000    0.000196548036936  0.000061038424089
6535.00000    0.000196482202710  0.000061018549271
6536.00000    0.000196416400604  0.000060998683873
6537.00000    0.000196350630597  0.000060978827887
6538.00000    0.000196284892668  0.000060958981310
6539.00000    0.000196219186797  0.000060939144134
6540.00000    0.000196153512964  0.000060919316354
6541.00000    0.000196087871147  0.000060899497963
6542.00000    0.000196022261327  0.000060879688957
6543.00000    0.000195956683483  0.000060859889330
6544.00000    0.000195891137594  0.000060840099075
6545.00000    0.000195825623640  0.000060820318187
6546.00000    0.000195760141601  0.000060800546659
6547.00000    0.000195694691455  0.000060780784487
6548.00000    0.000195629273184  0.000060761031664
6549.00000    0.000195563886765  0.000060741288184
6550.00000    0.000195498532180  0.000060721554042
6551.00000    0.000195433209407  0.000060701829232
6552.00000    0.000195367918426  0.000060682113748
6553.00000    0.000195302659218  0.000060662407584
6554.00000    0.000195237431761  0.000060642710735
6555.00000    0.000195172236035  0.000060623023194
6556.00000    0.000195107072020  0.000060603344957
6557.00000    0.000195041939696  0.000060583676016
6558.00000    0.000194976839043  0.000060564016367
6559.00000    0.000194911770040  0.000060544366004
6560.00000    0.000194846732667  0.000060524724921
6561.00000    0.000194781726904  0.000060505093111
6562.00000    0.000194716752731  0.000060485470571
6563.00000    0.000194651810127  0.000060465857292
6564.00000    0.000194586899073  0.000060446253271
6565.00000    0.000194522019548  0.000060426658501
6566.00000    0.000194457171533  0.000060407072976
6567.00000    0.000194392355006  0.000060387496692
6568.00000    0.000194327569949  0.000060367929641
6569.00000    0.000194262816340  0.000060348371818
6570.00000    0.000194198094160  0.000060328823218
6571.00000    0.000194133403389  0.000060309283835
6572.00000    0.000194068744007  0.000060289753663
6573.00000    0.000194004115994  0.000060270232697
6574.00000    0.000193939519330  0.000060250720930
6575.00000    0.000193874953995  0.000060231218358
6576.00000    0.000193810419968  0.000060211724974
6577.00000    0.000193745917231  0.000060192240772
6578.00000    0.000193681445762  0.000060172765748
6579.00000    0.000193617005543  0.000060153299895
6580.00000    0.000193552596553  0.000060133843208
6581.00000    0.000193488218772  0.000060114395680
6582.00000    0.000193423872181  0.000060094957308
6583.00000    0.000193359556760  0.000060075528083
6584.00000    0.000193295272488  0.000060056108002
6585.00000    0.000193231019347  0.000060036697059
6586.00000    0.000193166797315  0.000060017295247
6587.00000    0.000193102606374  0.000059997902561
6588.00000    0.000193038446504  0.000059978518996
6589.00000    0.000192974317685  0.000059959144546
6590.00000    0.000192910219897  0.000059939779205
6591.00000    0.000192846153120  0.000059920422968
6592.00000    0.000192782117336  0.000059901075829
6593.00000    0.000192718112523  0.000059881737782
6594.00000    0.000192654138663  0.000059862408822
6595.00000    0.000192590195735  0.000059843088943
6596.00000    0.000192526283721  0.000059823778140
6597.00000    0.000192462402600  0.000059804476407
6598.00000    0.000192398552352  0.000059785183738
6599.00000    0.000192334732960  0.000059765900128
6600.00000    0.000192270944401  0.000059746625571
6601.00000    0.000192207186658  0.000059727360062
6602.00000    0.000192143459711  0.000059708103595
6603.00000    0.000192079763539  0.000059688856165
6604.00000    0.000192016098124  0.000059669617765
6605.00000    0.000191952463446  0.000059650388391
6606.00000    0.000191888859486  0.000059631168037
6607.00000    0.000191825286224  0.000059611956697
6608.00000    0.000191761743640  0.000059592754366
6609.00000    0.000191698231715  0.000059573561038
6610.00000    0.000191634750430  0.000059554376708
6611.00000    0.000191571299765  0.000059535201370
6612.00000    0.000191507879702  0.000059516035018
6613.00000    0.000191444490219  0.000059496877648
6614.00000    0.000191381131299  0.000059477729253
6615.00000    0.000191317802922  0.000059458589828
6616.00000    0.000191254505068  0.000059439459368
6617.00000    0.000191191237718  0.000059420337866
6618.00000    0.000191128000853  0.000059401225318
6619.00000    0.000191064794454  0.000059382121719
6620.00000    0.000191001618501  0.000059363027061
6621.00000    0.000190938472975  0.000059343941341
6622.00000    0.000190875357856  0.000059324864552
6623.00000    0.000190812273127  0.000059305796689
6624.00000    0.000190749218766  0.000059286737747
6625.00000    0.000190686194755  0.000059267687720
6626.00000    0.000190623201076  0.000059248646602
6627.00000    0.000190560237708  0.000059229614388
6628.00000    0.000190497304633  0.000059210591074
6629.00000    0.000190434401831  0.000059191576652
6630.00000    0.000190371529284  0.000059172571118
6631.00000    0.000190308686971  0.000059153574466
6632.00000    0.000190245874875  0.000059134586692
6633.00000    0.000190183092976  0.000059115607788
6634.00000    0.000190120341255  0.000059096637751
6635.00000    0.000190057619693  0.000059077676574
6636.00000    0.000189994928271  0.000059058724252
6637.00000    0.000189932266969  0.000059039780780
6638.00000    0.000189869635769  0.000059020846153
6639.00000    0.000189807034653  0.000059001920364
6640.00000    0.000189744463600  0.000058983003408
6641.00000    0.000189681922592  0.000058964095280
6642.00000    0.000189619411610  0.000058945195975
6643.00000    0.000189556930635  0.000058926305488
6644.00000    0.000189494479648  0.000058907423812
6645.00000    0.000189432058630  0.000058888550942
6646.00000    0.000189369667563  0.000058869686873
6647.00000    0.000189307306427  0.000058850831600
6648.00000    0.000189244975204  0.000058831985118
6649.00000    0.000189182673874  0.000058813147420
6650.00000    0.000189120402419  0.000058794318502
6651.00000    0.000189058160821  0.000058775498357
6652.00000    0.000188995949060  0.000058756686982
6653.00000    0.000188933767117  0.000058737884370
6654.00000    0.000188871614974  0.000058719090516
6655.00000    0.000188809492612  0.000058700305414
6656.00000    0.000188747400012  0.000058681529060
6657.00000    0.000188685337156  0.000058662761448
6658.00000    0.000188623304024  0.000058644002573
6659.00000    0.000188561300599  0.000058625252428
6660.00000    0.000188499326861  0.000058606511010
6661.00000    0.000188437382792  0.000058587778313
6662.00000    0.000188375468373  0.000058569054331
6663.00000    0.000188313583586  0.000058550339058
6664.00000    0.000188251728411  0.000058531632491
6665.00000    0.000188189902830  0.000058512934623
6666.00000    0.000188128106826  0.000058494245449
6667.00000    0.000188066340378  0.000058475564963
6668.00000    0.000188004603468  0.000058456893161
6669.00000    0.000187942896079  0.000058438230038
6670.00000    0.000187881218191  0.000058419575587
6671.00000    0.000187819569786  0.000058400929803
6672.00000    0.000187757950845  0.000058382292682
6673.00000    0.000187696361350  0.000058363664218
6674.00000    0.000187634801283  0.000058345044406
6675.00000    0.000187573270624  0.000058326433240
6676.00000    0.000187511769356  0.000058307830715
6677.00000    0.000187450297460  0.000058289236827
6678.00000    0.000187388854917  0.000058270651568
6679.00000    0.000187327441710  0.000058252074936
6680.00000    0.000187266057819  0.000058233506923
6681.00000    0.000187204703227  0.000058214947525
6682.00000    0.000187143377915  0.000058196396737
6683.00000    0.000187082081865  0.000058177854554
6684.00000    0.000187020815058  0.000058159320969
6685.00000    0.000186959577476  0.000058140795979
6686.00000    0.000186898369100  0.000058122279577
6687.00000    0.000186837189914  0.000058103771759
6688.00000    0.000186776039897  0.000058085272518
6689.00000    0.000186714919032  0.000058066781851
6690.00000    0.000186653827301  0.000058048299752
6691.00000    0.000186592764685  0.000058029826216
6692.00000    0.000186531731167  0.000058011361236
6693.00000    0.000186470726727  0.000057992904809
6694.00000    0.000186409751348  0.000057974456929
6695.00000    0.000186348805012  0.000057956017591
6696.00000    0.000186287887700  0.000057937586790
6697.00000    0.000186226999395  0.000057919164519
6698.00000    0.000186166140077  0.000057900750776
6699.00000    0.000186105309730  0.000057882345553
6700.00000    0.000186044508334  0.000057863948846
6701.00000    0.000185983735872  0.000057845560650
6702.00000    0.000185922992326  0.000057827180959
6703.00000    0.000185862277678  0.000057808809769
6704.00000    0.000185801591909  0.000057790447074
6705.00000    0.000185740935001  0.000057772092869
6706.00000    0.000185680306938  0.000057753747149
6707.00000    0.000185619707699  0.000057735409909
6708.00000    0.000185559137268  0.000057717081143
6709.00000    0.000185498595627  0.000057698760847
6710.00000    0.000185438082757  0.000057680449016
6711.00000    0.000185377598641  0.000057662145643
6712.00000    0.000185317143260  0.000057643850725
6713.00000    0.000185256716597  0.000057625564255
6714.00000    0.000185196318634  0.000057607286230
6715.00000    0.000185135949353  0.000057589016643
6716.00000    0.000185075608736  0.000057570755490
6717.00000    0.000185015296765  0.000057552502765
6718.00000    0.000184955013422  0.000057534258464
6719.00000    0.000184894758689  0.000057516022581
6720.00000    0.000184834532550  0.000057497795111
6721.00000    0.000184774334984  0.000057479576050
6722.00000    0.000184714165976  0.000057461365391
6723.00000    0.000184654025507  0.000057443163131
6724.00000    0.000184593913560  0.000057424969263
6725.00000    0.000184533830116  0.000057406783783
6726.00000    0.000184473775158  0.000057388606685
6727.00000    0.000184413748668  0.000057370437966
6728.00000    0.000184353750628  0.000057352277619
6729.00000    0.000184293781021  0.000057334125639
6730.00000    0.000184233839829  0.000057315982022
6731.00000    0.000184173927035  0.000057297846762
6732.00000    0.000184114042620  0.000057279719855
6733.00000    0.000184054186567  0.000057261601294
6734.00000    0.000183994358858  0.000057243491076
6735.00000    0.000183934559476  0.000057225389196
6736.00000    0.000183874788404  0.000057207295647
6737.00000    0.000183815045622  0.000057189210426
6738.00000    0.000183755331115  0.000057171133526
6739.00000    0.000183695644864  0.000057153064944
6740.00000    0.000183635986852  0.000057135004674
6741.00000    0.000183576357061  0.000057116952711
6742.00000    0.000183516755474  0.000057098909049
6743.00000    0.000183457182072  0.000057080873685
6744.00000    0.000183397636840  0.000057062846613
6745.00000    0.000183338119759  0.000057044827828
6746.00000    0.000183278630811  0.000057026817325
6747.00000    0.000183219169980  0.000057008815099
6748.00000    0.000183159737247  0.000056990821144
6749.00000    0.000183100332596  0.000056972835457
6750.00000    0.000183040956009  0.000056954858032
6751.00000    0.000182981607468  0.000056936888864
6752.00000    0.000182922286957  0.000056918927948
6753.00000    0.000182862994457  0.000056900975279
6754.00000    0.000182803729951  0.000056883030852
6755.00000    0.000182744493423  0.000056865094663
6756.00000    0.000182685284854  0.000056847166705
6757.00000    0.000182626104227  0.000056829246975
6758.00000    0.000182566951525  0.000056811335467
6759.00000    0.000182507826731  0.000056793432177
6760.00000    0.000182448729828  0.000056775537099
6761.00000    0.000182389660797  0.000056757650228
6762.00000    0.000182330619623  0.000056739771560
6763.00000    0.000182271606287  0.000056721901089
6764.00000    0.000182212620772  0.000056704038811
6765.00000    0.000182153663061  0.000056686184721
6766.00000    0.000182094733138  0.000056668338813
6767.00000    0.000182035830984  0.000056650501084
6768.00000    0.000181976956582  0.000056632671527
6769.00000    0.000181918109916  0.000056614850138
6770.00000    0.000181859290969  0.000056597036913
6771.00000    0.000181800499722  0.000056579231846
6772.00000    0.000181741736159  0.000056561434932
6773.00000    0.000181683000263  0.000056543646166
6774.00000    0.000181624292016  0.000056525865544
6775.00000    0.000181565611403  0.000056508093060
6776.00000    0.000181506958404  0.000056490328710
6777.00000    0.000181448333004  0.000056472572490
6778.00000    0.000181389735186  0.000056454824393
6779.00000    0.000181331164932  0.000056437084415
6780.00000    0.000181272622225  0.000056419352551
6781.00000    0.000181214107048  0.000056401628797
6782.00000    0.000181155619385  0.000056383913147
6783.00000    0.000181097159218  0.000056366205596
6784.00000    0.000181038726531  0.000056348506141
6785.00000    0.000180980321305  0.000056330814775
6786.00000    0.000180921943525  0.000056313131495
6787.00000    0.000180863593174  0.000056295456294
6788.00000    0.000180805270234  0.000056277789169
6789.00000    0.000180746974689  0.000056260130114
6790.00000    0.000180688706521  0.000056242479125
6791.00000    0.000180630465715  0.000056224836197
6792.00000    0.000180572252252  0.000056207201325
6793.00000    0.000180514066117  0.000056189574504
6794.00000    0.000180455907291  0.000056171955730
6795.00000    0.000180397775759  0.000056154344997
6796.00000    0.000180339671504  0.000056136742300
6797.00000    0.000180281594509  0.000056119147636
6798.00000    0.000180223544756  0.000056101560998
6799.00000    0.000180165522230  0.000056083982383
6800.00000    0.000180107526913  0.000056066411785
6801.00000    0.000180049558789  0.000056048849200
6802.00000    0.000179991617840  0.000056031294623
6803.00000    0.000179933704051  0.000056013748049
6804.00000    0.000179875817405  0.000055996209473
6805.00000    0.000179817957884  0.000055978678891
6806.00000    0.000179760125472  0.000055961156298
6807.00000    0.000179702320153  0.000055943641688
6808.00000    0.000179644541910  0.000055926135058
6809.00000    0.000179586790725  0.000055908636402
6810.00000    0.000179529066583  0.000055891145715
6811.00000    0.000179471369467  0.000055873662994
6812.00000    0.000179413699360  0.000055856188232
6813.00000    0.000179356056245  0.000055838721426
6814.00000    0.000179298440107  0.000055821262571
6815.00000    0.000179240850928  0.000055803811661
6816.00000    0.000179183288691  0.000055786368693
6817.00000    0.000179125753381  0.000055768933661
6818.00000    0.000179068244981  0.000055751506561
6819.00000    0.000179010763474  0.000055734087387
6820.00000    0.000178953308844  0.000055716676136
6821.00000    0.000178895881074  0.000055699272802
6822.00000    0.000178838480147  0.000055681877380
6823.00000    0.000178781106048  0.000055664489867
6824.00000    0.000178723758759  0.000055647110257
6825.00000    0.000178666438265  0.000055629738546
6826.00000    0.000178609144549  0.000055612374728
6827.00000    0.000178551877594  0.000055595018799
6828.00000    0.000178494637384  0.000055577670755
6829.00000    0.000178437423903  0.000055560330591
6830.00000    0.000178380237133  0.000055542998302
6831.00000    0.000178323077060  0.000055525673883
6832.00000    0.000178265943666  0.000055508357329
6833.00000    0.000178208836935  0.000055491048637
6834.00000    0.000178151756851  0.000055473747801
6835.00000    0.000178094703398  0.000055456454816
6836.00000    0.000178037676558  0.000055439169679
6837.00000    0.000177980676317  0.000055421892383
6838.00000    0.000177923702657  0.000055404622926
6839.00000    0.000177866755562  0.000055387361301
6840.00000    0.000177809835016  0.000055370107504
6841.00000    0.000177752941002  0.000055352861531
6842.00000    0.000177696073506  0.000055335623377
6843.00000    0.000177639232509  0.000055318393037
6844.00000    0.000177582417997  0.000055301170507
6845.00000    0.000177525629952  0.000055283955782
6846.00000    0.000177468868359  0.000055266748857
6847.00000    0.000177412133201  0.000055249549728
6848.00000    0.000177355424463  0.000055232358389
6849.00000    0.000177298742127  0.000055215174838
6850.00000    0.000177242086179  0.000055197999068
6851.00000    0.000177185456602  0.000055180831075
6852.00000    0.000177128853379  0.000055163670855
6853.00000    0.000177072276495  0.000055146518403
6854.00000    0.000177015725933  0.000055129373714
6855.00000    0.000176959201678  0.000055112236784
6856.00000    0.000176902703713  0.000055095107608
6857.00000    0.000176846232022  0.000055077986181
6858.00000    0.000176789786589  0.000055060872499
6859.00000    0.000176733367399  0.000055043766558
6860.00000    0.000176676974435  0.000055026668352
6861.00000    0.000176620607681  0.000055009577878
6862.00000    0.000176564267121  0.000054992495130
6863.00000    0.000176507952740  0.000054975420104
6864.00000    0.000176451664521  0.000054958352795
6865.00000    0.000176395402447  0.000054941293199
6866.00000    0.000176339166505  0.000054924241311
6867.00000    0.000176282956676  0.000054907197127
6868.00000    0.000176226772946  0.000054890160642
6869.00000    0.000176170615298  0.000054873131852
6870.00000    0.000176114483717  0.000054856110751
6871.00000    0.000176058378187  0.000054839097336
6872.00000    0.000176002298692  0.000054822091602
6873.00000    0.000175946245215  0.000054805093544
6874.00000    0.000175890217742  0.000054788103157
6875.00000    0.000175834216256  0.000054771120438
6876.00000    0.000175778240741  0.000054754145382
6877.00000    0.000175722291182  0.000054737177983
6878.00000    0.000175666367563  0.000054720218238
6879.00000    0.000175610469868  0.000054703266143
6880.00000    0.000175554598081  0.000054686321691
6881.00000    0.000175498752187  0.000054669384880
6882.00000    0.000175442932169  0.000054652455704
6883.00000    0.000175387138012  0.000054635534159
6884.00000    0.000175331369700  0.000054618620241
6885.00000    0.000175275627218  0.000054601713945
6886.00000    0.000175219910550  0.000054584815265
6887.00000    0.000175164219680  0.000054567924199
6888.00000    0.000175108554592  0.000054551040742
6889.00000    0.000175052915271  0.000054534164888
6890.00000    0.000174997301701  0.000054517296633
6891.00000    0.000174941713866  0.000054500435974
6892.00000    0.000174886151751  0.000054483582905
6893.00000    0.000174830615340  0.000054466737422
6894.00000    0.000174775104618  0.000054449899520
6895.00000    0.000174719619569  0.000054433069196
6896.00000    0.000174664160177  0.000054416246444
6897.00000    0.000174608726426  0.000054399431260
6898.00000    0.000174553318302  0.000054382623639
6899.00000    0.000174497935789  0.000054365823578
6900.00000    0.000174442578870  0.000054349031071
6901.00000    0.000174387247531  0.000054332246115
6902.00000    0.000174331941756  0.000054315468704
6903.00000    0.000174276661529  0.000054298698834
6904.00000    0.000174221406836  0.000054281936502
6905.00000    0.000174166177660  0.000054265181702
6906.00000    0.000174110973986  0.000054248434429
6907.00000    0.000174055795798  0.000054231694681
6908.00000    0.000174000643082  0.000054214962451
6909.00000    0.000173945515821  0.000054198237736
6910.00000    0.000173890414001  0.000054181520531
6911.00000    0.000173835337605  0.000054164810832
6912.00000    0.000173780286619  0.000054148108634
6913.00000    0.000173725261026  0.000054131413934
6914.00000    0.000173670260812  0.000054114726725
6915.00000    0.000173615285962  0.000054098047005
6916.00000    0.000173560336459  0.000054081374769
6917.00000    0.000173505412289  0.000054064710012
6918.00000    0.000173450513436  0.000054048052730
6919.00000    0.000173395639885  0.000054031402918
6920.00000    0.000173340791621  0.000054014760572
6921.00000    0.000173285968628  0.000053998125688
6922.00000    0.000173231170890  0.000053981498262
6923.00000    0.000173176398394  0.000053964878288
6924.00000    0.000173121651123  0.000053948265763
6925.00000    0.000173066929061  0.000053931660682
6926.00000    0.000173012232195  0.000053915063041
6927.00000    0.000172957560509  0.000053898472835
6928.00000    0.000172902913987  0.000053881890060
6929.00000    0.000172848292614  0.000053865314712
6930.00000    0.000172793696375  0.000053848746786
6931.00000    0.000172739125255  0.000053832186279
6932.00000    0.000172684579239  0.000053815633184
6933.00000    0.000172630058311  0.000053799087499
6934.00000    0.000172575562456  0.000053782549219
6935.00000    0.000172521091660  0.000053766018339
6936.00000    0.000172466645906  0.000053749494856
6937.00000    0.000172412225181  0.000053732978764
6938.00000    0.000172357829469  0.000053716470060
6939.00000    0.000172303458754  0.000053699968739
6940.00000    0.000172249113022  0.000053683474797
6941.00000    0.000172194792257  0.000053666988229
6942.00000    0.000172140496445  0.000053650509032
6943.00000    0.000172086225570  0.000053634037200
6944.00000    0.000172031979618  0.000053617572730
6945.00000    0.000171977758573  0.000053601115617
6946.00000    0.000171923562420  0.000053584665857
6947.00000    0.000171869391145  0.000053568223445
6948.00000    0.000171815244732  0.000053551788378
6949.00000    0.000171761123166  0.000053535360650
6950.00000    0.000171707026433  0.000053518940259
6951.00000    0.000171652954517  0.000053502527198
6952.00000    0.000171598907404  0.000053486121465
6953.00000    0.000171544885078  0.000053469723055
6954.00000    0.000171490887525  0.000053453331963
6955.00000    0.000171436914729  0.000053436948185
6956.00000    0.000171382966677  0.000053420571717
6957.00000    0.000171329043352  0.000053404202555
6958.00000    0.000171275144740  0.000053387840694
6959.00000    0.000171221270826  0.000053371486130
6960.00000    0.000171167421595  0.000053355138859
6961.00000    0.000171113597033  0.000053338798876
6962.00000    0.000171059797124  0.000053322466178
6963.00000    0.000171006021854  0.000053306140759
6964.00000    0.000170952271208  0.000053289822617
6965.00000    0.000170898545171  0.000053273511746
6966.00000    0.000170844843728  0.000053257208142
6967.00000    0.000170791166865  0.000053240911801
6968.00000    0.000170737514566  0.000053224622719
6969.00000    0.000170683886818  0.000053208340892
6970.00000    0.000170630283604  0.000053192066314
6971.00000    0.000170576704912  0.000053175798983
6972.00000    0.000170523150724  0.000053159538893
6973.00000    0.000170469621028  0.000053143286042
6974.00000    0.000170416115808  0.000053127040423
6975.00000    0.000170362635050  0.000053110802033
6976.00000    0.000170309178738  0.000053094570869
6977.00000    0.000170255746859  0.000053078346925
6978.00000    0.000170202339398  0.000053062130197
6979.00000    0.000170148956339  0.000053045920682
6980.00000    0.000170095597669  0.000053029718375
6981.00000    0.000170042263372  0.000053013523271
6982.00000    0.000169988953434  0.000052997335367
6983.00000    0.000169935667840  0.000052981154659
6984.00000    0.000169882406577  0.000052964981142
6985.00000    0.000169829169628  0.000052948814811
6986.00000    0.000169775956981  0.000052932655664
6987.00000    0.000169722768619  0.000052916503695
6988.00000    0.000169669604529  0.000052900358901
6989.00000    0.000169616464696  0.000052884221277
6990.00000    0.000169563349105  0.000052868090819
6991.00000    0.000169510257742  0.000052851967523
6992.00000    0.000169457190592  0.000052835851385
6993.00000    0.000169404147641  0.000052819742400
6994.00000    0.000169351128875  0.000052803640565
6995.00000    0.000169298134279  0.000052787545874
6996.00000    0.000169245163838  0.000052771458325
6997.00000    0.000169192217538  0.000052755377913
6998.00000    0.000169139295364  0.000052739304634
6999.00000    0.000169086397303  0.000052723238483
7000.00000    0.000169033523339  0.000052707179457
7001.00000    0.000168980673459  0.000052691127551
7002.00000    0.000168927847647  0.000052675082761
7003.00000    0.000168875045890  0.000052659045083
7004.00000    0.000168822268172  0.000052643014514
7005.00000    0.000168769514481  0.000052626991047
7006.00000    0.000168716784800  0.000052610974681
7007.00000    0.000168664079117  0.000052594965410
7008.00000    0.000168611397416  0.000052578963230
7009.00000    0.000168558739684  0.000052562968138
7010.00000    0.000168506105906  0.000052546980129
7011.00000    0.000168453496067  0.000052530999198
7012.00000    0.000168400910153  0.000052515025343
7013.00000    0.000168348348151  0.000052499058559
7014.00000    0.000168295810045  0.000052483098841
7015.00000    0.000168243295822  0.000052467146185
7016.00000    0.000168190805467  0.000052451200588
7017.00000    0.000168138338966  0.000052435262046
7018.00000    0.000168085896305  0.000052419330554
7019.00000    0.000168033477469  0.000052403406108
7020.00000    0.000167981082445  0.000052387488704
7021.00000    0.000167928711217  0.000052371578338
7022.00000    0.000167876363773  0.000052355675006
7023.00000    0.000167824040098  0.000052339778704
7024.00000    0.000167771740176  0.000052323889427
7025.00000    0.000167719463996  0.000052308007173
7026.00000    0.000167667211541  0.000052292131935
7027.00000    0.000167614982799  0.000052276263712
7028.00000    0.000167562777755  0.000052260402498
7029.00000    0.000167510596394  0.000052244548289
7030.00000    0.000167458438703  0.000052228701082
7031.00000    0.000167406304668  0.000052212860872
7032.00000    0.000167354194274  0.000052197027655
7033.00000    0.000167302107508  0.000052181201427
7034.00000    0.000167250044355  0.000052165382185
7035.00000    0.000167198004802  0.000052149569923
7036.00000    0.000167145988834  0.000052133764639
7037.00000    0.000167093996437  0.000052117966328
7038.00000    0.000167042027597  0.000052102174985
7039.00000    0.000166990082300  0.000052086390608
7040.00000    0.000166938160533  0.000052070613191
7041.00000    0.000166886262281  0.000052054842732
7042.00000    0.000166834387530  0.000052039079225
7043.00000    0.000166782536266  0.000052023322667
7044.00000    0.000166730708475  0.000052007573054
7045.00000    0.000166678904144  0.000051991830381
7046.00000    0.000166627123258  0.000051976094645
7047.00000    0.000166575365803  0.000051960365842
7048.00000    0.000166523631766  0.000051944643968
7049.00000    0.000166471921133  0.000051928929019
7050.00000    0.000166420233889  0.000051913220990
7051.00000    0.000166368570021  0.000051897519878
7052.00000    0.000166316929515  0.000051881825679
7053.00000    0.000166265312357  0.000051866138389
7054.00000    0.000166213718533  0.000051850458003
7055.00000    0.000166162148029  0.000051834784518
7056.00000    0.000166110600832  0.000051819117930
7057.00000    0.000166059076927  0.000051803458234
7058.00000    0.000166007576301  0.000051787805428
7059.00000    0.000165956098940  0.000051772159506
7060.00000    0.000165904644830  0.000051756520465
7061.00000    0.000165853213958  0.000051740888301
7062.00000    0.000165801806309  0.000051725263010
7063.00000    0.000165750421870  0.000051709644588
7064.00000    0.000165699060628  0.000051694033031
7065.00000    0.000165647722567  0.000051678428335
7066.00000    0.000165596407675  0.000051662830496
7067.00000    0.000165545115938  0.000051647239510
7068.00000    0.000165493847342  0.000051631655373
7069.00000    0.000165442601873  0.000051616078082
7070.00000    0.000165391379518  0.000051600507632
7071.00000    0.000165340180263  0.000051584944019
7072.00000    0.000165289004095  0.000051569387239
7073.00000    0.000165237850999  0.000051553837289
7074.00000    0.000165186720962  0.000051538294165
7075.00000    0.000165135613970  0.000051522757862
7076.00000    0.000165084530010  0.000051507228377
7077.00000    0.000165033469068  0.000051491705705
7078.00000    0.000164982431131  0.000051476189843
7079.00000    0.000164931416184  0.000051460680787
7080.00000    0.000164880424215  0.000051445178534
7081.00000    0.000164829455209  0.000051429683078
7082.00000    0.000164778509153  0.000051414194416
7083.00000    0.000164727586034  0.000051398712544
7084.00000    0.000164676685838  0.000051383237459
7085.00000    0.000164625808551  0.000051367769156
7086.00000    0.000164574954160  0.000051352307632
7087.00000    0.000164524122651  0.000051336852883
7088.00000    0.000164473314011  0.000051321404904
7089.00000    0.000164422528226  0.000051305963691
7090.00000    0.000164371765283  0.000051290529242
7091.00000    0.000164321025168  0.000051275101552
7092.00000    0.000164270307868  0.000051259680617
7093.00000    0.000164219613369  0.000051244266433
7094.00000    0.000164168941658  0.000051228858997
7095.00000    0.000164118292722  0.000051213458304
7096.00000    0.000164067666546  0.000051198064351
7097.00000    0.000164017063118  0.000051182677134
7098.00000    0.000163966482424  0.000051167296649
7099.00000    0.000163915924451  0.000051151922891
7100.00000    0.000163865389185  0.000051136555858
7101.00000    0.000163814876612  0.000051121195545
7102.00000    0.000163764386721  0.000051105841949
7103.00000    0.000163713919496  0.000051090495065
7104.00000    0.000163663474925  0.000051075154890
7105.00000    0.000163613052995  0.000051059821419
7106.00000    0.000163562653691  0.000051044494650
7107.00000    0.000163512277002  0.000051029174578
7108.00000    0.000163461922912  0.000051013861200
7109.00000    0.000163411591410  0.000050998554511
7110.00000    0.000163361282482  0.000050983254508
7111.00000    0.000163310996113  0.000050967961186
7112.00000    0.000163260732293  0.000050952674543
7113.00000    0.000163210491006  0.000050937394574
7114.00000    0.000163160272239  0.000050922121275
7115.00000    0.000163110075980  0.000050906854643
7116.00000    0.000163059902215  0.000050891594673
7117.00000    0.000163009750931  0.000050876341363
7118.00000    0.000162959622115  0.000050861094707
7119.00000    0.000162909515753  0.000050845854703
7120.00000    0.000162859431832  0.000050830621347
7121.00000    0.000162809370340  0.000050815394634
7122.00000    0.000162759331262  0.000050800174561
7123.00000    0.000162709314586  0.000050784961124
7124.00000    0.000162659320298  0.000050769754319
7125.00000    0.000162609348386  0.000050754554143
7126.00000    0.000162559398835  0.000050739360591
7127.00000    0.000162509471634  0.000050724173661
7128.00000    0.000162459566769  0.000050708993347
7129.00000    0.000162409684226  0.000050693819647
7130.00000    0.000162359823993  0.000050678652557
7131.00000    0.000162309986057  0.000050663492072
7132.00000    0.000162260170404  0.000050648338189
7133.00000    0.000162210377021  0.000050633190905
7134.00000    0.000162160605896  0.000050618050214
7135.00000    0.000162110857015  0.000050602916115
7136.00000    0.000162061130365  0.000050587788603
7137.00000    0.000162011425933  0.000050572667673
7138.00000    0.000161961743707  0.000050557553323
7139.00000    0.000161912083672  0.000050542445549
7140.00000    0.000161862445816  0.000050527344347
7141.00000    0.000161812830127  0.000050512249712
7142.00000    0.000161763236590  0.000050497161643
7143.00000    0.000161713665193  0.000050482080133
7144.00000    0.000161664115924  0.000050467005181
7145.00000    0.000161614588768  0.000050451936782
7146.00000    0.000161565083714  0.000050436874932
7147.00000    0.000161515600748  0.000050421819628
7148.00000    0.000161466139857  0.000050406770866
7149.00000    0.000161416701028  0.000050391728642
7150.00000    0.000161367284249  0.000050376692953
7151.00000    0.000161317889506  0.000050361663794
7152.00000    0.000161268516787  0.000050346641162
7153.00000    0.000161219166078  0.000050331625054
7154.00000    0.000161169837367  0.000050316615465
7155.00000    0.000161120530641  0.000050301612393
7156.00000    0.000161071245887  0.000050286615832
7157.00000    0.000161021983092  0.000050271625780
7158.00000    0.000160972742243  0.000050256642232
7159.00000    0.000160923523328  0.000050241665186
7160.00000    0.000160874326333  0.000050226694637
7161.00000    0.000160825151246  0.000050211730581
7162.00000    0.000160775998055  0.000050196773016
7163.00000    0.000160726866745  0.000050181821937
7164.00000    0.000160677757305  0.000050166877340
7165.00000    0.000160628669721  0.000050151939222
7166.00000    0.000160579603981  0.000050137007580
7167.00000    0.000160530560072  0.000050122082409
7168.00000    0.000160481537982  0.000050107163705
7169.00000    0.000160432537697  0.000050092251466
7170.00000    0.000160383559205  0.000050077345688
7171.00000    0.000160334602493  0.000050062446366
7172.00000    0.000160285667548  0.000050047553497
7173.00000    0.000160236754358  0.000050032667078
7174.00000    0.000160187862910  0.000050017787104
7175.00000    0.000160138993191  0.000050002913573
7176.00000    0.000160090145189  0.000049988046480
7177.00000    0.000160041318891  0.000049973185822
7178.00000    0.000159992514284  0.000049958331595
7179.00000    0.000159943731355  0.000049943483795
7180.00000    0.000159894970093  0.000049928642420
7181.00000    0.000159846230483  0.000049913807464
7182.00000    0.000159797512515  0.000049898978925
7183.00000    0.000159748816174  0.000049884156799
7184.00000    0.000159700141449  0.000049869341083
7185.00000    0.000159651488327  0.000049854531772
7186.00000    0.000159602856794  0.000049839728863
7187.00000    0.000159554246840  0.000049824932352
7188.00000    0.000159505658451  0.000049810142236
7189.00000    0.000159457091614  0.000049795358511
7190.00000    0.000159408546317  0.000049780581174
7191.00000    0.000159360022547  0.000049765810220
7192.00000    0.000159311520293  0.000049751045647
7193.00000    0.000159263039541  0.000049736287450
7194.00000    0.000159214580278  0.000049721535627
7195.00000    0.000159166142493  0.000049706790172
7196.00000    0.000159117726173  0.000049692051084
7197.00000    0.000159069331305  0.000049677318357
7198.00000    0.000159020957877  0.000049662591990
7199.00000    0.000158972605876  0.000049647871977
7200.00000    0.000158924275290  0.000049633158316
7201.00000    0.000158875966107  0.000049618451002
7202.00000    0.000158827678313  0.000049603750033
7203.00000    0.000158779411897  0.000049589055404
7204.00000    0.000158731166846  0.000049574367112
7205.00000    0.000158682943148  0.000049559685153
7206.00000    0.000158634740791  0.000049545009525
7207.00000    0.000158586559761  0.000049530340222
7208.00000    0.000158538400046  0.000049515677243
7209.00000    0.000158490261635  0.000049501020582
7210.00000    0.000158442144514  0.000049486370237
7211.00000    0.000158394048672  0.000049471726204
7212.00000    0.000158345974096  0.000049457088479
7213.00000    0.000158297920773  0.000049442457059
7214.00000    0.000158249888692  0.000049427831940
7215.00000    0.000158201877840  0.000049413213119
7216.00000    0.000158153888204  0.000049398600592
7217.00000    0.000158105919773  0.000049383994356
7218.00000    0.000158057972534  0.000049369394407
7219.00000    0.000158010046474  0.000049354800741
7220.00000    0.000157962141582  0.000049340213355
7221.00000    0.000157914257845  0.000049325632245
7222.00000    0.000157866395251  0.000049311057408
7223.00000    0.000157818553788  0.000049296488841
7224.00000    0.000157770733443  0.000049281926539
7225.00000    0.000157722934205  0.000049267370499
7226.00000    0.000157675156060  0.000049252820718
7227.00000    0.000157627398997  0.000049238277192
7228.00000    0.000157579663003  0.000049223739918
7229.00000    0.000157531948066  0.000049209208892
7230.00000    0.000157484254175  0.000049194684110
7231.00000    0.000157436581317  0.000049180165570
7232.00000    0.000157388929479  0.000049165653267
7233.00000    0.000157341298649  0.000049151147198
7234.00000    0.000157293688816  0.000049136647359
7235.00000    0.000157246099968  0.000049122153747
7236.00000    0.000157198532091  0.000049107666359
7237.00000    0.000157150985174  0.000049093185191
7238.00000    0.000157103459205  0.000049078710239
7239.00000    0.000157055954172  0.000049064241500
7240.00000    0.000157008470062  0.000049049778971
7241.00000    0.000156961006864  0.000049035322647
7242.00000    0.000156913564565  0.000049020872526
7243.00000    0.000156866143153  0.000049006428604
7244.00000    0.000156818742616  0.000048991990877
7245.00000    0.000156771362943  0.000048977559343
7246.00000    0.000156724004120  0.000048963133997
7247.00000    0.000156676666137  0.000048948714835
7248.00000    0.000156629348981  0.000048934301856
7249.00000    0.000156582052639  0.000048919895054
7250.00000    0.000156534777100  0.000048905494427
7251.00000    0.000156487522353  0.000048891099971
7252.00000    0.000156440288384  0.000048876711683
7253.00000    0.000156393075182  0.000048862329558
7254.00000    0.000156345882735  0.000048847953595
7255.00000    0.000156298711030  0.000048833583789
7256.00000    0.000156251560057  0.000048819220136
7257.00000    0.000156204429803  0.000048804862634
7258.00000    0.000156157320255  0.000048790511278
7259.00000    0.000156110231403  0.000048776166066
7260.00000    0.000156063163234  0.000048761826994
7261.00000    0.000156016115736  0.000048747494059
7262.00000    0.000155969088897  0.000048733167256
7263.00000    0.000155922082705  0.000048718846583
7264.00000    0.000155875097149  0.000048704532037
7265.00000    0.000155828132217  0.000048690223613
7266.00000    0.000155781187896  0.000048675921308
7267.00000    0.000155734264175  0.000048661625119
7268.00000    0.000155687361042  0.000048647335043
7269.00000    0.000155640478485  0.000048633051075
7270.00000    0.000155593616492  0.000048618773213
7271.00000    0.000155546775051  0.000048604501453
7272.00000    0.000155499954151  0.000048590235792
7273.00000    0.000155453153779  0.000048575976226
7274.00000    0.000155406373924  0.000048561722752
7275.00000    0.000155359614575  0.000048547475367
7276.00000    0.000155312875718  0.000048533234066
7277.00000    0.000155266157343  0.000048518998847
7278.00000    0.000155219459438  0.000048504769707
7279.00000    0.000155172781990  0.000048490546641
7280.00000    0.000155126124989  0.000048476329646
7281.00000    0.000155079488422  0.000048462118720
7282.00000    0.000155032872277  0.000048447913858
7283.00000    0.000154986276543  0.000048433715058
7284.00000    0.000154939701209  0.000048419522315
7285.00000    0.000154893146261  0.000048405335626
7286.00000    0.000154846611690  0.000048391154989
7287.00000    0.000154800097482  0.000048376980399
7288.00000    0.000154753603626  0.000048362811854
7289.00000    0.000154707130111  0.000048348649349
7290.00000    0.000154660676925  0.000048334492882
7291.00000    0.000154614244056  0.000048320342449
7292.00000    0.000154567831493  0.000048306198047
7293.00000    0.000154521439223  0.000048292059672
7294.00000    0.000154475067235  0.000048277927321
7295.00000    0.000154428715518  0.000048263800991
7296.00000    0.000154382384060  0.000048249680678
7297.00000    0.000154336072849  0.000048235566379
7298.00000    0.000154289781874  0.000048221458090
7299.00000    0.000154243511123  0.000048207355809
7300.00000    0.000154197260584  0.000048193259531
7301.00000    0.000154151030246  0.000048179169254
7302.00000    0.000154104820097  0.000048165084974
7303.00000    0.000154058630126  0.000048151006688
7304.00000    0.000154012460321  0.000048136934392
7305.00000    0.000153966310670  0.000048122868084
7306.00000    0.000153920181163  0.000048108807758
7307.00000    0.000153874071786  0.000048094753414
7308.00000    0.000153827982530  0.000048080705046
7309.00000    0.000153781913382  0.000048066662652
7310.00000    0.000153735864331  0.000048052626229
7311.00000    0.000153689835365  0.000048038595772
7312.00000    0.000153643826473  0.000048024571279
7313.00000    0.000153597837643  0.000048010552747
7314.00000    0.000153551868864  0.000047996540171
7315.00000    0.000153505920125  0.000047982533550
7316.00000    0.000153459991413  0.000047968532879
7317.00000    0.000153414082718  0.000047954538154
7318.00000    0.000153368194027  0.000047940549374
7319.00000    0.000153322325330  0.000047926566534
7320.00000    0.000153276476615  0.000047912589631
7321.00000    0.000153230647871  0.000047898618663
7322.00000    0.000153184839086  0.000047884653624
7323.00000    0.000153139050249  0.000047870694513
7324.00000    0.000153093281348  0.000047856741326
7325.00000    0.000153047532372  0.000047842794059
7326.00000    0.000153001803309  0.000047828852710
7327.00000    0.000152956094149  0.000047814917275
7328.00000    0.000152910404880  0.000047800987751
7329.00000    0.000152864735490  0.000047787064134
7330.00000    0.000152819085968  0.000047773146421
7331.00000    0.000152773456302  0.000047759234609
7332.00000    0.000152727846483  0.000047745328694
7333.00000    0.000152682256497  0.000047731428674
7334.00000    0.000152636686334  0.000047717534545
7335.00000    0.000152591135982  0.000047703646304
7336.00000    0.000152545605431  0.000047689763947
7337.00000    0.000152500094668  0.000047675887472
7338.00000    0.000152454603682  0.000047662016874
7339.00000    0.000152409132463  0.000047648152151
7340.00000    0.000152363680999  0.000047634293300
7341.00000    0.000152318249279  0.000047620440316
7342.00000    0.000152272837290  0.000047606593198
7343.00000    0.000152227445023  0.000047592751941
7344.00000    0.000152182072466  0.000047578916543
7345.00000    0.000152136719608  0.000047565086999
7346.00000    0.000152091386437  0.000047551263308
7347.00000    0.000152046072942  0.000047537445465
7348.00000    0.000152000779112  0.000047523633467
7349.00000    0.000151955504936  0.000047509827312
7350.00000    0.000151910250402  0.000047496026995
7351.00000    0.000151865015500  0.000047482232514
7352.00000    0.000151819800218  0.000047468443866
7353.00000    0.000151774604544  0.000047454661046
7354.00000    0.000151729428469  0.000047440884053
7355.00000    0.000151684271980  0.000047427112882
7356.00000    0.000151639135067  0.000047413347531
7357.00000    0.000151594017719  0.000047399587995
7358.00000    0.000151548919923  0.000047385834273
7359.00000    0.000151503841670  0.000047372086361
7360.00000    0.000151458782947  0.000047358344255
7361.00000    0.000151413743745  0.000047344607953
7362.00000    0.000151368724051  0.000047330877450
7363.00000    0.000151323723855  0.000047317152745
7364.00000    0.000151278743145  0.000047303433833
7365.00000    0.000151233781911  0.000047289720712
7366.00000    0.000151188840142  0.000047276013378
7367.00000    0.000151143917825  0.000047262311828
7368.00000    0.000151099014951  0.000047248616059
7369.00000    0.000151054131508  0.000047234926068
7370.00000    0.000151009267486  0.000047221241851
7371.00000    0.000150964422872  0.000047207563405
7372.00000    0.000150919597657  0.000047193890728
7373.00000    0.000150874791829  0.000047180223815
7374.00000    0.000150830005377  0.000047166562664
7375.00000    0.000150785238290  0.000047152907272
7376.00000    0.000150740490557  0.000047139257635
7377.00000    0.000150695762167  0.000047125613750
7378.00000    0.000150651053109  0.000047111975614
7379.00000    0.000150606363373  0.000047098343223
7380.00000    0.000150561692946  0.000047084716576
7381.00000    0.000150517041819  0.000047071095667
7382.00000    0.000150472409980  0.000047057480495
7383.00000    0.000150427797419  0.000047043871056
7384.00000    0.000150383204123  0.000047030267347
7385.00000    0.000150338630084  0.000047016669365
7386.00000    0.000150294075289  0.000047003077106
7387.00000    0.000150249539727  0.000046989490568
7388.00000    0.000150205023388  0.000046975909747
7389.00000    0.000150160526261  0.000046962334640
7390.00000    0.000150116048335  0.000046948765244
7391.00000    0.000150071589599  0.000046935201555
7392.00000    0.000150027150042  0.000046921643572
7393.00000    0.000149982729654  0.000046908091290
7394.00000    0.000149938328423  0.000046894544706
7395.00000    0.000149893946338  0.000046881003817
7396.00000    0.000149849583390  0.000046867468621
7397.00000    0.000149805239566  0.000046853939113
7398.00000    0.000149760914856  0.000046840415291
7399.00000    0.000149716609250  0.000046826897152
7400.00000    0.000149672322736  0.000046813384692
7401.00000    0.000149628055304  0.000046799877909
7402.00000    0.000149583806942  0.000046786376799
7403.00000    0.000149539577641  0.000046772881359
7404.00000    0.000149495367389  0.000046759391585
7405.00000    0.000149451176176  0.000046745907476
7406.00000    0.000149407003990  0.000046732429028
7407.00000    0.000149362850821  0.000046718956237
7408.00000    0.000149318716658  0.000046705489101
7409.00000    0.000149274601491  0.000046692027616
7410.00000    0.000149230505309  0.000046678571779
7411.00000    0.000149186428101  0.000046665121588
7412.00000    0.000149142369855  0.000046651677038
7413.00000    0.000149098330563  0.000046638238128
7414.00000    0.000149054310212  0.000046624804853
7415.00000    0.000149010308793  0.000046611377211
7416.00000    0.000148966326294  0.000046597955199
7417.00000    0.000148922362705  0.000046584538813
7418.00000    0.000148878418015  0.000046571128051
7419.00000    0.000148834492213  0.000046557722909
7420.00000    0.000148790585289  0.000046544323384
7421.00000    0.000148746697232  0.000046530929474
7422.00000    0.000148702828032  0.000046517541174
7423.00000    0.000148658977678  0.000046504158483
7424.00000    0.000148615146159  0.000046490781396
7425.00000    0.000148571333464  0.000046477409912
7426.00000    0.000148527539583  0.000046464044026
7427.00000    0.000148483764506  0.000046450683735
7428.00000    0.000148440008221  0.000046437329038
7429.00000    0.000148396270719  0.000046423979930
7430.00000    0.000148352551988  0.000046410636408
7431.00000    0.000148308852018  0.000046397298470
7432.00000    0.000148265170798  0.000046383966112
7433.00000    0.000148221508319  0.000046370639331
7434.00000    0.000148177864568  0.000046357318125
7435.00000    0.000148134239537  0.000046344002489
7436.00000    0.000148090633213  0.000046330692422
7437.00000    0.000148047045587  0.000046317387920
7438.00000    0.000148003476648  0.000046304088979
7439.00000    0.000147959926386  0.000046290795598
7440.00000    0.000147916394790  0.000046277507773
7441.00000    0.000147872881850  0.000046264225500
7442.00000    0.000147829387554  0.000046250948777
7443.00000    0.000147785911893  0.000046237677601
7444.00000    0.000147742454856  0.000046224411968
7445.00000    0.000147699016433  0.000046211151876
7446.00000    0.000147655596613  0.000046197897322
7447.00000    0.000147612195386  0.000046184648303
7448.00000    0.000147568812741  0.000046171404814
7449.00000    0.000147525448667  0.000046158166855
7450.00000    0.000147482103155  0.000046144934421
7451.00000    0.000147438776194  0.000046131707509
7452.00000    0.000147395467773  0.000046118486117
7453.00000    0.000147352177883  0.000046105270241
7454.00000    0.000147308906512  0.000046092059878
7455.00000    0.000147265653650  0.000046078855026
7456.00000    0.000147222419287  0.000046065655681
7457.00000    0.000147179203412  0.000046052461841
7458.00000    0.000147136006016  0.000046039273502
7459.00000    0.000147092827087  0.000046026090661
7460.00000    0.000147049666615  0.000046012913315
7461.00000    0.000147006524591  0.000045999741462
7462.00000    0.000146963401003  0.000045986575098
7463.00000    0.000146920295841  0.000045973414221
7464.00000    0.000146877209095  0.000045960258826
7465.00000    0.000146834140755  0.000045947108912
7466.00000    0.000146791090810  0.000045933964475
7467.00000    0.000146748059250  0.000045920825513
7468.00000    0.000146705046064  0.000045907692021
7469.00000    0.000146662051243  0.000045894563999
7470.00000    0.000146619074776  0.000045881441441
7471.00000    0.000146576116652  0.000045868324346
7472.00000    0.000146533176862  0.000045855212710
7473.00000    0.000146490255395  0.000045842106530
7474.00000    0.000146447352241  0.000045829005804
7475.00000    0.000146404467390  0.000045815910528
7476.00000    0.000146361600831  0.000045802820700
7477.00000    0.000146318752554  0.000045789736316
7478.00000    0.000146275922549  0.000045776657374
7479.00000    0.000146233110805  0.000045763583870
7480.00000    0.000146190317314  0.000045750515802
7481.00000    0.000146147542063  0.000045737453166
7482.00000    0.000146104785043  0.000045724395960
7483.00000    0.000146062046244  0.000045711344180
7484.00000    0.000146019325656  0.000045698297824
7485.00000    0.000145976623268  0.000045685256889
7486.00000    0.000145933939070  0.000045672221372
7487.00000    0.000145891273052  0.000045659191270
7488.00000    0.000145848625204  0.000045646166579
7489.00000    0.000145805995516  0.000045633147297
7490.00000    0.000145763383977  0.000045620133422
7491.00000    0.000145720790578  0.000045607124949
7492.00000    0.000145678215308  0.000045594121876
7493.00000    0.000145635658157  0.000045581124201
7494.00000    0.000145593119115  0.000045568131920
7495.00000    0.000145550598172  0.000045555145030
7496.00000    0.000145508095318  0.000045542163528
7497.00000    0.000145465610542  0.000045529187412
7498.00000    0.000145423143835  0.000045516216678
7499.00000    0.000145380695187  0.000045503251323
7500.00000    0.000145338264586  0.000045490291346
7501.00000    0.000145295852024  0.000045477336742
7502.00000    0.000145253457491  0.000045464387508
7503.00000    0.000145211080975  0.000045451443643
7504.00000    0.000145168722468  0.000045438505142
7505.00000    0.000145126381958  0.000045425572004
7506.00000    0.000145084059437  0.000045412644224
7507.00000    0.000145041754893  0.000045399721801
7508.00000    0.000144999468318  0.000045386804730
7509.00000    0.000144957199700  0.000045373893011
7510.00000    0.000144914949031  0.000045360986638
7511.00000    0.000144872716299  0.000045348085610
7512.00000    0.000144830501495  0.000045335189924
7513.00000    0.000144788304609  0.000045322299576
7514.00000    0.000144746125631  0.000045309414565
7515.00000    0.000144703964550  0.000045296534886
7516.00000    0.000144661821358  0.000045283660537
7517.00000    0.000144619696044  0.000045270791515
7518.00000    0.000144577588598  0.000045257927817
7519.00000    0.000144535499009  0.000045245069441
7520.00000    0.000144493427269  0.000045232216383
7521.00000    0.000144451373367  0.000045219368641
7522.00000    0.000144409337294  0.000045206526211
7523.00000    0.000144367319038  0.000045193689092
7524.00000    0.000144325318591  0.000045180857279
7525.00000    0.000144283335943  0.000045168030770
7526.00000    0.000144241371083  0.000045155209562
7527.00000    0.000144199424002  0.000045142393652
7528.00000    0.000144157494689  0.000045129583038
7529.00000    0.000144115583136  0.000045116777717
7530.00000    0.000144073689331  0.000045103977685
7531.00000    0.000144031813266  0.000045091182940
7532.00000    0.000143989954930  0.000045078393478
7533.00000    0.000143948114313  0.000045065609298
7534.00000    0.000143906291406  0.000045052830396
7535.00000    0.000143864486199  0.000045040056769
7536.00000    0.000143822698681  0.000045027288415
7537.00000    0.000143780928844  0.000045014525330
7538.00000    0.000143739176677  0.000045001767512
7539.00000    0.000143697442170  0.000044989014958
7540.00000    0.000143655725314  0.000044976267666
7541.00000    0.000143614026098  0.000044963525631
7542.00000    0.000143572344514  0.000044950788851
7543.00000    0.000143530680551  0.000044938057325
7544.00000    0.000143489034199  0.000044925331047
7545.00000    0.000143447405449  0.000044912610017
7546.00000    0.000143405794291  0.000044899894231
7547.00000    0.000143364200715  0.000044887183685
7548.00000    0.000143322624711  0.000044874478378
7549.00000    0.000143281066270  0.000044861778307
7550.00000    0.000143239525381  0.000044849083468
7551.00000    0.000143198002036  0.000044836393859
7552.00000    0.000143156496224  0.000044823709477
7553.00000    0.000143115007936  0.000044811030319
7554.00000    0.000143073537162  0.000044798356383
7555.00000    0.000143032083892  0.000044785687665
7556.00000    0.000142990648117  0.000044773024162
7557.00000    0.000142949229827  0.000044760365873
7558.00000    0.000142907829011  0.000044747712794
7559.00000    0.000142866445661  0.000044735064921
7560.00000    0.000142825079767  0.000044722422254
7561.00000    0.000142783731319  0.000044709784788
7562.00000    0.000142742400308  0.000044697152520
7563.00000    0.000142701086723  0.000044684525449
7564.00000    0.000142659790556  0.000044671903571
7565.00000    0.000142618511796  0.000044659286883
7566.00000    0.000142577250433  0.000044646675383
7567.00000    0.000142536006459  0.000044634069068
7568.00000    0.000142494779864  0.000044621467935
7569.00000    0.000142453570638  0.000044608871981
7570.00000    0.000142412378771  0.000044596281203
7571.00000    0.000142371204254  0.000044583695599
7572.00000    0.000142330047077  0.000044571115166
7573.00000    0.000142288907230  0.000044558539900
7574.00000    0.000142247784705  0.000044545969800
7575.00000    0.000142206679491  0.000044533404863
7576.00000    0.000142165591579  0.000044520845085
7577.00000    0.000142124520959  0.000044508290464
7578.00000    0.000142083467622  0.000044495740997
7579.00000    0.000142042431558  0.000044483196682
7580.00000    0.000142001412758  0.000044470657515
7581.00000    0.000141960411212  0.000044458123494
7582.00000    0.000141919426910  0.000044445594616
7583.00000    0.000141878459844  0.000044433070878
7584.00000    0.000141837510003  0.000044420552277
7585.00000    0.000141796577378  0.000044408038812
7586.00000    0.000141755661959  0.000044395530478
7587.00000    0.000141714763738  0.000044383027273
7588.00000    0.000141673882704  0.000044370529195
7589.00000    0.000141633018848  0.000044358036241
7590.00000    0.000141592172160  0.000044345548407
7591.00000    0.000141551342632  0.000044333065692
7592.00000    0.000141510530253  0.000044320588092
7593.00000    0.000141469735014  0.000044308115605
7594.00000    0.000141428956907  0.000044295648227
7595.00000    0.000141388195920  0.000044283185957
7596.00000    0.000141347452045  0.000044270728791
7597.00000    0.000141306725272  0.000044258276727
7598.00000    0.000141266015593  0.000044245829762
7599.00000    0.000141225322997  0.000044233387893
7600.00000    0.000141184647475  0.000044220951117
7601.00000    0.000141143989017  0.000044208519432
7602.00000    0.000141103347615  0.000044196092835
7603.00000    0.000141062723259  0.000044183671323
7604.00000    0.000141022115940  0.000044171254894
7605.00000    0.000140981525647  0.000044158843544
7606.00000    0.000140940952372  0.000044146437272
7607.00000    0.000140900396106  0.000044134036074
7608.00000    0.000140859856838  0.000044121639947
7609.00000    0.000140819334561  0.000044109248889
7610.00000    0.000140778829263  0.000044096862898
7611.00000    0.000140738340936  0.000044084481970
7612.00000    0.000140697869572  0.000044072106102
7613.00000    0.000140657415159  0.000044059735293
7614.00000    0.000140616977689  0.000044047369539
7615.00000    0.000140576557153  0.000044035008837
7616.00000    0.000140536153541  0.000044022653186
7617.00000    0.000140495766844  0.000044010302581
7618.00000    0.000140455397053  0.000043997957021
7619.00000    0.000140415044159  0.000043985616503
7620.00000    0.000140374708151  0.000043973281023
7621.00000    0.000140334389022  0.000043960950580
7622.00000    0.000140294086760  0.000043948625171
7623.00000    0.000140253801359  0.000043936304793
7624.00000    0.000140213532807  0.000043923989443
7625.00000    0.000140173281096  0.000043911679118
7626.00000    0.000140133046216  0.000043899373816
7627.00000    0.000140092828159  0.000043887073535
7628.00000    0.000140052626915  0.000043874778271
7629.00000    0.000140012442475  0.000043862488021
7630.00000    0.000139972274829  0.000043850202784
7631.00000    0.000139932123969  0.000043837922557
7632.00000    0.000139891989884  0.000043825647336
7633.00000    0.000139851872567  0.000043813377119
7634.00000    0.000139811772008  0.000043801111903
7635.00000    0.000139771688197  0.000043788851686
7636.00000    0.000139731621125  0.000043776596466
7637.00000    0.000139691570784  0.000043764346238
7638.00000    0.000139651537163  0.000043752101002
7639.00000    0.000139611520255  0.000043739860753
7640.00000    0.000139571520049  0.000043727625490
7641.00000    0.000139531536537  0.000043715395209
7642.00000    0.000139491569709  0.000043703169908
7643.00000    0.000139451619556  0.000043690949585
7644.00000    0.000139411686069  0.000043678734237
7645.00000    0.000139371769240  0.000043666523860
7646.00000    0.000139331869058  0.000043654318453
7647.00000    0.000139291985515  0.000043642118013
7648.00000    0.000139252118601  0.000043629922537
7649.00000    0.000139212268308  0.000043617732022
7650.00000    0.000139172434627  0.000043605546466
7651.00000    0.000139132617547  0.000043593365866
7652.00000    0.000139092817061  0.000043581190220
7653.00000    0.000139053033159  0.000043569019524
7654.00000    0.000139013265833  0.000043556853777
7655.00000    0.000138973515072  0.000043544692975
7656.00000    0.000138933780868  0.000043532537116
7657.00000    0.000138894063212  0.000043520386198
7658.00000    0.000138854362094  0.000043508240217
7659.00000    0.000138814677507  0.000043496099171
7660.00000    0.000138775009440  0.000043483963057
7661.00000    0.000138735357885  0.000043471831874
7662.00000    0.000138695722833  0.000043459705617
7663.00000    0.000138656104274  0.000043447584285
7664.00000    0.000138616502200  0.000043435467875
7665.00000    0.000138576916601  0.000043423356384
7666.00000    0.000138537347469  0.000043411249809
7667.00000    0.000138497794795  0.000043399148149
7668.00000    0.000138458258570  0.000043387051400
7669.00000    0.000138418738784  0.000043374959560
7670.00000    0.000138379235428  0.000043362872626
7671.00000    0.000138339748495  0.000043350790595
7672.00000    0.000138300277974  0.000043338713466
7673.00000    0.000138260823857  0.000043326641235
7674.00000    0.000138221386135  0.000043314573899
7675.00000    0.000138181964798  0.000043302511457
7676.00000    0.000138142559839  0.000043290453905
7677.00000    0.000138103171247  0.000043278401241
7678.00000    0.000138063799015  0.000043266353462
7679.00000    0.000138024443133  0.000043254310566
7680.00000    0.000137985103592  0.000043242272550
7681.00000    0.000137945780383  0.000043230239412
7682.00000    0.000137906473498  0.000043218211149
7683.00000    0.000137867182927  0.000043206187758
7684.00000    0.000137827908662  0.000043194169236
7685.00000    0.000137788650694  0.000043182155582
7686.00000    0.000137749409013  0.000043170146792
7687.00000    0.000137710183612  0.000043158142865
7688.00000    0.000137670974480  0.000043146143796
7689.00000    0.000137631781610  0.000043134149585
7690.00000    0.000137592604992  0.000043122160228
7691.00000    0.000137553444618  0.000043110175722
7692.00000    0.000137514300478  0.000043098196066
7693.00000    0.000137475172564  0.000043086221256
7694.00000    0.000137436060867  0.000043074251289
7695.00000    0.000137396965379  0.000043062286165
7696.00000    0.000137357886090  0.000043050325879
7697.00000    0.000137318822991  0.000043038370429
7698.00000    0.000137279776074  0.000043026419813
7699.00000    0.000137240745330  0.000043014474028
7700.00000    0.000137201730750  0.000043002533071
7701.00000    0.000137162732326  0.000042990596940
7702.00000    0.000137123750048  0.000042978665633
7703.00000    0.000137084783907  0.000042966739147
7704.00000    0.000137045833896  0.000042954817479
7705.00000    0.000137006900005  0.000042942900626
7706.00000    0.000136967982226  0.000042930988587
7707.00000    0.000136929080549  0.000042919081359
7708.00000    0.000136890194966  0.000042907178938
7709.00000    0.000136851325468  0.000042895281323
7710.00000    0.000136812472047  0.000042883388511
7711.00000    0.000136773634694  0.000042871500499
7712.00000    0.000136734813399  0.000042859617286
7713.00000    0.000136696008155  0.000042847738867
7714.00000    0.000136657218953  0.000042835865242
7715.00000    0.000136618445783  0.000042823996406
7716.00000    0.000136579688638  0.000042812132359
7717.00000    0.000136540947508  0.000042800273096
7718.00000    0.000136502222385  0.000042788418616
7719.00000    0.000136463513260  0.000042776568917
7720.00000    0.000136424820124  0.000042764723995
7721.00000    0.000136386142969  0.000042752883848
7722.00000    0.000136347481786  0.000042741048473
7723.00000    0.000136308836566  0.000042729217869
7724.00000    0.000136270207302  0.000042717392032
7725.00000    0.000136231593983  0.000042705570960
7726.00000    0.000136192996602  0.000042693754650
7727.00000    0.000136154415149  0.000042681943100
7728.00000    0.000136115849617  0.000042670136308
7729.00000    0.000136077299997  0.000042658334271
7730.00000    0.000136038766279  0.000042646536986
7731.00000    0.000136000248455  0.000042634744451
7732.00000    0.000135961746518  0.000042622956663
7733.00000    0.000135923260457  0.000042611173620
7734.00000    0.000135884790265  0.000042599395320
7735.00000    0.000135846335933  0.000042587621759
7736.00000    0.000135807897452  0.000042575852936
7737.00000    0.000135769474814  0.000042564088847
7738.00000    0.000135731068010  0.000042552329491
7739.00000    0.000135692677031  0.000042540574865
7740.00000    0.000135654301870  0.000042528824966
7741.00000    0.000135615942517  0.000042517079791
7742.00000    0.000135577598964  0.000042505339339
7743.00000    0.000135539271202  0.000042493603607
7744.00000    0.000135500959223  0.000042481872593
7745.00000    0.000135462663019  0.000042470146293
7746.00000    0.000135424382580  0.000042458424706
7747.00000    0.000135386117898  0.000042446707828
7748.00000    0.000135347868965  0.000042434995658
7749.00000    0.000135309635773  0.000042423288193
7750.00000    0.000135271418312  0.000042411585430
7751.00000    0.000135233216574  0.000042399887368
7752.00000    0.000135195030551  0.000042388194002
7753.00000    0.000135156860234  0.000042376505332
7754.00000    0.000135118705615  0.000042364821355
7755.00000    0.000135080566685  0.000042353142067
7756.00000    0.000135042443436  0.000042341467467
7757.00000    0.000135004335859  0.000042329797552
7758.00000    0.000134966243946  0.000042318132320
7759.00000    0.000134928167688  0.000042306471768
7760.00000    0.000134890107078  0.000042294815894
7761.00000    0.000134852062105  0.000042283164695
7762.00000    0.000134814032763  0.000042271518168
7763.00000    0.000134776019043  0.000042259876313
7764.00000    0.000134738020935  0.000042248239125
7765.00000    0.000134700038432  0.000042236606602
7766.00000    0.000134662071526  0.000042224978742
7767.00000    0.000134624120208  0.000042213355543
7768.00000    0.000134586184469  0.000042201737002
7769.00000    0.000134548264301  0.000042190123117
7770.00000    0.000134510359696  0.000042178513885
7771.00000    0.000134472470646  0.000042166909303
7772.00000    0.000134434597141  0.000042155309370
7773.00000    0.000134396739174  0.000042143714083
7774.00000    0.000134358896736  0.000042132123439
7775.00000    0.000134321069819  0.000042120537436
7776.00000    0.000134283258415  0.000042108956071
7777.00000    0.000134245462514  0.000042097379343
7778.00000    0.000134207682109  0.000042085807248
7779.00000    0.000134169917192  0.000042074239784
7780.00000    0.000134132167754  0.000042062676950
7781.00000    0.000134094433787  0.000042051118741
7782.00000    0.000134056715282  0.000042039565156
7783.00000    0.000134019012231  0.000042028016193
7784.00000    0.000133981324626  0.000042016471849
7785.00000    0.000133943652459  0.000042004932122
7786.00000    0.000133905995720  0.000041993397008
7787.00000    0.000133868354403  0.000041981866507
7788.00000    0.000133830728498  0.000041970340615
7789.00000    0.000133793117998  0.000041958819330
7790.00000    0.000133755522893  0.000041947302649
7791.00000    0.000133717943176  0.000041935790571
7792.00000    0.000133680378839  0.000041924283092
7793.00000    0.000133642829873  0.000041912780210
7794.00000    0.000133605296270  0.000041901281923
7795.00000    0.000133567778021  0.000041889788229
7796.00000    0.000133530275119  0.000041878299125
7797.00000    0.000133492787555  0.000041866814609
7798.00000    0.000133455315321  0.000041855334677
7799.00000    0.000133417858409  0.000041843859329
7800.00000    0.000133380416810  0.000041832388561
7801.00000    0.000133342990517  0.000041820922371
7802.00000    0.000133305579520  0.000041809460757
7803.00000    0.000133268183813  0.000041798003715
7804.00000    0.000133230803386  0.000041786551245
7805.00000    0.000133193438231  0.000041775103343
7806.00000    0.000133156088341  0.000041763660008
7807.00000    0.000133118753707  0.000041752221236
7808.00000    0.000133081434321  0.000041740787025
7809.00000    0.000133044130174  0.000041729357373
7810.00000    0.000133006841259  0.000041717932278
7811.00000    0.000132969567567  0.000041706511736
7812.00000    0.000132932309090  0.000041695095747
7813.00000    0.000132895065821  0.000041683684307
7814.00000    0.000132857837750  0.000041672277414
7815.00000    0.000132820624870  0.000041660875065
7816.00000    0.000132783427172  0.000041649477259
7817.00000    0.000132746244649  0.000041638083992
7818.00000    0.000132709077293  0.000041626695263
7819.00000    0.000132671925094  0.000041615311069
7820.00000    0.000132634788046  0.000041603931408
7821.00000    0.000132597666139  0.000041592556277
7822.00000    0.000132560559366  0.000041581185674
7823.00000    0.000132523467719  0.000041569819597
7824.00000    0.000132486391190  0.000041558458043
7825.00000    0.000132449329770  0.000041547101010
7826.00000    0.000132412283452  0.000041535748496
7827.00000    0.000132375252227  0.000041524400497
7828.00000    0.000132338236088  0.000041513057013
7829.00000    0.000132301235025  0.000041501718040
7830.00000    0.000132264249032  0.000041490383576
7831.00000    0.000132227278100  0.000041479053619
7832.00000    0.000132190322221  0.000041467728166
7833.00000    0.000132153381387  0.000041456407215
7834.00000    0.000132116455590  0.000041445090764
7835.00000    0.000132079544822  0.000041433778811
7836.00000    0.000132042649075  0.000041422471352
7837.00000    0.000132005768341  0.000041411168386
7838.00000    0.000131968902611  0.000041399869911
7839.00000    0.000131932051878  0.000041388575923
7840.00000    0.000131895216134  0.000041377286421
7841.00000    0.000131858395371  0.000041366001402
7842.00000    0.000131821589581  0.000041354720864
7843.00000    0.000131784798755  0.000041343444805
7844.00000    0.000131748022887  0.000041332173222
7845.00000    0.000131711261967  0.000041320906114
7846.00000    0.000131674515988  0.000041309643476
7847.00000    0.000131637784942  0.000041298385308
7848.00000    0.000131601068820  0.000041287131607
7849.00000    0.000131564367616  0.000041275882371
7850.00000    0.000131527681321  0.000041264637597
7851.00000    0.000131491009926  0.000041253397283
7852.00000    0.000131454353425  0.000041242161427
7853.00000    0.000131417711809  0.000041230930026
7854.00000    0.000131381085070  0.000041219703078
7855.00000    0.000131344473200  0.000041208480580
7856.00000    0.000131307876191  0.000041197262532
7857.00000    0.000131271294036  0.000041186048929
7858.00000    0.000131234726727  0.000041174839770
7859.00000    0.000131198174255  0.000041163635052
7860.00000    0.000131161636613  0.000041152434774
7861.00000    0.000131125113792  0.000041141238933
7862.00000    0.000131088605785  0.000041130047526
7863.00000    0.000131052112585  0.000041118860551
7864.00000    0.000131015634182  0.000041107678006
7865.00000    0.000130979170570  0.000041096499889
7866.00000    0.000130942721739  0.000041085326197
7867.00000    0.000130906287684  0.000041074156928
7868.00000    0.000130869868395  0.000041062992080
7869.00000    0.000130833463864  0.000041051831650
7870.00000    0.000130797074085  0.000041040675637
7871.00000    0.000130760699048  0.000041029524037
7872.00000    0.000130724338747  0.000041018376849
7873.00000    0.000130687993173  0.000041007234070
7874.00000    0.000130651662319  0.000040996095698
7875.00000    0.000130615346176  0.000040984961731
7876.00000    0.000130579044737  0.000040973832166
7877.00000    0.000130542757994  0.000040962707001
7878.00000    0.000130506485940  0.000040951586234
7879.00000    0.000130470228565  0.000040940469862
7880.00000    0.000130433985864  0.000040929357884
7881.00000    0.000130397757827  0.000040918250297
7882.00000    0.000130361544447  0.000040907147098
7883.00000    0.000130325345717  0.000040896048286
7884.00000    0.000130289161627  0.000040884953858
7885.00000    0.000130252992172  0.000040873863812
7886.00000    0.000130216837342  0.000040862778146
7887.00000    0.000130180697131  0.000040851696857
7888.00000    0.000130144571530  0.000040840619943
7889.00000    0.000130108460531  0.000040829547402
7890.00000    0.000130072364128  0.000040818479231
7891.00000    0.000130036282311  0.000040807415428
7892.00000    0.000130000215074  0.000040796355992
7893.00000    0.000129964162408  0.000040785300919
7894.00000    0.000129928124307  0.000040774250208
7895.00000    0.000129892100761  0.000040763203856
7896.00000    0.000129856091764  0.000040752161861
7897.00000    0.000129820097308  0.000040741124221
7898.00000    0.000129784117384  0.000040730090933
7899.00000    0.000129748151986  0.000040719061995
7900.00000    0.000129712201106  0.000040708037405
7901.00000    0.000129676264735  0.000040697017161
7902.00000    0.000129640342867  0.000040686001261
7903.00000    0.000129604435493  0.000040674989701
7904.00000    0.000129568542606  0.000040663982481
7905.00000    0.000129532664199  0.000040652979597
7906.00000    0.000129496800262  0.000040641981048
7907.00000    0.000129460950790  0.000040630986831
7908.00000    0.000129425115774  0.000040619996944
7909.00000    0.000129389295206  0.000040609011385
7910.00000    0.000129353489079  0.000040598030151
7911.00000    0.000129317697386  0.000040587053241
7912.00000    0.000129281920117  0.000040576080651
7913.00000    0.000129246157267  0.000040565112381
7914.00000    0.000129210408828  0.000040554148427
7915.00000    0.000129174674790  0.000040543188787
7916.00000    0.000129138955148  0.000040532233459
7917.00000    0.000129103249894  0.000040521282442
7918.00000    0.000129067559019  0.000040510335732
7919.00000    0.000129031882516  0.000040499393327
7920.00000    0.000128996220378  0.000040488455226
7921.00000    0.000128960572598  0.000040477521426
7922.00000    0.000128924939166  0.000040466591924
7923.00000    0.000128889320076  0.000040455666719
7924.00000    0.000128853715321  0.000040444745809
7925.00000    0.000128818124892  0.000040433829190
7926.00000    0.000128782548783  0.000040422916861
7927.00000    0.000128746986985  0.000040412008821
7928.00000    0.000128711439491  0.000040401105065
7929.00000    0.000128675906294  0.000040390205593
7930.00000    0.000128640387385  0.000040379310402
7931.00000    0.000128604882758  0.000040368419490
7932.00000    0.000128569392404  0.000040357532854
7933.00000    0.000128533916317  0.000040346650493
7934.00000    0.000128498454488  0.000040335772404
7935.00000    0.000128463006911  0.000040324898585
7936.00000    0.000128427573577  0.000040314029035
7937.00000    0.000128392154480  0.000040303163749
7938.00000    0.000128356749611  0.000040292302727
7939.00000    0.000128321358964  0.000040281445967
7940.00000    0.000128285982529  0.000040270593465
7941.00000    0.000128250620302  0.000040259745221
7942.00000    0.000128215272272  0.000040248901231
7943.00000    0.000128179938434  0.000040238061493
7944.00000    0.000128144618780  0.000040227226006
7945.00000    0.000128109313302  0.000040216394767
7946.00000    0.000128074021992  0.000040205567774
7947.00000    0.000128038744844  0.000040194745024
7948.00000    0.000128003481850  0.000040183926516
7949.00000    0.000127968233002  0.000040173112248
7950.00000    0.000127932998293  0.000040162302216
7951.00000    0.000127897777715  0.000040151496420
7952.00000    0.000127862571261  0.000040140694856
7953.00000    0.000127827378924  0.000040129897524
7954.00000    0.000127792200696  0.000040119104419
7955.00000    0.000127757036569  0.000040108315541
7956.00000    0.000127721886537  0.000040097530887
7957.00000    0.000127686750592  0.000040086750455
7958.00000    0.000127651628726  0.000040075974243
7959.00000    0.000127616520932  0.000040065202248
7960.00000    0.000127581427203  0.000040054434469
7961.00000    0.000127546347531  0.000040043670904
7962.00000    0.000127511281909  0.000040032911549
7963.00000    0.000127476230329  0.000040022156403
7964.00000    0.000127441192785  0.000040011405464
7965.00000    0.000127406169268  0.000040000658730
7966.00000    0.000127371159771  0.000039989916198
7967.00000    0.000127336164287  0.000039979177867
7968.00000    0.000127301182809  0.000039968443733
7969.00000    0.000127266215329  0.000039957713796
7970.00000    0.000127231261840  0.000039946988053
7971.00000    0.000127196322334  0.000039936266501
7972.00000    0.000127161396804  0.000039925549139
7973.00000    0.000127126485243  0.000039914835964
7974.00000    0.000127091587644  0.000039904126975
7975.00000    0.000127056703999  0.000039893422168
7976.00000    0.000127021834300  0.000039882721543
7977.00000    0.000126986978541  0.000039872025096
7978.00000    0.000126952136714  0.000039861332827
7979.00000    0.000126917308812  0.000039850644731
7980.00000    0.000126882494828  0.000039839960808
7981.00000    0.000126847694753  0.000039829281056
7982.00000    0.000126812908582  0.000039818605471
7983.00000    0.000126778136306  0.000039807934053
7984.00000    0.000126743377919  0.000039797266798
7985.00000    0.000126708633412  0.000039786603705
7986.00000    0.000126673902780  0.000039775944772
7987.00000    0.000126639186014  0.000039765289996
7988.00000    0.000126604483107  0.000039754639375
7989.00000    0.000126569794052  0.000039743992908
7990.00000    0.000126535118842  0.000039733350592
7991.00000    0.000126500457469  0.000039722712424
7992.00000    0.000126465809926  0.000039712078404
7993.00000    0.000126431176206  0.000039701448528
7994.00000    0.000126396556302  0.000039690822795
7995.00000    0.000126361950207  0.000039680201203
7996.00000    0.000126327357912  0.000039669583748
7997.00000    0.000126292779412  0.000039658970430
7998.00000    0.000126258214698  0.000039648361246
7999.00000    0.000126223663764  0.000039637756194
8000.00000    0.000126189126603  0.000039627155272
8001.00000    0.000126154603206  0.000039616558478
8002.00000    0.000126120093567  0.000039605965810
8003.00000    0.000126085597679  0.000039595377265
8004.00000    0.000126051115535  0.000039584792841
8005.00000    0.000126016647127  0.000039574212537
8006.00000    0.000125982192448  0.000039563636350
8007.00000    0.000125947751491  0.000039553064278
8008.00000    0.000125913324248  0.000039542496319
8009.00000    0.000125878910714  0.000039531932472
8010.00000    0.000125844510879  0.000039521372733
8011.00000    0.000125810124738  0.000039510817101
8012.00000    0.000125775752284  0.000039500265573
8013.00000    0.000125741393508  0.000039489718148
8014.00000    0.000125707048404  0.000039479174823
8015.00000    0.000125672716964  0.000039468635597
8016.00000    0.000125638399182  0.000039458100467
8017.00000    0.000125604095051  0.000039447569432
8018.00000    0.000125569804563  0.000039437042488
8019.00000    0.000125535527710  0.000039426519635
8020.00000    0.000125501264487  0.000039416000869
8021.00000    0.000125467014886  0.000039405486189
8022.00000    0.000125432778900  0.000039394975593
8023.00000    0.000125398556521  0.000039384469079
8024.00000    0.000125364347743  0.000039373966644
8025.00000    0.000125330152558  0.000039363468287
8026.00000    0.000125295970959  0.000039352974005
8027.00000    0.000125261802940  0.000039342483796
8028.00000    0.000125227648493  0.000039331997659
8029.00000    0.000125193507612  0.000039321515591
8030.00000    0.000125159380288  0.000039311037590
8031.00000    0.000125125266515  0.000039300563654
8032.00000    0.000125091166286  0.000039290093782
8033.00000    0.000125057079594  0.000039279627970
8034.00000    0.000125023006432  0.000039269166217
8035.00000    0.000124988946793  0.000039258708521
8036.00000    0.000124954900669  0.000039248254879
8037.00000    0.000124920868053  0.000039237805290
8038.00000    0.000124886848940  0.000039227359752
8039.00000    0.000124852843321  0.000039216918262
8040.00000    0.000124818851189  0.000039206480819
8041.00000    0.000124784872538  0.000039196047420
8042.00000    0.000124750907361  0.000039185618064
8043.00000    0.000124716955650  0.000039175192748
8044.00000    0.000124683017398  0.000039164771470
8045.00000    0.000124649092599  0.000039154354228
8046.00000    0.000124615181245  0.000039143941021
8047.00000    0.000124581283330  0.000039133531845
8048.00000    0.000124547398846  0.000039123126700
8049.00000    0.000124513527786  0.000039112725583
8050.00000    0.000124479670145  0.000039102328491
8051.00000    0.000124445825913  0.000039091935424
8052.00000    0.000124411995085  0.000039081546378
8053.00000    0.000124378177654  0.000039071161352
8054.00000    0.000124344373612  0.000039060780344
8055.00000    0.000124310582953  0.000039050403352
8056.00000    0.000124276805669  0.000039040030373
8057.00000    0.000124243041754  0.000039029661406
8058.00000    0.000124209291201  0.000039019296449
8059.00000    0.000124175554003  0.000039008935499
8060.00000    0.000124141830153  0.000038998578555
8061.00000    0.000124108119643  0.000038988225614
8062.00000    0.000124074422468  0.000038977876675
8063.00000    0.000124040738619  0.000038967531735
8064.00000    0.000124007068091  0.000038957190793
8065.00000    0.000123973410876  0.000038946853846
8066.00000    0.000123939766967  0.000038936520892
8067.00000    0.000123906136358  0.000038926191930
8068.00000    0.000123872519041  0.000038915866957
8069.00000    0.000123838915010  0.000038905545972
8070.00000    0.000123805324257  0.000038895228971
8071.00000    0.000123771746777  0.000038884915954
8072.00000    0.000123738182561  0.000038874606919
8073.00000    0.000123704631603  0.000038864301862
8074.00000    0.000123671093897  0.000038854000783
8075.00000    0.000123637569434  0.000038843703679
8076.00000    0.000123604058209  0.000038833410548
8077.00000    0.000123570560215  0.000038823121388
8078.00000    0.000123537075445  0.000038812836197
8079.00000    0.000123503603891  0.000038802554974
8080.00000    0.000123470145547  0.000038792277715
8081.00000    0.000123436700406  0.000038782004420
8082.00000    0.000123403268462  0.000038771735086
8083.00000    0.000123369849707  0.000038761469711
8084.00000    0.000123336444135  0.000038751208293
8085.00000    0.000123303051739  0.000038740950830
8086.00000    0.000123269672511  0.000038730697320
8087.00000    0.000123236306446  0.000038720447762
8088.00000    0.000123202953536  0.000038710202152
8089.00000    0.000123169613774  0.000038699960490
8090.00000    0.000123136287154  0.000038689722773
8091.00000    0.000123102973670  0.000038679488999
8092.00000    0.000123069673313  0.000038669259166
8093.00000    0.000123036386077  0.000038659033272
8094.00000    0.000123003111956  0.000038648811315
8095.00000    0.000122969850943  0.000038638593294
8096.00000    0.000122936603031  0.000038628379205
8097.00000    0.000122903368213  0.000038618169048
8098.00000    0.000122870146482  0.000038607962820
8099.00000    0.000122836937832  0.000038597760519
8100.00000    0.000122803742256  0.000038587562144
8101.00000    0.000122770559747  0.000038577367691
8102.00000    0.000122737390298  0.000038567177160
8103.00000    0.000122704233903  0.000038556990548
8104.00000    0.000122671090555  0.000038546807854
8105.00000    0.000122637960247  0.000038536629075
8106.00000    0.000122604842972  0.000038526454209
8107.00000    0.000122571738724  0.000038516283255
8108.00000    0.000122538647496  0.000038506116209
8109.00000    0.000122505569281  0.000038495953072
8110.00000    0.000122472504073  0.000038485793840
8111.00000    0.000122439451864  0.000038475638511
8112.00000    0.000122406412648  0.000038465487084
8113.00000    0.000122373386419  0.000038455339556
8114.00000    0.000122340373169  0.000038445195926
8115.00000    0.000122307372892  0.000038435056192
8116.00000    0.000122274385581  0.000038424920351
8117.00000    0.000122241411230  0.000038414788402
8118.00000    0.000122208449832  0.000038404660343
8119.00000    0.000122175501380  0.000038394536171
8120.00000    0.000122142565867  0.000038384415885
8121.00000    0.000122109643287  0.000038374299483
8122.00000    0.000122076733634  0.000038364186963
8123.00000    0.000122043836900  0.000038354078323
8124.00000    0.000122010953078  0.000038343973561
8125.00000    0.000121978082163  0.000038333872675
8126.00000    0.000121945224147  0.000038323775663
8127.00000    0.000121912379024  0.000038313682523
8128.00000    0.000121879546788  0.000038303593253
8129.00000    0.000121846727431  0.000038293507852
8130.00000    0.000121813920947  0.000038283426317
8131.00000    0.000121781127329  0.000038273348646
8132.00000    0.000121748346571  0.000038263274837
8133.00000    0.000121715578666  0.000038253204889
8134.00000    0.000121682823607  0.000038243138800
8135.00000    0.000121650081388  0.000038233076567
8136.00000    0.000121617352002  0.000038223018189
8137.00000    0.000121584635443  0.000038212963663
8138.00000    0.000121551931704  0.000038202912988
8139.00000    0.000121519240779  0.000038192866162
8140.00000    0.000121486562660  0.000038182823183
8141.00000    0.000121453897341  0.000038172784049
8142.00000    0.000121421244816  0.000038162748758
8143.00000    0.000121388605079  0.000038152717307
8144.00000    0.000121355978121  0.000038142689696
8145.00000    0.000121323363938  0.000038132665923
8146.00000    0.000121290762521  0.000038122645984
8147.00000    0.000121258173866  0.000038112629879
8148.00000    0.000121225597965  0.000038102617606
8149.00000    0.000121193034811  0.000038092609161
8150.00000    0.000121160484399  0.000038082604545
8151.00000    0.000121127946721  0.000038072603754
8152.00000    0.000121095421771  0.000038062606787
8153.00000    0.000121062909543  0.000038052613642
8154.00000    0.000121030410029  0.000038042624317
8155.00000    0.000120997923224  0.000038032638809
8156.00000    0.000120965449121  0.000038022657118
8157.00000    0.000120932987713  0.000038012679241
8158.00000    0.000120900538994  0.000038002705176
8159.00000    0.000120868102958  0.000037992734922
8160.00000    0.000120835679597  0.000037982768476
8161.00000    0.000120803268905  0.000037972805836
8162.00000    0.000120770870877  0.000037962847001
8163.00000    0.000120738485504  0.000037952891969
8164.00000    0.000120706112782  0.000037942940738
8165.00000    0.000120673752702  0.000037932993305
8166.00000    0.000120641405260  0.000037923049670
8167.00000    0.000120609070448  0.000037913109829
8168.00000    0.000120576748260  0.000037903173782
8169.00000    0.000120544438689  0.000037893241526
8170.00000    0.000120512141729  0.000037883313060
8171.00000    0.000120479857374  0.000037873388381
8172.00000    0.000120447585616  0.000037863467487
8173.00000    0.000120415326450  0.000037853550378
8174.00000    0.000120383079870  0.000037843637050
8175.00000    0.000120350845868  0.000037833727502
8176.00000    0.000120318624438  0.000037823821732
8177.00000    0.000120286415574  0.000037813919738
8178.00000    0.000120254219269  0.000037804021518
8179.00000    0.000120222035517  0.000037794127071
8180.00000    0.000120189864312  0.000037784236394
8181.00000    0.000120157705646  0.000037774349486
8182.00000    0.000120125559515  0.000037764466345
8183.00000    0.000120093425910  0.000037754586968
8184.00000    0.000120061304827  0.000037744711354
8185.00000    0.000120029196257  0.000037734839501
8186.00000    0.000119997100196  0.000037724971408
8187.00000    0.000119965016636  0.000037715107072
8188.00000    0.000119932945572  0.000037705246491
8189.00000    0.000119900886996  0.000037695389663
8190.00000    0.000119868840903  0.000037685536588
8191.00000    0.000119836807286  0.000037675687262
8192.00000    0.000119804786138  0.000037665841684
8193.00000    0.000119772777454  0.000037655999852
8194.00000    0.000119740781226  0.000037646161764
8195.00000    0.000119708797449  0.000037636327419
8196.00000    0.000119676826117  0.000037626496813
8197.00000    0.000119644867222  0.000037616669947
8198.00000    0.000119612920758  0.000037606846817
8199.00000    0.000119580986720  0.000037597027422
8200.00000    0.000119549065101  0.000037587211760
8201.00000    0.000119517155893  0.000037577399829
8202.00000    0.000119485259092  0.000037567591627
8203.00000    0.000119453374691  0.000037557787153
8204.00000    0.000119421502683  0.000037547986404
8205.00000    0.000119389643062  0.000037538189379
8206.00000    0.000119357795822  0.000037528396076
8207.00000    0.000119325960957  0.000037518606492
8208.00000    0.000119294138459  0.000037508820627
8209.00000    0.000119262328324  0.000037499038478
8210.00000    0.000119230530544  0.000037489260043
8211.00000    0.000119198745113  0.000037479485321
8212.00000    0.000119166972025  0.000037469714309
8213.00000    0.000119135211273  0.000037459947007
8214.00000    0.000119103462852  0.000037450183411
8215.00000    0.000119071726755  0.000037440423521
8216.00000    0.000119040002976  0.000037430667333
8217.00000    0.000119008291508  0.000037420914847
8218.00000    0.000118976592346  0.000037411166061
8219.00000    0.000118944905482  0.000037401420973
8220.00000    0.000118913230911  0.000037391679580
8221.00000    0.000118881568626  0.000037381941882
8222.00000    0.000118849918622  0.000037372207876
8223.00000    0.000118818280891  0.000037362477560
8224.00000    0.000118786655428  0.000037352750933
8225.00000    0.000118755042227  0.000037343027992
8226.00000    0.000118723441280  0.000037333308736
8227.00000    0.000118691852583  0.000037323593164
8228.00000    0.000118660276128  0.000037313881273
8229.00000    0.000118628711910  0.000037304173061
8230.00000    0.000118597159921  0.000037294468526
8231.00000    0.000118565620157  0.000037284767668
8232.00000    0.000118534092611  0.000037275070483
8233.00000    0.000118502577276  0.000037265376970
8234.00000    0.000118471074146  0.000037255687128
8235.00000    0.000118439583216  0.000037246000954
8236.00000    0.000118408104478  0.000037236318447
8237.00000    0.000118376637927  0.000037226639604
8238.00000    0.000118345183557  0.000037216964425
8239.00000    0.000118313741361  0.000037207292906
8240.00000    0.000118282311333  0.000037197625047
8241.00000    0.000118250893467  0.000037187960845
8242.00000    0.000118219487757  0.000037178300300
8243.00000    0.000118188094196  0.000037168643408
8244.00000    0.000118156712779  0.000037158990168
8245.00000    0.000118125343500  0.000037149340578
8246.00000    0.000118093986351  0.000037139694637
8247.00000    0.000118062641327  0.000037130052342
8248.00000    0.000118031308422  0.000037120413692
8249.00000    0.000117999987629  0.000037110778686
8250.00000    0.000117968678943  0.000037101147320
8251.00000    0.000117937382358  0.000037091519594
8252.00000    0.000117906097866  0.000037081895505
8253.00000    0.000117874825463  0.000037072275053
8254.00000    0.000117843565141  0.000037062658234
8255.00000    0.000117812316895  0.000037053045047
8256.00000    0.000117781080719  0.000037043435491
8257.00000    0.000117749856607  0.000037033829563
8258.00000    0.000117718644551  0.000037024227262
8259.00000    0.000117687444548  0.000037014628586
8260.00000    0.000117656256589  0.000037005033534
8261.00000    0.000117625080669  0.000036995442102
8262.00000    0.000117593916782  0.000036985854291
8263.00000    0.000117562764923  0.000036976270097
8264.00000    0.000117531625084  0.000036966689519
8265.00000    0.000117500497259  0.000036957112555
8266.00000    0.000117469381443  0.000036947539204
8267.00000    0.000117438277630  0.000036937969463
8268.00000    0.000117407185813  0.000036928403332
8269.00000    0.000117376105987  0.000036918840807
8270.00000    0.000117345038144  0.000036909281888
8271.00000    0.000117313982280  0.000036899726572
8272.00000    0.000117282938388  0.000036890174858
8273.00000    0.000117251906463  0.000036880626743
8274.00000    0.000117220886497  0.000036871082227
8275.00000    0.000117189878485  0.000036861541308
8276.00000    0.000117158882421  0.000036852003983
8277.00000    0.000117127898299  0.000036842470250
8278.00000    0.000117096926113  0.000036832940109
8279.00000    0.000117065965856  0.000036823413557
8280.00000    0.000117035017524  0.000036813890593
8281.00000    0.000117004081109  0.000036804371214
8282.00000    0.000116973156605  0.000036794855419
8283.00000    0.000116942244008  0.000036785343206
8284.00000    0.000116911343310  0.000036775834574
8285.00000    0.000116880454505  0.000036766329520
8286.00000    0.000116849577589  0.000036756828044
8287.00000    0.000116818712554  0.000036747330142
8288.00000    0.000116787859394  0.000036737835814
8289.00000    0.000116757018104  0.000036728345057
8290.00000    0.000116726188678  0.000036718857870
8291.00000    0.000116695371109  0.000036709374251
8292.00000    0.000116664565392  0.000036699894198
8293.00000    0.000116633771521  0.000036690417710
8294.00000    0.000116602989489  0.000036680944785
8295.00000    0.000116572219291  0.000036671475420
8296.00000    0.000116541460920  0.000036662009615
8297.00000    0.000116510714372  0.000036652547368
8298.00000    0.000116479979639  0.000036643088676
8299.00000    0.000116449256716  0.000036633633538
8300.00000    0.000116418545596  0.000036624181952
8301.00000    0.000116387846275  0.000036614733917
8302.00000    0.000116357158746  0.000036605289430
8303.00000    0.000116326483002  0.000036595848491
8304.00000    0.000116295819039  0.000036586411096
8305.00000    0.000116265166849  0.000036576977246
8306.00000    0.000116234526428  0.000036567546936
8307.00000    0.000116203897769  0.000036558120167
8308.00000    0.000116173280866  0.000036548696936
8309.00000    0.000116142675714  0.000036539277242
8310.00000    0.000116112082306  0.000036529861082
8311.00000    0.000116081500637  0.000036520448456
8312.00000    0.000116050930700  0.000036511039360
8313.00000    0.000116020372490  0.000036501633794
8314.00000    0.000115989826001  0.000036492231756
8315.00000    0.000115959291226  0.000036482833244
8316.00000    0.000115928768161  0.000036473438257
8317.00000    0.000115898256799  0.000036464046792
8318.00000    0.000115867757133  0.000036454658847
8319.00000    0.000115837269160  0.000036445274422
8320.00000    0.000115806792871  0.000036435893514
8321.00000    0.000115776328262  0.000036426516122
8322.00000    0.000115745875327  0.000036417142244
8323.00000    0.000115715434059  0.000036407771878
8324.00000    0.000115685004454  0.000036398405023
8325.00000    0.000115654586504  0.000036389041676
8326.00000    0.000115624180205  0.000036379681836
8327.00000    0.000115593785550  0.000036370325502
8328.00000    0.000115563402533  0.000036360972671
8329.00000    0.000115533031149  0.000036351623342
8330.00000    0.000115502671392  0.000036342277513
8331.00000    0.000115472323256  0.000036332935182
8332.00000    0.000115441986734  0.000036323596349
8333.00000    0.000115411661822  0.000036314261010
8334.00000    0.000115381348514  0.000036304929164
8335.00000    0.000115351046803  0.000036295600810
8336.00000    0.000115320756683  0.000036286275946
8337.00000    0.000115290478150  0.000036276954570
8338.00000    0.000115260211196  0.000036267636680
8339.00000    0.000115229955817  0.000036258322275
8340.00000    0.000115199712007  0.000036249011353
8341.00000    0.000115169479759  0.000036239703912
8342.00000    0.000115139259068  0.000036230399951
8343.00000    0.000115109049927  0.000036221099467
8344.00000    0.000115078852333  0.000036211802460
8345.00000    0.000115048666277  0.000036202508927
8346.00000    0.000115018491755  0.000036193218867
8347.00000    0.000114988328762  0.000036183932278
8348.00000    0.000114958177290  0.000036174649158
8349.00000    0.000114928037334  0.000036165369506
8350.00000    0.000114897908889  0.000036156093320
8351.00000    0.000114867791949  0.000036146820598
8352.00000    0.000114837686508  0.000036137551338
8353.00000    0.000114807592560  0.000036128285539
8354.00000    0.000114777510099  0.000036119023200
8355.00000    0.000114747439120  0.000036109764318
8356.00000    0.000114717379617  0.000036100508891
8357.00000    0.000114687331584  0.000036091256919
8358.00000    0.000114657295016  0.000036082008399
8359.00000    0.000114627269906  0.000036072763330
8360.00000    0.000114597256250  0.000036063521709
8361.00000    0.000114567254040  0.000036054283536
8362.00000    0.000114537263272  0.000036045048809
8363.00000    0.000114507283940  0.000036035817525
8364.00000    0.000114477316038  0.000036026589684
8365.00000    0.000114447359560  0.000036017365283
8366.00000    0.000114417414500  0.000036008144321
8367.00000    0.000114387480854  0.000035998926796
8368.00000    0.000114357558614  0.000035989712707
8369.00000    0.000114327647776  0.000035980502051
8370.00000    0.000114297748334  0.000035971294828
8371.00000    0.000114267860282  0.000035962091035
8372.00000    0.000114237983614  0.000035952890671
8373.00000    0.000114208118325  0.000035943693734
8374.00000    0.000114178264408  0.000035934500222
8375.00000    0.000114148421859  0.000035925310134
8376.00000    0.000114118590672  0.000035916123468
8377.00000    0.000114088770840  0.000035906940223
8378.00000    0.000114058962359  0.000035897760396
8379.00000    0.000114029165222  0.000035888583986
8380.00000    0.000113999379424  0.000035879410992
8381.00000    0.000113969604959  0.000035870241411
8382.00000    0.000113939841822  0.000035861075243
8383.00000    0.000113910090007  0.000035851912485
8384.00000    0.000113880349508  0.000035842753135
8385.00000    0.000113850620319  0.000035833597193
8386.00000    0.000113820902435  0.000035824444656
8387.00000    0.000113791195851  0.000035815295522
8388.00000    0.000113761500560  0.000035806149791
8389.00000    0.000113731816557  0.000035797007460
8390.00000    0.000113702143837  0.000035787868528
8391.00000    0.000113672482393  0.000035778732993
8392.00000    0.000113642832220  0.000035769600854
8393.00000    0.000113613193313  0.000035760472108
8394.00000    0.000113583565666  0.000035751346754
8395.00000    0.000113553949273  0.000035742224791
8396.00000    0.000113524344128  0.000035733106216
8397.00000    0.000113494750227  0.000035723991029
8398.00000    0.000113465167563  0.000035714879227
8399.00000    0.000113435596130  0.000035705770809
8400.00000    0.000113406035924  0.000035696665773
8401.00000    0.000113376486939  0.000035687564118
8402.00000    0.000113346949168  0.000035678465842
8403.00000    0.000113317422607  0.000035669370943
8404.00000    0.000113287907250  0.000035660279419
8405.00000    0.000113258403091  0.000035651191270
8406.00000    0.000113228910124  0.000035642106492
8407.00000    0.000113199428345  0.000035633025086
8408.00000    0.000113169957747  0.000035623947048
8409.00000    0.000113140498325  0.000035614872378
8410.00000    0.000113111050073  0.000035605801074
8411.00000    0.000113081612987  0.000035596733134
8412.00000    0.000113052187059  0.000035587668556
8413.00000    0.000113022772285  0.000035578607339
8414.00000    0.000112993368660  0.000035569549481
8415.00000    0.000112963976176  0.000035560494981
8416.00000    0.000112934594830  0.000035551443837
8417.00000    0.000112905224616  0.000035542396047
8418.00000    0.000112875865527  0.000035533351610
8419.00000    0.000112846517559  0.000035524310523
8420.00000    0.000112817180706  0.000035515272787
8421.00000    0.000112787854962  0.000035506238398
8422.00000    0.000112758540322  0.000035497207355
8423.00000    0.000112729236780  0.000035488179656
8424.00000    0.000112699944331  0.000035479155301
8425.00000    0.000112670662969  0.000035470134287
8426.00000    0.000112641392689  0.000035461116612
8427.00000    0.000112612133485  0.000035452102276
8428.00000    0.000112582885352  0.000035443091276
8429.00000    0.000112553648285  0.000035434083610
8430.00000    0.000112524422277  0.000035425079278
8431.00000    0.000112495207323  0.000035416078278
8432.00000    0.000112466003418  0.000035407080607
8433.00000    0.000112436810556  0.000035398086265
8434.00000    0.000112407628733  0.000035389095249
8435.00000    0.000112378457941  0.000035380107558
8436.00000    0.000112349298176  0.000035371123191
8437.00000    0.000112320149433  0.000035362142146
8438.00000    0.000112291011706  0.000035353164421
8439.00000    0.000112261884989  0.000035344190014
8440.00000    0.000112232769276  0.000035335218925
8441.00000    0.000112203664564  0.000035326251151
8442.00000    0.000112174570845  0.000035317286691
8443.00000    0.000112145488115  0.000035308325543
8444.00000    0.000112116416369  0.000035299367705
8445.00000    0.000112087355599  0.000035290413177
8446.00000    0.000112058305803  0.000035281461956
8447.00000    0.000112029266973  0.000035272514040
8448.00000    0.000112000239104  0.000035263569429
8449.00000    0.000111971222191  0.000035254628121
8450.00000    0.000111942216229  0.000035245690113
8451.00000    0.000111913221211  0.000035236755405
8452.00000    0.000111884237134  0.000035227823994
8453.00000    0.000111855263990  0.000035218895880
8454.00000    0.000111826301776  0.000035209971060
8455.00000    0.000111797350485  0.000035201049533
8456.00000    0.000111768410112  0.000035192131298
8457.00000    0.000111739480651  0.000035183216352
8458.00000    0.000111710562097  0.000035174304695
8459.00000    0.000111681654446  0.000035165396324
8460.00000    0.000111652757690  0.000035156491238
8461.00000    0.000111623871826  0.000035147589436
8462.00000    0.000111594996847  0.000035138690915
8463.00000    0.000111566132749  0.000035129795675
8464.00000    0.000111537279525  0.000035120903713
8465.00000    0.000111508437171  0.000035112015028
8466.00000    0.000111479605680  0.000035103129619
8467.00000    0.000111450785049  0.000035094247484
8468.00000    0.000111421975271  0.000035085368621
8469.00000    0.000111393176340  0.000035076493029
8470.00000    0.000111364388252  0.000035067620706
8471.00000    0.000111335611002  0.000035058751650
8472.00000    0.000111306844583  0.000035049885861
8473.00000    0.000111278088991  0.000035041023335
8474.00000    0.000111249344220  0.000035032164073
8475.00000    0.000111220610265  0.000035023308072
8476.00000    0.000111191887120  0.000035014455331
8477.00000    0.000111163174780  0.000035005605847
8478.00000    0.000111134473240  0.000034996759621
8479.00000    0.000111105782495  0.000034987916649
8480.00000    0.000111077102538  0.000034979076931
8481.00000    0.000111048433366  0.000034970240464
8482.00000    0.000111019774971  0.000034961407248
8483.00000    0.000110991127350  0.000034952577280
8484.00000    0.000110962490497  0.000034943750559
8485.00000    0.000110933864406  0.000034934927084
8486.00000    0.000110905249073  0.000034926106853
8487.00000    0.000110876644491  0.000034917289864
8488.00000    0.000110848050656  0.000034908476117
8489.00000    0.000110819467562  0.000034899665608
8490.00000    0.000110790895204  0.000034890858337
8491.00000    0.000110762333577  0.000034882054302
8492.00000    0.000110733782675  0.000034873253502
8493.00000    0.000110705242493  0.000034864455935
8494.00000    0.000110676713026  0.000034855661600
8495.00000    0.000110648194269  0.000034846870494
8496.00000    0.000110619686216  0.000034838082616
8497.00000    0.000110591188861  0.000034829297966
8498.00000    0.000110562702201  0.000034820516540
8499.00000    0.000110534226229  0.000034811738339
8500.00000    0.000110505760940  0.000034802963359
8501.00000    0.000110477306329  0.000034794191600
8502.00000    0.000110448862390  0.000034785423060
8503.00000    0.000110420429119  0.000034776657738
8504.00000    0.000110392006510  0.000034767895631
8505.00000    0.000110363594558  0.000034759136739
8506.00000    0.000110335193257  0.000034750381060
8507.00000    0.000110306802603  0.000034741628592
8508.00000    0.000110278422590  0.000034732879334
8509.00000    0.000110250053212  0.000034724133283
8510.00000    0.000110221694466  0.000034715390440
8511.00000    0.000110193346345  0.000034706650802
8512.00000    0.000110165008844  0.000034697914367
8513.00000    0.000110136681958  0.000034689181134
8514.00000    0.000110108365681  0.000034680451102
8515.00000    0.000110080060010  0.000034671724268
8516.00000    0.000110051764937  0.000034663000632
8517.00000    0.000110023480459  0.000034654280192
8518.00000    0.000109995206569  0.000034645562946
8519.00000    0.000109966943264  0.000034636848893
8520.00000    0.000109938690536  0.000034628138032
8521.00000    0.000109910448382  0.000034619430360
8522.00000    0.000109882216796  0.000034610725876
8523.00000    0.000109853995773  0.000034602024579
8524.00000    0.000109825785308  0.000034593326467
8525.00000    0.000109797585395  0.000034584631538
8526.00000    0.000109769396029  0.000034575939792
8527.00000    0.000109741217206  0.000034567251226
8528.00000    0.000109713048919  0.000034558565839
8529.00000    0.000109684891165  0.000034549883629
8530.00000    0.000109656743936  0.000034541204596
8531.00000    0.000109628607230  0.000034532528737
8532.00000    0.000109600481039  0.000034523856051
8533.00000    0.000109572365360  0.000034515186536
8534.00000    0.000109544260187  0.000034506520191
8535.00000    0.000109516165514  0.000034497857015
8536.00000    0.000109488081337  0.000034489197005
8537.00000    0.000109460007651  0.000034480540160
8538.00000    0.000109431944450  0.000034471886480
8539.00000    0.000109403891729  0.000034463235961
8540.00000    0.000109375849483  0.000034454588603
8541.00000    0.000109347817708  0.000034445944405
8542.00000    0.000109319796397  0.000034437303364
8543.00000    0.000109291785545  0.000034428665480
8544.00000    0.000109263785148  0.000034420030750
8545.00000    0.000109235795201  0.000034411399173
8546.00000    0.000109207815698  0.000034402770748
8547.00000    0.000109179846634  0.000034394145473
8548.00000    0.000109151888004  0.000034385523347
8549.00000    0.000109123939803  0.000034376904367
8550.00000    0.000109096002026  0.000034368288534
8551.00000    0.000109068074668  0.000034359675844
8552.00000    0.000109040157723  0.000034351066298
8553.00000    0.000109012251186  0.000034342459892
8554.00000    0.000108984355054  0.000034333856626
8555.00000    0.000108956469319  0.000034325256498
8556.00000    0.000108928593978  0.000034316659506
8557.00000    0.000108900729025  0.000034308065650
8558.00000    0.000108872874455  0.000034299474927
8559.00000    0.000108845030263  0.000034290887336
8560.00000    0.000108817196444  0.000034282302876
8561.00000    0.000108789372992  0.000034273721545
8562.00000    0.000108761559904  0.000034265143342
8563.00000    0.000108733757173  0.000034256568264
8564.00000    0.000108705964795  0.000034247996311
8565.00000    0.000108678182764  0.000034239427482
8566.00000    0.000108650411076  0.000034230861774
8567.00000    0.000108622649725  0.000034222299186
8568.00000    0.000108594898707  0.000034213739716
8569.00000    0.000108567158016  0.000034205183364
8570.00000    0.000108539427647  0.000034196630128
8571.00000    0.000108511707596  0.000034188080005
8572.00000    0.000108483997856  0.000034179532996
8573.00000    0.000108456298424  0.000034170989097
8574.00000    0.000108428609294  0.000034162448308
8575.00000    0.000108400930461  0.000034153910628
8576.00000    0.000108373261921  0.000034145376054
8577.00000    0.000108345603667  0.000034136844585
8578.00000    0.000108317955695  0.000034128316220
8579.00000    0.000108290318001  0.000034119790957
8580.00000    0.000108262690578  0.000034111268795
8581.00000    0.000108235073422  0.000034102749733
8582.00000    0.000108207466528  0.000034094233768
8583.00000    0.000108179869891  0.000034085720900
8584.00000    0.000108152283507  0.000034077211126
8585.00000    0.000108124707369  0.000034068704446
8586.00000    0.000108097141473  0.000034060200858
8587.00000    0.000108069585814  0.000034051700360
8588.00000    0.000108042040386  0.000034043202951
8589.00000    0.000108014505186  0.000034034708630
8590.00000    0.000107986980208  0.000034026217395
8591.00000    0.000107959465447  0.000034017729244
8592.00000    0.000107931960898  0.000034009244176
8593.00000    0.000107904466556  0.000034000762190
8594.00000    0.000107876982416  0.000033992283284
8595.00000    0.000107849508473  0.000033983807457
8596.00000    0.000107822044722  0.000033975334707
8597.00000    0.000107794591158  0.000033966865032
8598.00000    0.000107767147776  0.000033958398432
8599.00000    0.000107739714572  0.000033949934905
8600.00000    0.000107712291540  0.000033941474449
8601.00000    0.000107684878675  0.000033933017063
8602.00000    0.000107657475973  0.000033924562746
8603.00000    0.000107630083428  0.000033916111495
8604.00000    0.000107602701036  0.000033907663310
8605.00000    0.000107575328791  0.000033899218189
8606.00000    0.000107547966688  0.000033890776130
8607.00000    0.000107520614724  0.000033882337133
8608.00000    0.000107493272892  0.000033873901195
8609.00000    0.000107465941188  0.000033865468315
8610.00000    0.000107438619606  0.000033857038492
8611.00000    0.000107411308143  0.000033848611725
8612.00000    0.000107384006793  0.000033840188011
8613.00000    0.000107356715550  0.000033831767350
8614.00000    0.000107329434411  0.000033823349740
8615.00000    0.000107302163371  0.000033814935179
8616.00000    0.000107274902423  0.000033806523666
8617.00000    0.000107247651564  0.000033798115199
8618.00000    0.000107220410789  0.000033789709778
8619.00000    0.000107193180092  0.000033781307401
8620.00000    0.000107165959469  0.000033772908066
8621.00000    0.000107138748915  0.000033764511771
8622.00000    0.000107111548425  0.000033756118516
8623.00000    0.000107084357994  0.000033747728299
8624.00000    0.000107057177617  0.000033739341118
8625.00000    0.000107030007289  0.000033730956972
8626.00000    0.000107002847006  0.000033722575860
8627.00000    0.000106975696762  0.000033714197780
8628.00000    0.000106948556553  0.000033705822731
8629.00000    0.000106921426374  0.000033697450711
8630.00000    0.000106894306220  0.000033689081719
8631.00000    0.000106867196086  0.000033680715753
8632.00000    0.000106840095967  0.000033672352812
8633.00000    0.000106813005859  0.000033663992894
8634.00000    0.000106785925756  0.000033655635999
8635.00000    0.000106758855653  0.000033647282124
8636.00000    0.000106731795547  0.000033638931269
8637.00000    0.000106704745431  0.000033630583431
8638.00000    0.000106677705302  0.000033622238610
8639.00000    0.000106650675153  0.000033613896803
8640.00000    0.000106623654981  0.000033605558010
8641.00000    0.000106596644781  0.000033597222229
8642.00000    0.000106569644548  0.000033588889459
8643.00000    0.000106542654276  0.000033580559698
8644.00000    0.000106515673961  0.000033572232944
8645.00000    0.000106488703599  0.000033563909197
8646.00000    0.000106461743184  0.000033555588455
8647.00000    0.000106434792712  0.000033547270717
8648.00000    0.000106407852178  0.000033538955980
8649.00000    0.000106380921576  0.000033530644244
8650.00000    0.000106354000903  0.000033522335507
8651.00000    0.000106327090153  0.000033514029768
8652.00000    0.000106300189322  0.000033505727026
8653.00000    0.000106273298405  0.000033497427278
8654.00000    0.000106246417396  0.000033489130524
8655.00000    0.000106219546292  0.000033480836762
8656.00000    0.000106192685087  0.000033472545991
8657.00000    0.000106165833777  0.000033464258209
8658.00000    0.000106138992356  0.000033455973415
8659.00000    0.000106112160821  0.000033447691608
8660.00000    0.000106085339165  0.000033439412785
8661.00000    0.000106058527386  0.000033431136947
8662.00000    0.000106031725476  0.000033422864090
8663.00000    0.000106004933433  0.000033414594214
8664.00000    0.000105978151251  0.000033406327318
8665.00000    0.000105951378926  0.000033398063399
8666.00000    0.000105924616452  0.000033389802457
8667.00000    0.000105897863824  0.000033381544491
8668.00000    0.000105871121039  0.000033373289498
8669.00000    0.000105844388092  0.000033365037478
8670.00000    0.000105817664976  0.000033356788428
8671.00000    0.000105790951689  0.000033348542348
8672.00000    0.000105764248225  0.000033340299236
8673.00000    0.000105737554579  0.000033332059091
8674.00000    0.000105710870747  0.000033323821912
8675.00000    0.000105684196723  0.000033315587696
8676.00000    0.000105657532504  0.000033307356443
8677.00000    0.000105630878084  0.000033299128151
8678.00000    0.000105604233459  0.000033290902818
8679.00000    0.000105577598624  0.000033282680444
8680.00000    0.000105550973574  0.000033274461027
8681.00000    0.000105524358304  0.000033266244566
8682.00000    0.000105497752810  0.000033258031059
8683.00000    0.000105471157088  0.000033249820504
8684.00000    0.000105444571131  0.000033241612901
8685.00000    0.000105417994937  0.000033233408248
8686.00000    0.000105391428499  0.000033225206544
8687.00000    0.000105364871813  0.000033217007786
8688.00000    0.000105338324875  0.000033208811975
8689.00000    0.000105311787680  0.000033200619108
8690.00000    0.000105285260223  0.000033192429184
8691.00000    0.000105258742499  0.000033184242201
8692.00000    0.000105232234504  0.000033176058159
8693.00000    0.000105205736233  0.000033167877056
8694.00000    0.000105179247682  0.000033159698890
8695.00000    0.000105152768845  0.000033151523660
8696.00000    0.000105126299718  0.000033143351365
8697.00000    0.000105099840297  0.000033135182004
8698.00000    0.000105073390576  0.000033127015574
8699.00000    0.000105046950551  0.000033118852075
8700.00000    0.000105020520217  0.000033110691505
8701.00000    0.000104994099571  0.000033102533863
8702.00000    0.000104967688606  0.000033094379147
8703.00000    0.000104941287318  0.000033086227357
8704.00000    0.000104914895703  0.000033078078490
8705.00000    0.000104888513756  0.000033069932545
8706.00000    0.000104862141473  0.000033061789521
8707.00000    0.000104835778848  0.000033053649417
8708.00000    0.000104809425877  0.000033045512231
8709.00000    0.000104783082556  0.000033037377962
8710.00000    0.000104756748879  0.000033029246608
8711.00000    0.000104730424843  0.000033021118169
8712.00000    0.000104704110442  0.000033012992642
8713.00000    0.000104677805672  0.000033004870026
8714.00000    0.000104651510529  0.000032996750320
8715.00000    0.000104625225006  0.000032988633523
8716.00000    0.000104598949101  0.000032980519633
8717.00000    0.000104572682809  0.000032972408649
8718.00000    0.000104546426124  0.000032964300569
8719.00000    0.000104520179042  0.000032956195393
8720.00000    0.000104493941559  0.000032948093118
8721.00000    0.000104467713669  0.000032939993743
8722.00000    0.000104441495369  0.000032931897268
8723.00000    0.000104415286654  0.000032923803690
8724.00000    0.000104389087519  0.000032915713009
8725.00000    0.000104362897959  0.000032907625222
8726.00000    0.000104336717970  0.000032899540329
8727.00000    0.000104310547548  0.000032891458329
8728.00000    0.000104284386687  0.000032883379219
8729.00000    0.000104258235383  0.000032875302998
8730.00000    0.000104232093632  0.000032867229666
8731.00000    0.000104205961429  0.000032859159221
8732.00000    0.000104179838769  0.000032851091661
8733.00000    0.000104153725648  0.000032843026985
8734.00000    0.000104127622062  0.000032834965192
8735.00000    0.000104101528005  0.000032826906280
8736.00000    0.000104075443473  0.000032818850248
8737.00000    0.000104049368461  0.000032810797095
8738.00000    0.000104023302966  0.000032802746819
8739.00000    0.000103997246982  0.000032794699419
8740.00000    0.000103971200505  0.000032786654894
8741.00000    0.000103945163530  0.000032778613242
8742.00000    0.000103919136053  0.000032770574462
8743.00000    0.000103893118069  0.000032762538552
8744.00000    0.000103867109573  0.000032754505512
8745.00000    0.000103841110562  0.000032746475340
8746.00000    0.000103815121031  0.000032738448034
8747.00000    0.000103789140974  0.000032730423593
8748.00000    0.000103763170388  0.000032722402017
8749.00000    0.000103737209267  0.000032714383302
8750.00000    0.000103711257609  0.000032706367449
8751.00000    0.000103685315407  0.000032698354456
8752.00000    0.000103659382657  0.000032690344321
8753.00000    0.000103633459355  0.000032682337044
8754.00000    0.000103607545497  0.000032674332622
8755.00000    0.000103581641077  0.000032666331054
8756.00000    0.000103555746092  0.000032658332340
8757.00000    0.000103529860536  0.000032650336478
8758.00000    0.000103503984405  0.000032642343466
8759.00000    0.000103478117696  0.000032634353303
8760.00000    0.000103452260402  0.000032626365988
8761.00000    0.000103426412521  0.000032618381520
8762.00000    0.000103400574046  0.000032610399896
8763.00000    0.000103374744974  0.000032602421117
8764.00000    0.000103348925301  0.000032594445180
8765.00000    0.000103323115021  0.000032586472084
8766.00000    0.000103297314131  0.000032578501828
8767.00000    0.000103271522625  0.000032570534410
8768.00000    0.000103245740500  0.000032562569830
8769.00000    0.000103219967750  0.000032554608085
8770.00000    0.000103194204372  0.000032546649175
8771.00000    0.000103168450361  0.000032538693098
8772.00000    0.000103142705712  0.000032530739853
8773.00000    0.000103116970421  0.000032522789439
8774.00000    0.000103091244483  0.000032514841853
8775.00000    0.000103065527894  0.000032506897096
8776.00000    0.000103039820650  0.000032498955165
8777.00000    0.000103014122746  0.000032491016060
8778.00000    0.000102988434178  0.000032483079778
8779.00000    0.000102962754941  0.000032475146319
8780.00000    0.000102937085030  0.000032467215681
8781.00000    0.000102911424442  0.000032459287864
8782.00000    0.000102885773171  0.000032451362865
8783.00000    0.000102860131214  0.000032443440683
8784.00000    0.000102834498566  0.000032435521317
8785.00000    0.000102808875222  0.000032427604766
8786.00000    0.000102783261178  0.000032419691029
8787.00000    0.000102757656430  0.000032411780103
8788.00000    0.000102732060973  0.000032403871989
8789.00000    0.000102706474803  0.000032395966683
8790.00000    0.000102680897915  0.000032388064186
8791.00000    0.000102655330306  0.000032380164496
8792.00000    0.000102629771969  0.000032372267612
8793.00000    0.000102604222902  0.000032364373531
8794.00000    0.000102578683099  0.000032356482254
8795.00000    0.000102553152557  0.000032348593778
8796.00000    0.000102527631270  0.000032340708102
8797.00000    0.000102502119235  0.000032332825226
8798.00000    0.000102476616446  0.000032324945147
8799.00000    0.000102451122901  0.000032317067865
8800.00000    0.000102425638594  0.000032309193377
8801.00000    0.000102400163520  0.000032301321684
8802.00000    0.000102374697676  0.000032293452783
8803.00000    0.000102349241057  0.000032285586673
8804.00000    0.000102323793658  0.000032277723353
8805.00000    0.000102298355476  0.000032269862821
8806.00000    0.000102272926506  0.000032262005077
8807.00000    0.000102247506743  0.000032254150119
8808.00000    0.000102222096183  0.000032246297946
8809.00000    0.000102196694822  0.000032238448556
8810.00000    0.000102171302656  0.000032230601948
8811.00000    0.000102145919679  0.000032222758121
8812.00000    0.000102120545888  0.000032214917074
8813.00000    0.000102095181278  0.000032207078804
8814.00000    0.000102069825845  0.000032199243312
8815.00000    0.000102044479585  0.000032191410595
8816.00000    0.000102019142493  0.000032183580653
8817.00000    0.000101993814565  0.000032175753484
8818.00000    0.000101968495796  0.000032167929086
8819.00000    0.000101943186182  0.000032160107459
8820.00000    0.000101917885719  0.000032152288601
8821.00000    0.000101892594402  0.000032144472511
8822.00000    0.000101867312228  0.000032136659188
8823.00000    0.000101842039191  0.000032128848630
8824.00000    0.000101816775288  0.000032121040836
8825.00000    0.000101791520514  0.000032113235805
8826.00000    0.000101766274864  0.000032105433536
8827.00000    0.000101741038335  0.000032097634026
8828.00000    0.000101715810922  0.000032089837276
8829.00000    0.000101690592621  0.000032082043283
8830.00000    0.000101665383427  0.000032074252046
8831.00000    0.000101640183336  0.000032066463565
8832.00000    0.000101614992344  0.000032058677837
8833.00000    0.000101589810446  0.000032050894862
8834.00000    0.000101564637639  0.000032043114638
8835.00000    0.000101539473918  0.000032035337164
8836.00000    0.000101514319278  0.000032027562439
8837.00000    0.000101489173715  0.000032019790461
8838.00000    0.000101464037225  0.000032012021230
8839.00000    0.000101438909804  0.000032004254743
8840.00000    0.000101413791447  0.000031996491000
8841.00000    0.000101388682151  0.000031988729999
8842.00000    0.000101363581910  0.000031980971739
8843.00000    0.000101338490720  0.000031973216219
8844.00000    0.000101313408578  0.000031965463437
8845.00000    0.000101288335478  0.000031957713393
8846.00000    0.000101263271418  0.000031949966085
8847.00000    0.000101238216391  0.000031942221511
8848.00000    0.000101213170395  0.000031934479671
8849.00000    0.000101188133424  0.000031926740563
8850.00000    0.000101163105475  0.000031919004186
8851.00000    0.000101138086543  0.000031911270539
8852.00000    0.000101113076624  0.000031903539619
8853.00000    0.000101088075714  0.000031895811427
8854.00000    0.000101063083808  0.000031888085961
8855.00000    0.000101038100902  0.000031880363220
8856.00000    0.000101013126993  0.000031872643202
8857.00000    0.000100988162075  0.000031864925905
8858.00000    0.000100963206144  0.000031857211330
8859.00000    0.000100938259197  0.000031849499474
8860.00000    0.000100913321228  0.000031841790337
8861.00000    0.000100888392235  0.000031834083916
8862.00000    0.000100863472211  0.000031826380211
8863.00000    0.000100838561154  0.000031818679221
8864.00000    0.000100813659059  0.000031810980944
8865.00000    0.000100788765922  0.000031803285379
8866.00000    0.000100763881738  0.000031795592525
8867.00000    0.000100739006503  0.000031787902380
8868.00000    0.000100714140213  0.000031780214944
8869.00000    0.000100689282864  0.000031772530214
8870.00000    0.000100664434452  0.000031764848191
8871.00000    0.000100639594972  0.000031757168871
8872.00000    0.000100614764421  0.000031749492255
8873.00000    0.000100589942793  0.000031741818341
8874.00000    0.000100565130085  0.000031734147128
8875.00000    0.000100540326292  0.000031726478614
8876.00000    0.000100515531411  0.000031718812798
8877.00000    0.000100490745437  0.000031711149680
8878.00000    0.000100465968366  0.000031703489257
8879.00000    0.000100441200193  0.000031695831529
8880.00000    0.000100416440915  0.000031688176494
8881.00000    0.000100391690528  0.000031680524151
8882.00000    0.000100366949026  0.000031672874498
8883.00000    0.000100342216406  0.000031665227536
8884.00000    0.000100317492665  0.000031657583261
8885.00000    0.000100292777796  0.000031649941674
8886.00000    0.000100268071797  0.000031642302772
8887.00000    0.000100243374663  0.000031634666555
8888.00000    0.000100218686391  0.000031627033021
8889.00000    0.000100194006975  0.000031619402170
8890.00000    0.000100169336411  0.000031611773999
8891.00000    0.000100144674697  0.000031604148508
8892.00000    0.000100120021826  0.000031596525695
8893.00000    0.000100095377796  0.000031588905560
8894.00000    0.000100070742602  0.000031581288100
8895.00000    0.000100046116239  0.000031573673315
8896.00000    0.000100021498704  0.000031566061204
8897.00000    0.000099996889993  0.000031558451764
8898.00000    0.000099972290101  0.000031550844996
8899.00000    0.000099947699024  0.000031543240897
8900.00000    0.000099923116759  0.000031535639467
8901.00000    0.000099898543300  0.000031528040705
8902.00000    0.000099873978644  0.000031520444608
8903.00000    0.000099849422787  0.000031512851176
8904.00000    0.000099824875724  0.000031505260408
8905.00000    0.000099800337452  0.000031497672302
8906.00000    0.000099775807965  0.000031490086857
8907.00000    0.000099751287261  0.000031482504072
8908.00000    0.000099726775335  0.000031474923946
8909.00000    0.000099702272183  0.000031467346478
8910.00000    0.000099677777800  0.000031459771665
8911.00000    0.000099653292183  0.000031452199508
8912.00000    0.000099628815327  0.000031444630005
8913.00000    0.000099604347229  0.000031437063154
8914.00000    0.000099579887884  0.000031429498954
8915.00000    0.000099555437288  0.000031421937405
8916.00000    0.000099530995437  0.000031414378505
8917.00000    0.000099506562327  0.000031406822252
8918.00000    0.000099482137954  0.000031399268646
8919.00000    0.000099457722314  0.000031391717685
8920.00000    0.000099433315402  0.000031384169368
8921.00000    0.000099408917214  0.000031376623694
8922.00000    0.000099384527747  0.000031369080662
8923.00000    0.000099360146997  0.000031361540270
8924.00000    0.000099335774958  0.000031354002517
8925.00000    0.000099311411628  0.000031346467402
8926.00000    0.000099287057001  0.000031338934924
8927.00000    0.000099262711075  0.000031331405082
8928.00000    0.000099238373844  0.000031323877874
8929.00000    0.000099214045306  0.000031316353299
8930.00000    0.000099189725455  0.000031308831356
8931.00000    0.000099165414287  0.000031301312044
8932.00000    0.000099141111800  0.000031293795361
8933.00000    0.000099116817987  0.000031286281307
8934.00000    0.000099092532846  0.000031278769880
8935.00000    0.000099068256373  0.000031271261078
8936.00000    0.000099043988563  0.000031263754902
8937.00000    0.000099019729412  0.000031256251349
8938.00000    0.000098995478916  0.000031248750418
8939.00000    0.000098971237071  0.000031241252108
8940.00000    0.000098947003874  0.000031233756418
8941.00000    0.000098922779319  0.000031226263347
8942.00000    0.000098898563404  0.000031218772893
8943.00000    0.000098874356123  0.000031211285056
8944.00000    0.000098850157473  0.000031203799833
8945.00000    0.000098825967450  0.000031196317225
8946.00000    0.000098801786050  0.000031188837229
8947.00000    0.000098777613269  0.000031181359845
8948.00000    0.000098753449102  0.000031173885071
8949.00000    0.000098729293546  0.000031166412906
8950.00000    0.000098705146597  0.000031158943349
8951.00000    0.000098681008250  0.000031151476399
8952.00000    0.000098656878502  0.000031144012054
8953.00000    0.000098632757349  0.000031136550314
8954.00000    0.000098608644786  0.000031129091176
8955.00000    0.000098584540809  0.000031121634641
8956.00000    0.000098560445416  0.000031114180706
8957.00000    0.000098536358600  0.000031106729371
8958.00000    0.000098512280360  0.000031099280634
8959.00000    0.000098488210689  0.000031091834495
8960.00000    0.000098464149586  0.000031084390951
8961.00000    0.000098440097044  0.000031076950002
8962.00000    0.000098416053062  0.000031069511647
8963.00000    0.000098392017633  0.000031062075884
8964.00000    0.000098367990756  0.000031054642713
8965.00000    0.000098343972424  0.000031047212131
8966.00000    0.000098319962636  0.000031039784139
8967.00000    0.000098295961385  0.000031032358734
8968.00000    0.000098271968670  0.000031024935915
8969.00000    0.000098247984484  0.000031017515682
8970.00000    0.000098224008826  0.000031010098033
8971.00000    0.000098200041690  0.000031002682967
8972.00000    0.000098176083072  0.000030995270482
8973.00000    0.000098152132969  0.000030987860579
8974.00000    0.000098128191377  0.000030980453254
8975.00000    0.000098104258292  0.000030973048508
8976.00000    0.000098080333709  0.000030965646339
8977.00000    0.000098056417625  0.000030958246746
8978.00000    0.000098032510035  0.000030950849727
8979.00000    0.000098008610937  0.000030943455282
8980.00000    0.000097984720325  0.000030936063410
8981.00000    0.000097960838196  0.000030928674108
8982.00000    0.000097936964546  0.000030921287377
8983.00000    0.000097913099371  0.000030913903214
8984.00000    0.000097889242668  0.000030906521619
8985.00000    0.000097865394431  0.000030899142590
8986.00000    0.000097841554657  0.000030891766127
8987.00000    0.000097817723343  0.000030884392228
8988.00000    0.000097793900483  0.000030877020892
8989.00000    0.000097770086075  0.000030869652118
8990.00000    0.000097746280115  0.000030862285904
8991.00000    0.000097722482598  0.000030854922250
8992.00000    0.000097698693520  0.000030847561154
8993.00000    0.000097674912878  0.000030840202615
8994.00000    0.000097651140668  0.000030832846632
8995.00000    0.000097627376885  0.000030825493204
8996.00000    0.000097603621526  0.000030818142329
8997.00000    0.000097579874587  0.000030810794007
8998.00000    0.000097556136064  0.000030803448236
8999.00000    0.000097532405953  0.000030796105016
9000.00000    0.000097508684250  0.000030788764344
9001.00000    0.000097484970951  0.000030781426220
9002.00000    0.000097461266052  0.000030774090643
9003.00000    0.000097437569550  0.000030766757611
9004.00000    0.000097413881440  0.000030759427124
9005.00000    0.000097390201719  0.000030752099180
9006.00000    0.000097366530383  0.000030744773777
9007.00000    0.000097342867427  0.000030737450916
9008.00000    0.000097319212848  0.000030730130594
9009.00000    0.000097295566643  0.000030722812811
9010.00000    0.000097271928806  0.000030715497566
9011.00000    0.000097248299334  0.000030708184856
9012.00000    0.000097224678224  0.000030700874682
9013.00000    0.000097201065471  0.000030693567041
9014.00000    0.000097177461072  0.000030686261933
9015.00000    0.000097153865022  0.000030678959357
9016.00000    0.000097130277319  0.000030671659312
9017.00000    0.000097106697957  0.000030664361795
9018.00000    0.000097083126933  0.000030657066807
9019.00000    0.000097059564243  0.000030649774346
9020.00000    0.000097036009883  0.000030642484410
9021.00000    0.000097012463850  0.000030635197000
9022.00000    0.000096988926140  0.000030627912113
9023.00000    0.000096965396748  0.000030620629748
9024.00000    0.000096941875671  0.000030613349905
9025.00000    0.000096918362905  0.000030606072582
9026.00000    0.000096894858446  0.000030598797777
9027.00000    0.000096871362290  0.000030591525491
9028.00000    0.000096847874434  0.000030584255721
9029.00000    0.000096824394873  0.000030576988467
9030.00000    0.000096800923604  0.000030569723727
9031.00000    0.000096777460623  0.000030562461501
9032.00000    0.000096754005925  0.000030555201786
9033.00000    0.000096730559508  0.000030547944583
9034.00000    0.000096707121368  0.000030540689889
9035.00000    0.000096683691499  0.000030533437704
9036.00000    0.000096660269900  0.000030526188027
9037.00000    0.000096636856565  0.000030518940856
9038.00000    0.000096613451491  0.000030511696191
9039.00000    0.000096590054675  0.000030504454029
9040.00000    0.000096566666111  0.000030497214371
9041.00000    0.000096543285798  0.000030489977214
9042.00000    0.000096519913730  0.000030482742558
9043.00000    0.000096496549903  0.000030475510402
9044.00000    0.000096473194315  0.000030468280744
9045.00000    0.000096449846961  0.000030461053584
9046.00000    0.000096426507838  0.000030453828920
9047.00000    0.000096403176941  0.000030446606750
9048.00000    0.000096379854267  0.000030439387075
9049.00000    0.000096356539812  0.000030432169893
9050.00000    0.000096333233572  0.000030424955202
9051.00000    0.000096309935544  0.000030417743002
9052.00000    0.000096286645723  0.000030410533291
9053.00000    0.000096263364106  0.000030403326069
9054.00000    0.000096240090689  0.000030396121334
9055.00000    0.000096216825468  0.000030388919084
9056.00000    0.000096193568439  0.000030381719320
9057.00000    0.000096170319600  0.000030374522040
9058.00000    0.000096147078945  0.000030367327242
9059.00000    0.000096123846471  0.000030360134925
9060.00000    0.000096100622174  0.000030352945089
9061.00000    0.000096077406051  0.000030345757733
9062.00000    0.000096054198098  0.000030338572854
9063.00000    0.000096030998310  0.000030331390453
9064.00000    0.000096007806685  0.000030324210528
9065.00000    0.000095984623218  0.000030317033077
9066.00000    0.000095961447906  0.000030309858100
9067.00000    0.000095938280744  0.000030302685596
9068.00000    0.000095915121730  0.000030295515563
9069.00000    0.000095891970859  0.000030288348000
9070.00000    0.000095868828128  0.000030281182907
9071.00000    0.000095845693532  0.000030274020281
9072.00000    0.000095822567069  0.000030266860123
9073.00000    0.000095799448733  0.000030259702430
9074.00000    0.000095776338523  0.000030252547203
9075.00000    0.000095753236433  0.000030245394439
9076.00000    0.000095730142460  0.000030238244137
9077.00000    0.000095707056600  0.000030231096297
9078.00000    0.000095683978850  0.000030223950917
9079.00000    0.000095660909206  0.000030216807996
9080.00000    0.000095637847664  0.000030209667534
9081.00000    0.000095614794220  0.000030202529528
9082.00000    0.000095591748871  0.000030195393978
9083.00000    0.000095568711613  0.000030188260883
9084.00000    0.000095545682442  0.000030181130242
9085.00000    0.000095522661354  0.000030174002053
9086.00000    0.000095499648346  0.000030166876316
9087.00000    0.000095476643414  0.000030159753029
9088.00000    0.000095453646554  0.000030152632191
9089.00000    0.000095430657763  0.000030145513801
9090.00000    0.000095407677036  0.000030138397858
9091.00000    0.000095384704371  0.000030131284361
9092.00000    0.000095361739763  0.000030124173309
9093.00000    0.000095338783208  0.000030117064700
9094.00000    0.000095315834704  0.000030109958534
9095.00000    0.000095292894246  0.000030102854810
9096.00000    0.000095269961830  0.000030095753526
9097.00000    0.000095247037453  0.000030088654681
9098.00000    0.000095224121112  0.000030081558275
9099.00000    0.000095201212801  0.000030074464305
9100.00000    0.000095178312519  0.000030067372772
9101.00000    0.000095155420260  0.000030060283673
9102.00000    0.000095132536022  0.000030053197008
9103.00000    0.000095109659801  0.000030046112776
9104.00000    0.000095086791592  0.000030039030975
9105.00000    0.000095063931393  0.000030031951605
9106.00000    0.000095041079200  0.000030024874665
9107.00000    0.000095018235008  0.000030017800152
9108.00000    0.000094995398814  0.000030010728067
9109.00000    0.000094972570616  0.000030003658408
9110.00000    0.000094949750408  0.000029996591174
9111.00000    0.000094926938187  0.000029989526364
9112.00000    0.000094904133949  0.000029982463977
9113.00000    0.000094881337692  0.000029975404011
9114.00000    0.000094858549411  0.000029968346466
9115.00000    0.000094835769102  0.000029961291341
9116.00000    0.000094812996762  0.000029954238634
9117.00000    0.000094790232388  0.000029947188345
9118.00000    0.000094767475975  0.000029940140472
9119.00000    0.000094744727520  0.000029933095014
9120.00000    0.000094721987019  0.000029926051970
9121.00000    0.000094699254469  0.000029919011339
9122.00000    0.000094676529865  0.000029911973120
9123.00000    0.000094653813205  0.000029904937313
9124.00000    0.000094631104485  0.000029897903915
9125.00000    0.000094608403700  0.000029890872925
9126.00000    0.000094585710848  0.000029883844343
9127.00000    0.000094563025925  0.000029876818168
9128.00000    0.000094540348926  0.000029869794398
9129.00000    0.000094517679850  0.000029862773033
9130.00000    0.000094495018690  0.000029855754071
9131.00000    0.000094472365446  0.000029848737511
9132.00000    0.000094449720111  0.000029841723352
9133.00000    0.000094427082684  0.000029834711594
9134.00000    0.000094404453160  0.000029827702234
9135.00000    0.000094381831535  0.000029820695272
9136.00000    0.000094359217807  0.000029813690707
9137.00000    0.000094336611971  0.000029806688538
9138.00000    0.000094314014023  0.000029799688763
9139.00000    0.000094291423961  0.000029792691382
9140.00000    0.000094268841781  0.000029785696394
9141.00000    0.000094246267478  0.000029778703797
9142.00000    0.000094223701050  0.000029771713590
9143.00000    0.000094201142493  0.000029764725773
9144.00000    0.000094178591802  0.000029757740344
9145.00000    0.000094156048976  0.000029750757302
9146.00000    0.000094133514009  0.000029743776646
9147.00000    0.000094110986898  0.000029736798376
9148.00000    0.000094088467641  0.000029729822489
9149.00000    0.000094065956232  0.000029722848985
9150.00000    0.000094043452669  0.000029715877863
9151.00000    0.000094020956948  0.000029708909121
9152.00000    0.000093998469065  0.000029701942759
9153.00000    0.000093975989017  0.000029694978776
9154.00000    0.000093953516800  0.000029688017171
9155.00000    0.000093931052411  0.000029681057942
9156.00000    0.000093908595846  0.000029674101088
9157.00000    0.000093886147101  0.000029667146609
9158.00000    0.000093863706173  0.000029660194502
9159.00000    0.000093841273059  0.000029653244769
9160.00000    0.000093818847754  0.000029646297406
9161.00000    0.000093796430255  0.000029639352413
9162.00000    0.000093774020559  0.000029632409790
9163.00000    0.000093751618662  0.000029625469534
9164.00000    0.000093729224561  0.000029618531645
9165.00000    0.000093706838251  0.000029611596123
9166.00000    0.000093684459730  0.000029604662964
9167.00000    0.000093662088993  0.000029597732170
9168.00000    0.000093639726038  0.000029590803739
9169.00000    0.000093617370860  0.000029583877668
9170.00000    0.000093595023457  0.000029576953959
9171.00000    0.000093572683823  0.000029570032609
9172.00000    0.000093550351957  0.000029563113618
9173.00000    0.000093528027855  0.000029556196983
9174.00000    0.000093505711512  0.000029549282706
9175.00000    0.000093483402926  0.000029542370783
9176.00000    0.000093461102092  0.000029535461215
9177.00000    0.000093438809008  0.000029528554000
9178.00000    0.000093416523670  0.000029521649137
9179.00000    0.000093394246074  0.000029514746625
9180.00000    0.000093371976216  0.000029507846463
9181.00000    0.000093349714094  0.000029500948650
9182.00000    0.000093327459703  0.000029494053185
9183.00000    0.000093305213041  0.000029487160067
9184.00000    0.000093282974103  0.000029480269295
9185.00000    0.000093260742886  0.000029473380867
9186.00000    0.000093238519386  0.000029466494784
9187.00000    0.000093216303601  0.000029459611043
9188.00000    0.000093194095526  0.000029452729643
9189.00000    0.000093171895158  0.000029445850584
9190.00000    0.000093149702493  0.000029438973865
9191.00000    0.000093127517529  0.000029432099484
9192.00000    0.000093105340261  0.000029425227441
9193.00000    0.000093083170686  0.000029418357734
9194.00000    0.000093061008800  0.000029411490362
9195.00000    0.000093038854600  0.000029404625325
9196.00000    0.000093016708083  0.000029397762621
9197.00000    0.000092994569245  0.000029390902249
9198.00000    0.000092972438082  0.000029384044209
9199.00000    0.000092950314591  0.000029377188499
9200.00000    0.000092928198768  0.000029370335117
9201.00000    0.000092906090611  0.000029363484064
9202.00000    0.000092883990114  0.000029356635338
9203.00000    0.000092861897276  0.000029349788938
9204.00000    0.000092839812093  0.000029342944863
9205.00000    0.000092817734560  0.000029336103112
9206.00000    0.000092795664675  0.000029329263684
9207.00000    0.000092773602434  0.000029322426577
9208.00000    0.000092751547834  0.000029315591792
9209.00000    0.000092729500870  0.000029308759326
9210.00000    0.000092707461540  0.000029301929179
9211.00000    0.000092685429841  0.000029295101350
9212.00000    0.000092663405768  0.000029288275837
9213.00000    0.000092641389318  0.000029281452640
9214.00000    0.000092619380488  0.000029274631758
9215.00000    0.000092597379275  0.000029267813189
9216.00000    0.000092575385674  0.000029260996933
9217.00000    0.000092553399683  0.000029254182988
9218.00000    0.000092531421297  0.000029247371354
9219.00000    0.000092509450514  0.000029240562030
9220.00000    0.000092487487330  0.000029233755014
9221.00000    0.000092465531742  0.000029226950305
9222.00000    0.000092443583745  0.000029220147903
9223.00000    0.000092421643337  0.000029213347806
9224.00000    0.000092399710515  0.000029206550013
9225.00000    0.000092377785274  0.000029199754524
9226.00000    0.000092355867612  0.000029192961337
9227.00000    0.000092333957524  0.000029186170451
9228.00000    0.000092312055008  0.000029179381866
9229.00000    0.000092290160060  0.000029172595580
9230.00000    0.000092268272676  0.000029165811592
9231.00000    0.000092246392854  0.000029159029901
9232.00000    0.000092224520589  0.000029152250506
9233.00000    0.000092202655878  0.000029145473407
9234.00000    0.000092180798719  0.000029138698601
9235.00000    0.000092158949107  0.000029131926089
9236.00000    0.000092137107038  0.000029125155869
9237.00000    0.000092115272511  0.000029118387940
9238.00000    0.000092093445520  0.000029111622301
9239.00000    0.000092071626064  0.000029104858951
9240.00000    0.000092049814137  0.000029098097889
9241.00000    0.000092028009738  0.000029091339114
9242.00000    0.000092006212862  0.000029084582624
9243.00000    0.000091984423506  0.000029077828420
9244.00000    0.000091962641667  0.000029071076500
9245.00000    0.000091940867341  0.000029064326863
9246.00000    0.000091919100525  0.000029057579508
9247.00000    0.000091897341215  0.000029050834433
9248.00000    0.000091875589409  0.000029044091639
9249.00000    0.000091853845102  0.000029037351123
9250.00000    0.000091832108291  0.000029030612885
9251.00000    0.000091810378974  0.000029023876925
9252.00000    0.000091788657146  0.000029017143240
9253.00000    0.000091766942804  0.000029010411829
9254.00000    0.000091745235944  0.000029003682693
9255.00000    0.000091723536564  0.000028996955830
9256.00000    0.000091701844660  0.000028990231238
9257.00000    0.000091680160229  0.000028983508917
9258.00000    0.000091658483266  0.000028976788866
9259.00000    0.000091636813770  0.000028970071084
9260.00000    0.000091615151736  0.000028963355569
9261.00000    0.000091593497161  0.000028956642322
9262.00000    0.000091571850041  0.000028949931340
9263.00000    0.000091550210374  0.000028943222623
9264.00000    0.000091528578156  0.000028936516169
9265.00000    0.000091506953383  0.000028929811979
9266.00000    0.000091485336053  0.000028923110050
9267.00000    0.000091463726162  0.000028916410382
9268.00000    0.000091442123705  0.000028909712973
9269.00000    0.000091420528681  0.000028903017824
9270.00000    0.000091398941086  0.000028896324932
9271.00000    0.000091377360916  0.000028889634297
9272.00000    0.000091355788169  0.000028882945918
9273.00000    0.000091334222840  0.000028876259794
9274.00000    0.000091312664926  0.000028869575923
9275.00000    0.000091291114424  0.000028862894305
9276.00000    0.000091269571331  0.000028856214939
9277.00000    0.000091248035643  0.000028849537824
9278.00000    0.000091226507357  0.000028842862958
9279.00000    0.000091204986470  0.000028836190341
9280.00000    0.000091183472978  0.000028829519972
9281.00000    0.000091161966878  0.000028822851850
9282.00000    0.000091140468167  0.000028816185974
9283.00000    0.000091118976840  0.000028809522342
9284.00000    0.000091097492896  0.000028802860955
9285.00000    0.000091076016331  0.000028796201810
9286.00000    0.000091054547140  0.000028789544907
9287.00000    0.000091033085322  0.000028782890244
9288.00000    0.000091011630872  0.000028776237822
9289.00000    0.000090990183788  0.000028769587639
9290.00000    0.000090968744065  0.000028762939693
9291.00000    0.000090947311701  0.000028756293984
9292.00000    0.000090925886693  0.000028749650511
9293.00000    0.000090904469036  0.000028743009274
9294.00000    0.000090883058728  0.000028736370270
9295.00000    0.000090861655766  0.000028729733499
9296.00000    0.000090840260146  0.000028723098959
9297.00000    0.000090818871864  0.000028716466651
9298.00000    0.000090797490918  0.000028709836573
9299.00000    0.000090776117305  0.000028703208724
9300.00000    0.000090754751020  0.000028696583103
9301.00000    0.000090733392060  0.000028689959709
9302.00000    0.000090712040423  0.000028683338541
9303.00000    0.000090690696105  0.000028676719598
9304.00000    0.000090669359103  0.000028670102879
9305.00000    0.000090648029412  0.000028663488383
9306.00000    0.000090626707032  0.000028656876109
9307.00000    0.000090605391956  0.000028650266057
9308.00000    0.000090584084184  0.000028643658224
9309.00000    0.000090562783710  0.000028637052611
9310.00000    0.000090541490533  0.000028630449216
9311.00000    0.000090520204648  0.000028623848039
9312.00000    0.000090498926053  0.000028617249077
9313.00000    0.000090477654743  0.000028610652331
9314.00000    0.000090456390717  0.000028604057799
9315.00000    0.000090435133970  0.000028597465480
9316.00000    0.000090413884499  0.000028590875374
9317.00000    0.000090392642302  0.000028584287479
9318.00000    0.000090371407374  0.000028577701795
9319.00000    0.000090350179712  0.000028571118319
9320.00000    0.000090328959314  0.000028564537053
9321.00000    0.000090307746176  0.000028557957994
9322.00000    0.000090286540294  0.000028551381141
9323.00000    0.000090265341666  0.000028544806494
9324.00000    0.000090244150288  0.000028538234051
9325.00000    0.000090222966157  0.000028531663812
9326.00000    0.000090201789269  0.000028525095776
9327.00000    0.000090180619622  0.000028518529941
9328.00000    0.000090159457212  0.000028511966307
9329.00000    0.000090138302036  0.000028505404873
9330.00000    0.000090117154091  0.000028498845637
9331.00000    0.000090096013373  0.000028492288600
9332.00000    0.000090074879879  0.000028485733759
9333.00000    0.000090053753606  0.000028479181113
9334.00000    0.000090032634551  0.000028472630663
9335.00000    0.000090011522710  0.000028466082407
9336.00000    0.000089990418081  0.000028459536343
9337.00000    0.000089969320659  0.000028452992472
9338.00000    0.000089948230442  0.000028446450792
9339.00000    0.000089927147427  0.000028439911301
9340.00000    0.000089906071610  0.000028433374000
9341.00000    0.000089885002988  0.000028426838887
9342.00000    0.000089863941557  0.000028420305961
9343.00000    0.000089842887316  0.000028413775221
9344.00000    0.000089821840259  0.000028407246667
9345.00000    0.000089800800385  0.000028400720297
9346.00000    0.000089779767690  0.000028394196110
9347.00000    0.000089758742170  0.000028387674105
9348.00000    0.000089737723823  0.000028381154282
9349.00000    0.000089716712646  0.000028374636640
9350.00000    0.000089695708634  0.000028368121177
9351.00000    0.000089674711785  0.000028361607892
9352.00000    0.000089653722096  0.000028355096785
9353.00000    0.000089632739563  0.000028348587855
9354.00000    0.000089611764184  0.000028342081100
9355.00000    0.000089590795954  0.000028335576520
9356.00000    0.000089569834872  0.000028329074114
9357.00000    0.000089548880933  0.000028322573880
9358.00000    0.000089527934134  0.000028316075819
9359.00000    0.000089506994473  0.000028309579928
9360.00000    0.000089486061946  0.000028303086208
9361.00000    0.000089465136549  0.000028296594656
9362.00000    0.000089444218280  0.000028290105272
9363.00000    0.000089423307136  0.000028283618056
9364.00000    0.000089402403113  0.000028277133005
9365.00000    0.000089381506208  0.000028270650120
9366.00000    0.000089360616418  0.000028264169399
9367.00000    0.000089339733740  0.000028257690842
9368.00000    0.000089318858171  0.000028251214446
9369.00000    0.000089297989706  0.000028244740212
9370.00000    0.000089277128344  0.000028238268139
9371.00000    0.000089256274081  0.000028231798225
9372.00000    0.000089235426914  0.000028225330470
9373.00000    0.000089214586840  0.000028218864872
9374.00000    0.000089193753855  0.000028212401431
9375.00000    0.000089172927956  0.000028205940146
9376.00000    0.000089152109141  0.000028199481015
9377.00000    0.000089131297405  0.000028193024038
9378.00000    0.000089110492747  0.000028186569215
9379.00000    0.000089089695162  0.000028180116543
9380.00000    0.000089068904648  0.000028173666022
9381.00000    0.000089048121201  0.000028167217651
9382.00000    0.000089027344818  0.000028160771430
9383.00000    0.000089006575496  0.000028154327356
9384.00000    0.000088985813233  0.000028147885430
9385.00000    0.000088965058024  0.000028141445650
9386.00000    0.000088944309866  0.000028135008016
9387.00000    0.000088923568758  0.000028128572526
9388.00000    0.000088902834694  0.000028122139179
9389.00000    0.000088882107673  0.000028115707975
9390.00000    0.000088861387690  0.000028109278913
9391.00000    0.000088840674744  0.000028102851991
9392.00000    0.000088819968830  0.000028096427209
9393.00000    0.000088799269946  0.000028090004566
9394.00000    0.000088778578089  0.000028083584061
9395.00000    0.000088757893255  0.000028077165692
9396.00000    0.000088737215441  0.000028070749460
9397.00000    0.000088716544644  0.000028064335363
9398.00000    0.000088695880861  0.000028057923400
9399.00000    0.000088675224089  0.000028051513570
9400.00000    0.000088654574325  0.000028045105873
9401.00000    0.000088633931565  0.000028038700306
9402.00000    0.000088613295807  0.000028032296871
9403.00000    0.000088592667047  0.000028025895564
9404.00000    0.000088572045283  0.000028019496387
9405.00000    0.000088551430510  0.000028013099336
9406.00000    0.000088530822727  0.000028006704413
9407.00000    0.000088510221929  0.000028000311615
9408.00000    0.000088489628115  0.000027993920943
9409.00000    0.000088469041280  0.000027987532394
9410.00000    0.000088448461421  0.000027981145968
9411.00000    0.000088427888536  0.000027974761664
9412.00000    0.000088407322622  0.000027968379481
9413.00000    0.000088386763674  0.000027961999419
9414.00000    0.000088366211691  0.000027955621476
9415.00000    0.000088345666669  0.000027949245651
9416.00000    0.000088325128605  0.000027942871944
9417.00000    0.000088304597495  0.000027936500353
9418.00000    0.000088284073338  0.000027930130878
9419.00000    0.000088263556129  0.000027923763517
9420.00000    0.000088243045866  0.000027917398270
9421.00000    0.000088222542545  0.000027911035136
9422.00000    0.000088202046164  0.000027904674114
9423.00000    0.000088181556719  0.000027898315203
9424.00000    0.000088161074207  0.000027891958402
9425.00000    0.000088140598626  0.000027885603710
9426.00000    0.000088120129971  0.000027879251127
9427.00000    0.000088099668241  0.000027872900650
9428.00000    0.000088079213432  0.000027866552280
9429.00000    0.000088058765540  0.000027860206016
9430.00000    0.000088038324563  0.000027853861856
9431.00000    0.000088017890498  0.000027847519800
9432.00000    0.000087997463342  0.000027841179846
9433.00000    0.000087977043091  0.000027834841995
9434.00000    0.000087956629743  0.000027828506244
9435.00000    0.000087936223294  0.000027822172593
9436.00000    0.000087915823742  0.000027815841041
9437.00000    0.000087895431082  0.000027809511588
9438.00000    0.000087875045314  0.000027803184231
9439.00000    0.000087854666432  0.000027796858971
9440.00000    0.000087834294435  0.000027790535807
9441.00000    0.000087813929318  0.000027784214737
9442.00000    0.000087793571080  0.000027777895760
9443.00000    0.000087773219717  0.000027771578876
9444.00000    0.000087752875225  0.000027765264084
9445.00000    0.000087732537603  0.000027758951383
9446.00000    0.000087712206846  0.000027752640772
9447.00000    0.000087691882952  0.000027746332250
9448.00000    0.000087671565918  0.000027740025816
9449.00000    0.000087651255741  0.000027733721469
9450.00000    0.000087630952418  0.000027727419209
9451.00000    0.000087610655945  0.000027721119034
9452.00000    0.000087590366319  0.000027714820943
9453.00000    0.000087570083539  0.000027708524936
9454.00000    0.000087549807599  0.000027702231012
9455.00000    0.000087529538499  0.000027695939170
9456.00000    0.000087509276234  0.000027689649408
9457.00000    0.000087489020801  0.000027683361727
9458.00000    0.000087468772198  0.000027677076124
9459.00000    0.000087448530421  0.000027670792600
9460.00000    0.000087428295467  0.000027664511153
9461.00000    0.000087408067334  0.000027658231783
9462.00000    0.000087387846018  0.000027651954487
9463.00000    0.000087367631517  0.000027645679267
9464.00000    0.000087347423827  0.000027639406120
9465.00000    0.000087327222945  0.000027633135046
9466.00000    0.000087307028868  0.000027626866044
9467.00000    0.000087286841594  0.000027620599113
9468.00000    0.000087266661119  0.000027614334252
9469.00000    0.000087246487440  0.000027608071460
9470.00000    0.000087226320555  0.000027601810736
9471.00000    0.000087206160460  0.000027595552080
9472.00000    0.000087186007152  0.000027589295490
9473.00000    0.000087165860628  0.000027583040966
9474.00000    0.000087145720886  0.000027576788507
9475.00000    0.000087125587921  0.000027570538111
9476.00000    0.000087105461732  0.000027564289778
9477.00000    0.000087085342315  0.000027558043508
9478.00000    0.000087065229668  0.000027551799298
9479.00000    0.000087045123787  0.000027545557149
9480.00000    0.000087025024669  0.000027539317059
9481.00000    0.000087004932311  0.000027533079027
9482.00000    0.000086984846711  0.000027526843053
9483.00000    0.000086964767865  0.000027520609136
9484.00000    0.000086944695770  0.000027514377275
9485.00000    0.000086924630424  0.000027508147468
9486.00000    0.000086904571823  0.000027501919715
9487.00000    0.000086884519964  0.000027495694016
9488.00000    0.000086864474845  0.000027489470368
9489.00000    0.000086844436462  0.000027483248773
9490.00000    0.000086824404813  0.000027477029227
9491.00000    0.000086804379895  0.000027470811731
9492.00000    0.000086784361703  0.000027464596284
9493.00000    0.000086764350237  0.000027458382884
9494.00000    0.000086744345492  0.000027452171532
9495.00000    0.000086724347465  0.000027445962225
9496.00000    0.000086704356155  0.000027439754964
9497.00000    0.000086684371557  0.000027433549746
9498.00000    0.000086664393668  0.000027427346572
9499.00000    0.000086644422487  0.000027421145441
9500.00000    0.000086624458009  0.000027414946351
9501.00000    0.000086604500232  0.000027408749302
9502.00000    0.000086584549153  0.000027402554293
9503.00000    0.000086564604770  0.000027396361323
9504.00000    0.000086544667078  0.000027390170390
9505.00000    0.000086524736075  0.000027383981495
9506.00000    0.000086504811758  0.000027377794636
9507.00000    0.000086484894125  0.000027371609813
9508.00000    0.000086464983171  0.000027365427024
9509.00000    0.000086445078895  0.000027359246269
9510.00000    0.000086425181294  0.000027353067547
9511.00000    0.000086405290363  0.000027346890856
9512.00000    0.000086385406101  0.000027340716197
9513.00000    0.000086365528505  0.000027334543568
9514.00000    0.000086345657571  0.000027328372968
9515.00000    0.000086325793297  0.000027322204396
9516.00000    0.000086305935680  0.000027316037852
9517.00000    0.000086286084717  0.000027309873335
9518.00000    0.000086266240404  0.000027303710843
9519.00000    0.000086246402739  0.000027297550377
9520.00000    0.000086226571720  0.000027291391934
9521.00000    0.000086206747342  0.000027285235514
9522.00000    0.000086186929604  0.000027279081117
9523.00000    0.000086167118502  0.000027272928741
9524.00000    0.000086147314033  0.000027266778386
9525.00000    0.000086127516194  0.000027260630051
9526.00000    0.000086107724984  0.000027254483734
9527.00000    0.000086087940397  0.000027248339435
9528.00000    0.000086068162433  0.000027242197153
9529.00000    0.000086048391087  0.000027236056887
9530.00000    0.000086028626357  0.000027229918637
9531.00000    0.000086008868240  0.000027223782401
9532.00000    0.000085989116733  0.000027217648179
9533.00000    0.000085969371833  0.000027211515970
9534.00000    0.000085949633537  0.000027205385772
9535.00000    0.000085929901843  0.000027199257585
9536.00000    0.000085910176747  0.000027193131409
9537.00000    0.000085890458247  0.000027187007241
9538.00000    0.000085870746339  0.000027180885082
9539.00000    0.000085851041021  0.000027174764931
9540.00000    0.000085831342290  0.000027168646786
9541.00000    0.000085811650143  0.000027162530647
9542.00000    0.000085791964577  0.000027156416513
9543.00000    0.000085772285589  0.000027150304383
9544.00000    0.000085752613177  0.000027144194256
9545.00000    0.000085732947337  0.000027138086132
9546.00000    0.000085713288066  0.000027131980009
9547.00000    0.000085693635362  0.000027125875887
9548.00000    0.000085673989222  0.000027119773764
9549.00000    0.000085654349642  0.000027113673641
9550.00000    0.000085634716621  0.000027107575515
9551.00000    0.000085615090155  0.000027101479386
9552.00000    0.000085595470241  0.000027095385254
9553.00000    0.000085575856876  0.000027089293118
9554.00000    0.000085556250058  0.000027083202976
9555.00000    0.000085536649784  0.000027077114827
9556.00000    0.000085517056050  0.000027071028672
9557.00000    0.000085497468854  0.000027064944509
9558.00000    0.000085477888194  0.000027058862336
9559.00000    0.000085458314065  0.000027052782154
9560.00000    0.000085438746466  0.000027046703962
9561.00000    0.000085419185393  0.000027040627758
9562.00000    0.000085399630844  0.000027034553542
9563.00000    0.000085380082815  0.000027028481313
9564.00000    0.000085360541305  0.000027022411070
9565.00000    0.000085341006309  0.000027016342812
9566.00000    0.000085321477826  0.000027010276539
9567.00000    0.000085301955852  0.000027004212248
9568.00000    0.000085282440384  0.000026998149941
9569.00000    0.000085262931420  0.000026992089615
9570.00000    0.000085243428957  0.000026986031271
9571.00000    0.000085223932992  0.000026979974906
9572.00000    0.000085204443522  0.000026973920521
9573.00000    0.000085184960544  0.000026967868114
9574.00000    0.000085165484055  0.000026961817684
9575.00000    0.000085146014053  0.000026955769232
9576.00000    0.000085126550535  0.000026949722755
9577.00000    0.000085107093497  0.000026943678253
9578.00000    0.000085087642938  0.000026937635725
9579.00000    0.000085068198854  0.000026931595171
9580.00000    0.000085048761242  0.000026925556589
9581.00000    0.000085029330100  0.000026919519979
9582.00000    0.000085009905425  0.000026913485339
9583.00000    0.000084990487213  0.000026907452669
9584.00000    0.000084971075463  0.000026901421969
9585.00000    0.000084951670171  0.000026895393236
9586.00000    0.000084932271334  0.000026889366472
9587.00000    0.000084912878950  0.000026883341673
9588.00000    0.000084893493016  0.000026877318840
9589.00000    0.000084874113529  0.000026871297973
9590.00000    0.000084854740485  0.000026865279069
9591.00000    0.000084835373884  0.000026859262128
9592.00000    0.000084816013720  0.000026853247150
9593.00000    0.000084796659993  0.000026847234133
9594.00000    0.000084777312698  0.000026841223077
9595.00000    0.000084757971834  0.000026835213981
9596.00000    0.000084738637397  0.000026829206843
9597.00000    0.000084719309384  0.000026823201664
9598.00000    0.000084699987793  0.000026817198442
9599.00000    0.000084680672621  0.000026811197177
9600.00000    0.000084661363865  0.000026805197867
9601.00000    0.000084642061522  0.000026799200512
9602.00000    0.000084622765590  0.000026793205111
9603.00000    0.000084603476065  0.000026787211663
9604.00000    0.000084584192946  0.000026781220168
9605.00000    0.000084564916228  0.000026775230624
9606.00000    0.000084545645910  0.000026769243030
9607.00000    0.000084526381988  0.000026763257386
9608.00000    0.000084507124460  0.000026757273692
9609.00000    0.000084487873323  0.000026751291945
9610.00000    0.000084468628574  0.000026745312146
9611.00000    0.000084449390211  0.000026739334293
9612.00000    0.000084430158230  0.000026733358385
9613.00000    0.000084410932629  0.000026727384423
9614.00000    0.000084391713405  0.000026721412404
9615.00000    0.000084372500555  0.000026715442329
9616.00000    0.000084353294077  0.000026709474196
9617.00000    0.000084334093967  0.000026703508004
9618.00000    0.000084314900223  0.000026697543753
9619.00000    0.000084295712843  0.000026691581442
9620.00000    0.000084276531823  0.000026685621069
9621.00000    0.000084257357160  0.000026679662635
9622.00000    0.000084238188853  0.000026673706138
9623.00000    0.000084219026897  0.000026667751578
9624.00000    0.000084199871291  0.000026661798953
9625.00000    0.000084180722031  0.000026655848264
9626.00000    0.000084161579115  0.000026649899508
9627.00000    0.000084142442540  0.000026643952685
9628.00000    0.000084123312304  0.000026638007795
9629.00000    0.000084104188403  0.000026632064837
9630.00000    0.000084085070835  0.000026626123809
9631.00000    0.000084065959596  0.000026620184711
9632.00000    0.000084046854685  0.000026614247542
9633.00000    0.000084027756099  0.000026608312301
9634.00000    0.000084008663834  0.000026602378988
9635.00000    0.000083989577888  0.000026596447601
9636.00000    0.000083970498259  0.000026590518140
9637.00000    0.000083951424943  0.000026584590604
9638.00000    0.000083932357937  0.000026578664992
9639.00000    0.000083913297240  0.000026572741304
9640.00000    0.000083894242848  0.000026566819538
9641.00000    0.000083875194759  0.000026560899694
9642.00000    0.000083856152970  0.000026554981770
9643.00000    0.000083837117477  0.000026549065767
9644.00000    0.000083818088279  0.000026543151683
9645.00000    0.000083799065372  0.000026537239517
9646.00000    0.000083780048755  0.000026531329269
9647.00000    0.000083761038423  0.000026525420938
9648.00000    0.000083742034375  0.000026519514522
9649.00000    0.000083723036608  0.000026513610022
9650.00000    0.000083704045118  0.000026507707436
9651.00000    0.000083685059904  0.000026501806764
9652.00000    0.000083666080962  0.000026495908004
9653.00000    0.000083647108290  0.000026490011156
9654.00000    0.000083628141885  0.000026484116220
9655.00000    0.000083609181745  0.000026478223193
9656.00000    0.000083590227866  0.000026472332076
9657.00000    0.000083571280246  0.000026466442868
9658.00000    0.000083552338882  0.000026460555567
9659.00000    0.000083533403772  0.000026454670174
9660.00000    0.000083514474912  0.000026448786686
9661.00000    0.000083495552301  0.000026442905104
9662.00000    0.000083476635935  0.000026437025427
9663.00000    0.000083457725811  0.000026431147653
9664.00000    0.000083438821928  0.000026425271783
9665.00000    0.000083419924282  0.000026419397814
9666.00000    0.000083401032870  0.000026413525747
9667.00000    0.000083382147690  0.000026407655581
9668.00000    0.000083363268739  0.000026401787314
9669.00000    0.000083344396015  0.000026395920946
9670.00000    0.000083325529514  0.000026390056476
9671.00000    0.000083306669235  0.000026384193904
9672.00000    0.000083287815174  0.000026378333227
9673.00000    0.000083268967328  0.000026372474447
9674.00000    0.000083250125695  0.000026366617562
9675.00000    0.000083231290273  0.000026360762570
9676.00000    0.000083212461058  0.000026354909472
9677.00000    0.000083193638049  0.000026349058267
9678.00000    0.000083174821241  0.000026343208953
9679.00000    0.000083156010633  0.000026337361530
9680.00000    0.000083137206222  0.000026331515997
9681.00000    0.000083118408005  0.000026325672353
9682.00000    0.000083099615979  0.000026319830598
9683.00000    0.000083080830142  0.000026313990730
9684.00000    0.000083062050492  0.000026308152750
9685.00000    0.000083043277024  0.000026302316655
9686.00000    0.000083024509738  0.000026296482446
9687.00000    0.000083005748630  0.000026290650121
9688.00000    0.000082986993697  0.000026284819679
9689.00000    0.000082968244937  0.000026278991121
9690.00000    0.000082949502347  0.000026273164445
9691.00000    0.000082930765924  0.000026267339650
9692.00000    0.000082912035666  0.000026261516735
9693.00000    0.000082893311570  0.000026255695700
9694.00000    0.000082874593634  0.000026249876544
9695.00000    0.000082855881855  0.000026244059266
9696.00000    0.000082837176229  0.000026238243866
9697.00000    0.000082818476755  0.000026232430341
9698.00000    0.000082799783430  0.000026226618693
9699.00000    0.000082781096251  0.000026220808919
9700.00000    0.000082762415216  0.000026215001020
9701.00000    0.000082743740321  0.000026209194994
9702.00000    0.000082725071565  0.000026203390840
9703.00000    0.000082706408944  0.000026197588558
9704.00000    0.000082687752456  0.000026191788147
9705.00000    0.000082669102098  0.000026185989607
9706.00000    0.000082650457868  0.000026180192935
9707.00000    0.000082631819762  0.000026174398132
9708.00000    0.000082613187779  0.000026168605197
9709.00000    0.000082594561916  0.000026162814129
9710.00000    0.000082575942170  0.000026157024927
9711.00000    0.000082557328538  0.000026151237590
9712.00000    0.000082538721018  0.000026145452118
9713.00000    0.000082520119607  0.000026139668510
9714.00000    0.000082501524302  0.000026133886765
9715.00000    0.000082482935102  0.000026128106882
9716.00000    0.000082464352002  0.000026122328861
9717.00000    0.000082445775001  0.000026116552700
9718.00000    0.000082427204097  0.000026110778399
9719.00000    0.000082408639285  0.000026105005957
9720.00000    0.000082390080564  0.000026099235374
9721.00000    0.000082371527931  0.000026093466648
9722.00000    0.000082352981384  0.000026087699779
9723.00000    0.000082334440920  0.000026081934765
9724.00000    0.000082315906535  0.000026076171607
9725.00000    0.000082297378229  0.000026070410304
9726.00000    0.000082278855997  0.000026064650854
9727.00000    0.000082260339838  0.000026058893256
9728.00000    0.000082241829748  0.000026053137511
9729.00000    0.000082223325726  0.000026047383617
9730.00000    0.000082204827768  0.000026041631574
9731.00000    0.000082186335872  0.000026035881380
9732.00000    0.000082167850035  0.000026030133035
9733.00000    0.000082149370255  0.000026024386538
9734.00000    0.000082130896529  0.000026018641889
9735.00000    0.000082112428855  0.000026012899086
9736.00000    0.000082093967229  0.000026007158129
9737.00000    0.000082075511650  0.000026001419017
9738.00000    0.000082057062114  0.000025995681749
9739.00000    0.000082038618620  0.000025989946325
9740.00000    0.000082020181163  0.000025984212743
9741.00000    0.000082001749743  0.000025978481003
9742.00000    0.000081983324356  0.000025972751104
9743.00000    0.000081964905000  0.000025967023046
9744.00000    0.000081946491672  0.000025961296827
9745.00000    0.000081928084370  0.000025955572447
9746.00000    0.000081909683090  0.000025949849906
9747.00000    0.000081891287831  0.000025944129201
9748.00000    0.000081872898589  0.000025938410333
9749.00000    0.000081854515363  0.000025932693300
9750.00000    0.000081836138149  0.000025926978103
9751.00000    0.000081817766945  0.000025921264739
9752.00000    0.000081799401749  0.000025915553209
9753.00000    0.000081781042557  0.000025909843512
9754.00000    0.000081762689368  0.000025904135646
9755.00000    0.000081744342178  0.000025898429611
9756.00000    0.000081726000985  0.000025892725407
9757.00000    0.000081707665787  0.000025887023032
9758.00000    0.000081689336581  0.000025881322486
9759.00000    0.000081671013364  0.000025875623768
9760.00000    0.000081652696134  0.000025869926878
9761.00000    0.000081634384889  0.000025864231813
9762.00000    0.000081616079625  0.000025858538574
9763.00000    0.000081597780340  0.000025852847161
9764.00000    0.000081579487031  0.000025847157571
9765.00000    0.000081561199697  0.000025841469805
9766.00000    0.000081542918334  0.000025835783861
9767.00000    0.000081524642940  0.000025830099739
9768.00000    0.000081506373512  0.000025824417438
9769.00000    0.000081488110048  0.000025818736958
9770.00000    0.000081469852545  0.000025813058297
9771.00000    0.000081451601001  0.000025807381455
9772.00000    0.000081433355413  0.000025801706430
9773.00000    0.000081415115778  0.000025796033223
9774.00000    0.000081396882094  0.000025790361833
9775.00000    0.000081378654359  0.000025784692258
9776.00000    0.000081360432569  0.000025779024498
9777.00000    0.000081342216723  0.000025773358553
9778.00000    0.000081324006818  0.000025767694421
9779.00000    0.000081305802851  0.000025762032101
9780.00000    0.000081287604819  0.000025756371593
9781.00000    0.000081269412721  0.000025750712897
9782.00000    0.000081251226553  0.000025745056011
9783.00000    0.000081233046313  0.000025739400934
9784.00000    0.000081214871999  0.000025733747666
9785.00000    0.000081196703608  0.000025728096207
9786.00000    0.000081178541137  0.000025722446555
9787.00000    0.000081160384584  0.000025716798709
9788.00000    0.000081142233947  0.000025711152669
9789.00000    0.000081124089222  0.000025705508434
9790.00000    0.000081105950408  0.000025699866004
9791.00000    0.000081087817502  0.000025694225377
9792.00000    0.000081069690500  0.000025688586553
9793.00000    0.000081051569402  0.000025682949531
9794.00000    0.000081033454204  0.000025677314310
9795.00000    0.000081015344903  0.000025671680890
9796.00000    0.000080997241498  0.000025666049269
9797.00000    0.000080979143985  0.000025660419448
9798.00000    0.000080961052363  0.000025654791424
9799.00000    0.000080942966628  0.000025649165199
9800.00000    0.000080924886778  0.000025643540770
9801.00000    0.000080906812810  0.000025637918137
9802.00000    0.000080888744723  0.000025632297299
9803.00000    0.000080870682513  0.000025626678256
9804.00000    0.000080852626179  0.000025621061006
9805.00000    0.000080834575717  0.000025615445549
9806.00000    0.000080816531125  0.000025609831885
9807.00000    0.000080798492400  0.000025604220012
9808.00000    0.000080780459541  0.000025598609930
9809.00000    0.000080762432544  0.000025593001638
9810.00000    0.000080744411407  0.000025587395135
9811.00000    0.000080726396127  0.000025581790421
9812.00000    0.000080708386702  0.000025576187494
9813.00000    0.000080690383130  0.000025570586354
9814.00000    0.000080672385408  0.000025564987001
9815.00000    0.000080654393534  0.000025559389433
9816.00000    0.000080636407504  0.000025553793650
9817.00000    0.000080618427317  0.000025548199651
9818.00000    0.000080600452970  0.000025542607435
9819.00000    0.000080582484461  0.000025537017001
9820.00000    0.000080564521787  0.000025531428349
9821.00000    0.000080546564945  0.000025525841479
9822.00000    0.000080528613933  0.000025520256388
9823.00000    0.000080510668749  0.000025514673077
9824.00000    0.000080492729390  0.000025509091545
9825.00000    0.000080474795853  0.000025503511791
9826.00000    0.000080456868137  0.000025497933814
9827.00000    0.000080438946238  0.000025492357614
9828.00000    0.000080421030155  0.000025486783189
9829.00000    0.000080403119884  0.000025481210540
9830.00000    0.000080385215423  0.000025475639665
9831.00000    0.000080367316771  0.000025470070563
9832.00000    0.000080349423923  0.000025464503235
9833.00000    0.000080331536878  0.000025458937678
9834.00000    0.000080313655634  0.000025453373893
9835.00000    0.000080295780187  0.000025447811878
9836.00000    0.000080277910536  0.000025442251633
9837.00000    0.000080260046677  0.000025436693158
9838.00000    0.000080242188610  0.000025431136450
9839.00000    0.000080224336330  0.000025425581511
9840.00000    0.000080206489835  0.000025420028338
9841.00000    0.000080188649124  0.000025414476932
9842.00000    0.000080170814193  0.000025408927290
9843.00000    0.000080152985041  0.000025403379414
9844.00000    0.000080135161664  0.000025397833302
9845.00000    0.000080117344060  0.000025392288953
9846.00000    0.000080099532227  0.000025386746366
9847.00000    0.000080081726162  0.000025381205541
9848.00000    0.000080063925863  0.000025375666477
9849.00000    0.000080046131328  0.000025370129173
9850.00000    0.000080028342554  0.000025364593629
9851.00000    0.000080010559538  0.000025359059844
9852.00000    0.000079992782278  0.000025353527817
9853.00000    0.000079975010772  0.000025347997547
9854.00000    0.000079957245016  0.000025342469034
9855.00000    0.000079939485010  0.000025336942277
9856.00000    0.000079921730750  0.000025331417275
9857.00000    0.000079903982233  0.000025325894027
9858.00000    0.000079886239459  0.000025320372533
9859.00000    0.000079868502423  0.000025314852792
9860.00000    0.000079850771123  0.000025309334803
9861.00000    0.000079833045558  0.000025303818566
9862.00000    0.000079815325724  0.000025298304079
9863.00000    0.000079797611619  0.000025292791342
9864.00000    0.000079779903242  0.000025287280355
9865.00000    0.000079762200588  0.000025281771117
9866.00000    0.000079744503657  0.000025276263626
9867.00000    0.000079726812445  0.000025270757882
9868.00000    0.000079709126950  0.000025265253885
9869.00000    0.000079691447169  0.000025259751633
9870.00000    0.000079673773101  0.000025254251127
9871.00000    0.000079656104743  0.000025248752364
9872.00000    0.000079638442092  0.000025243255345
9873.00000    0.000079620785145  0.000025237760069
9874.00000    0.000079603133902  0.000025232266535
9875.00000    0.000079585488358  0.000025226774742
9876.00000    0.000079567848512  0.000025221284690
9877.00000    0.000079550214362  0.000025215796377
9878.00000    0.000079532585904  0.000025210309804
9879.00000    0.000079514963137  0.000025204824969
9880.00000    0.000079497346058  0.000025199341872
9881.00000    0.000079479734664  0.000025193860512
9882.00000    0.000079462128953  0.000025188380888
9883.00000    0.000079444528924  0.000025182903000
9884.00000    0.000079426934572  0.000025177426846
9885.00000    0.000079409345897  0.000025171952427
9886.00000    0.000079391762895  0.000025166479741
9887.00000    0.000079374185565  0.000025161008787
9888.00000    0.000079356613903  0.000025155539566
9889.00000    0.000079339047907  0.000025150072075
9890.00000    0.000079321487576  0.000025144606315
9891.00000    0.000079303932906  0.000025139142285
9892.00000    0.000079286383895  0.000025133679984
9893.00000    0.000079268840541  0.000025128219411
9894.00000    0.000079251302841  0.000025122760566
9895.00000    0.000079233770794  0.000025117303448
9896.00000    0.000079216244396  0.000025111848056
9897.00000    0.000079198723645  0.000025106394389
9898.00000    0.000079181208539  0.000025100942447
9899.00000    0.000079163699075  0.000025095492229
9900.00000    0.000079146195251  0.000025090043735
9901.00000    0.000079128697065  0.000025084596963
9902.00000    0.000079111204514  0.000025079151913
9903.00000    0.000079093717597  0.000025073708584
9904.00000    0.000079076236309  0.000025068266975
9905.00000    0.000079058760650  0.000025062827087
9906.00000    0.000079041290616  0.000025057388917
9907.00000    0.000079023826206  0.000025051952465
9908.00000    0.000079006367417  0.000025046517732
9909.00000    0.000078988914247  0.000025041084715
9910.00000    0.000078971466692  0.000025035653414
9911.00000    0.000078954024752  0.000025030223828
9912.00000    0.000078936588423  0.000025024795958
9913.00000    0.000078919157703  0.000025019369801
9914.00000    0.000078901732589  0.000025013945358
9915.00000    0.000078884313081  0.000025008522627
9916.00000    0.000078866899174  0.000025003101609
9917.00000    0.000078849490867  0.000024997682301
9918.00000    0.000078832088157  0.000024992264704
9919.00000    0.000078814691042  0.000024986848817
9920.00000    0.000078797299519  0.000024981434639
9921.00000    0.000078779913587  0.000024976022169
9922.00000    0.000078762533242  0.000024970611407
9923.00000    0.000078745158483  0.000024965202352
9924.00000    0.000078727789308  0.000024959795003
9925.00000    0.000078710425712  0.000024954389359
9926.00000    0.000078693067696  0.000024948985420
9927.00000    0.000078675715255  0.000024943583186
9928.00000    0.000078658368388  0.000024938182655
9929.00000    0.000078641027092  0.000024932783826
9930.00000    0.000078623691366  0.000024927386700
9931.00000    0.000078606361205  0.000024921991275
9932.00000    0.000078589036610  0.000024916597550
9933.00000    0.000078571717576  0.000024911205526
9934.00000    0.000078554404102  0.000024905815200
9935.00000    0.000078537096185  0.000024900426573
9936.00000    0.000078519793823  0.000024895039644
9937.00000    0.000078502497013  0.000024889654412
9938.00000    0.000078485205754  0.000024884270876
9939.00000    0.000078467920042  0.000024878889036
9940.00000    0.000078450639877  0.000024873508891
9941.00000    0.000078433365254  0.000024868130440
9942.00000    0.000078416096172  0.000024862753683
9943.00000    0.000078398832629  0.000024857378619
9944.00000    0.000078381574622  0.000024852005247
9945.00000    0.000078364322149  0.000024846633566
9946.00000    0.000078347075207  0.000024841263576
9947.00000    0.000078329833795  0.000024835895276
9948.00000    0.000078312597910  0.000024830528666
9949.00000    0.000078295367549  0.000024825163744
9950.00000    0.000078278142710  0.000024819800510
9951.00000    0.000078260923391  0.000024814438964
9952.00000    0.000078243709590  0.000024809079104
9953.00000    0.000078226501305  0.000024803720929
9954.00000    0.000078209298532  0.000024798364441
9955.00000    0.000078192101269  0.000024793009636
9956.00000    0.000078174909515  0.000024787656516
9957.00000    0.000078157723267  0.000024782305078
9958.00000    0.000078140542523  0.000024776955323
9959.00000    0.000078123367280  0.000024771607250
9960.00000    0.000078106197536  0.000024766260857
9961.00000    0.000078089033289  0.000024760916145
9962.00000    0.000078071874536  0.000024755573113
9963.00000    0.000078054721276  0.000024750231760
9964.00000    0.000078037573505  0.000024744892085
9965.00000    0.000078020431222  0.000024739554087
9966.00000    0.000078003294424  0.000024734217766
9967.00000    0.000077986163108  0.000024728883122
9968.00000    0.000077969037274  0.000024723550153
9969.00000    0.000077951916917  0.000024718218858
9970.00000    0.000077934802037  0.000024712889238
9971.00000    0.000077917692630  0.000024707561291
9972.00000    0.000077900588695  0.000024702235017
9973.00000    0.000077883490229  0.000024696910415
9974.00000    0.000077866397229  0.000024691587484
9975.00000    0.000077849309694  0.000024686266224
9976.00000    0.000077832227621  0.000024680946634
9977.00000    0.000077815151008  0.000024675628714
9978.00000    0.000077798079853  0.000024670312461
9979.00000    0.000077781014153  0.000024664997877
9980.00000    0.000077763953906  0.000024659684960
9981.00000    0.000077746899110  0.000024654373709
9982.00000    0.000077729849762  0.000024649064125
9983.00000    0.000077712805860  0.000024643756205
9984.00000    0.000077695767403  0.000024638449950
9985.00000    0.000077678734387  0.000024633145359
9986.00000    0.000077661706810  0.000024627842430
9987.00000    0.000077644684670  0.000024622541165
9988.00000    0.000077627667965  0.000024617241561
9989.00000    0.000077610656692  0.000024611943618
9990.00000    0.000077593650850  0.000024606647335
9991.00000    0.000077576650436  0.000024601352712
9992.00000    0.000077559655447  0.000024596059748
9993.00000    0.000077542665881  0.000024590768442
9994.00000    0.000077525681737  0.000024585478794
9995.00000    0.000077508703011  0.000024580190803
9996.00000    0.000077491729702  0.000024574904468
9997.00000    0.000077474761808  0.000024569619789
9998.00000    0.000077457799325  0.000024564336765
9999.00000    0.000077440842252  0.000024559055395
10000.00000    0.000077423890587  0.000024553775678

